Fast and flexible implementations of Wilson, Brillouin and Susskind fermions in lattice QCD

A modern Fortran implementation of three Dirac operators (Wilson, Brillouin, Susskind) in lattice QCD is presented, based on OpenMP shared-memory parallelization and SIMD pragmas. The main idea is to apply a Dirac operator to $N_v$ vectors simultaneously, to ease the memory bandwidth bottleneck. All index computations are left to the compiler and maximum weight is given to portability and flexibility. The lattice volume, $N_x N_y N_z N_t$, the number of colors, $N_c$, and the number of right-hand sides, $N_v$, are parameters defined at compile time. Several memory layout options are compared. The code performs well on modern many-core architectures (480 Gflop/s, 880 Gflop/s, and 780 Gflop/s with $N_v=12$ for the three operators in single precision on a 72-core KNL processor, a $2\times24$-core Skylake node yields similar results). Explicit run-time tests with CG/BiCGstab inverters confirm that the memory layout is relevant for the KNL, but less so for the Skylake architecture. The ancillary code distribution contains all routines, including the single, double, and mixed precision Krylov space solvers, to render it self-contained and ready-to-use.

==> anc/makefile <==
#F90ARCH_int =  mic-avx512#### KNL
#F90ARCH_int =  knl########### KNL
 F90ARCH_int = core-avx2###### zam_578 && jureca-dc=amd_epyc_rome
#F90ARCH_int = core-avx512#### zam_134 && dp-dam=skylake && juwels_batch=skylake

F90CPILE_int = ifort
F90FLAGS_int = -fpp -stand f08 -implicitnone -warn all -nogen-interfaces -diag-disable 5268 -diag-error-limit=1 \
               -qopenmp -O2 -x${F90ARCH_int} # -ip -no-prec-div -fp-model precise # -check all -openmp-report -vec-report -mcmodel medium
 LDFLAGS_int =#-static -static-libgcc -static-intel -qopenmp-link=static
  LDLIBS_int =#-mkl ### note: -llapack works only with core-avx2 and core-avx512

#F90ARCH_gnu = knl
#F90ARCH_gnu = skylake-avx512

#F90CPILE_gnu = gfortran
#F90FLAGS_gnu = -cpp -std=f2008 -fimplicit-none -ffree-line-length-none -fall-intrinsics -Wall -Wextra \
#               -fopenmp -Ofast -mcmodel=medium -fmax-errors=1 # -fcheck=all -march=${F90ARCH_gnu}
# LDFLAGS_gnu =#-static -static-libgfortran
#  LDLIBS_gnu =#-llapack #-lgfortran

#-----------------------------------------------------------------

### decide whether to use intel or gnu compiler

F90CPILE = ${F90CPILE_int}
F90FLAGS = ${F90FLAGS_int}
LDFLAGS  =  ${LDFLAGS_int}
LDLIBS   =   ${LDLIBS_int}

#F90CPILE = ${F90CPILE_gnu}
#F90FLAGS = ${F90FLAGS_gnu}
#LDFLAGS  =  ${LDFLAGS_gnu}
#LDLIBS   =   ${LDLIBS_gnu}

#-----------------------------------------------------------------

PROGRAM = testknl_main
F90SRCS = testknl_globals.f90 testknl_util.f90 testknl_cond.f90 testknl_vec.f90 testknl_suv.f90 \
          testknl_clov.f90 testknl_wlap.f90 testknl_wils.f90 testknl_blap.f90 testknl_bril.f90 \
          testknl_wsuv.f90 testknl_bsuv.f90 testknl_stag.f90 testknl_wlap3d.f90 testknl_wsuv3d.f90 \
          testknl_main.f90

#-----------------------------------------------------------------

OBJS = ${F90SRCS:.f90=.o}
.SUFFIXES:
.SUFFIXES: .f90 .o
.f90.o:
	$(F90CPILE) $(F90FLAGS) -c $<

$(PROGRAM): $(OBJS)
	@rm -f $(PROGRAM) core
	$(F90CPILE) $(F90FLAGS) $(LDFLAGS) $(OBJS) $(LDLIBS) -o $@
#	@echo ""

clean:
	rm -f *.mod *.o $(PROGRAM) core

### DO NOT DELETE OR EDIT THIS LINE
# Everything from here on down is generated by f90depend
# so do NOT add any translation rules below here.

### Module-Dependencies
testknl_util.o:     testknl_globals.o
testknl_cond.o:     testknl_globals.o
testknl_vec.o:      testknl_globals.o testknl_util.o
testknl_suv.o:      testknl_globals.o testknl_util.o
testknl_clov.o:     testknl_globals.o testknl_vec.o testknl_util.o
testknl_wlap.o:     testknl_globals.o testknl_vec.o testknl_cond.o
testknl_wils.o:     testknl_globals.o testknl_vec.o testknl_cond.o testknl_clov.o
testknl_blap.o:     testknl_globals.o testknl_vec.o testknl_cond.o
testknl_bril.o:     testknl_globals.o testknl_vec.o testknl_cond.o testknl_clov.o
testknl_wsuv.o:     testknl_globals.o testknl_suv.o testknl_cond.o
testknl_bsuv.o:     testknl_globals.o testknl_suv.o testknl_cond.o
testknl_stag.o:     testknl_globals.o testknl_suv.o testknl_cond.o
testknl_wlap3d.o:   testknl_globals.o testknl_vec.o
testknl_wsuv3d.o:   testknl_globals.o testknl_suv.o
testknl_main.o:     testknl_globals.o testknl_util.o testknl_cond.o testknl_vec.o testknl_suv.o \
                    testknl_clov.o testknl_wlap.o testknl_wils.o testknl_blap.o testknl_bril.o \
                    testknl_wsuv.o testknl_bsuv.o testknl_stag.o testknl_wlap3d.o testknl_wsuv3d.o

# nedit -read makefile testknl_{main,globals,util,cond,vec,suv,clov,wlap,wils,blap,bril,wsuv,bsuv,stag,wlap3d,wsuv3d}.f90 &


==> anc/testknl_blap.f90 <==
module testknl_blap

   !!! creator: stephan durr -- you are welcome to use this with appropriate citation(s)
   !!! compile: ifort -implicitnone -stand f08 -fpp -diag-disable 5268 -warn all -nogen-interfaces -qopenmp -O2 -xcore-avx512 -c testknl_blap.f90

   use testknl_globals, only: Nc,Nv, Nx,Ny,Nz,Nt, sp,dp, Nthr,Nlev
   use testknl_cond, only: lanczos_ritzvalues_sp,lanczos_ritzvalues_dp
   use testknl_vec, only: vec_zero_sp,vec_copy_sp,vec_cast_sp2dp, vec_normsqu_sp,vec_dotdiag_sp,vec_dotdiag_vp, vec_incr_rsp,vec_incr_rvp,vec_incr_rdp, vec_shapecheck_sp,vec_residualnormadjust_sp
   use testknl_vec, only: vec_zero_dp,vec_copy_dp,vec_cast_dp2sp, vec_normsqu_dp,vec_dotdiag_dp,                vec_anti_rsp,vec_anti_rvp,vec_anti_rdp, vec_shapecheck_dp,vec_residualnormadjust_dp

   implicit none
   private !!! private by default, overwrites for specific functions/subroutines follow
   public :: app_blap_sp, resultcheck_blap_sp, cg_blap_sp,cg_blap_mp
   public :: app_blap_dp, resultcheck_blap_dp, cg_blap_dp,cg_blap_vp

   integer :: m
   integer,dimension(0:Nx+1),parameter :: list_x=[Nx,(m,m=1,Nx),1]
   integer,dimension(0:Ny+1),parameter :: list_y=[Ny,(m,m=1,Ny),1]
   integer,dimension(0:Nz+1),parameter :: list_z=[Nz,(m,m=1,Nz),1]
   integer,dimension(0:Nt+1),parameter :: list_t=[Nt,(m,m=1,Nt),1]

   real(kind=sp),parameter :: mask_lap(1:40)=0.125*0.5**[4,3,4, 3,2,3, 4,3,4,  3,2,3, 2,1,2, 3,2,3,  4,3,4, 3,2,3, 4,3,4,   3,2,3, 2,1,2, 3,2,3,  2,1,2, 1]
  !real(kind=sp),parameter :: mask_alt(0:1,0:1,0:1,0:1)=0.125*reshape([1.0,0.5, 0.5,0.25, 0.5,0.25,0.25,0.125, 0.5,0.25,0.25,0.125,0.25,0.125,0.125,0.0625],[2,2,2,2])
  !integer,parameter :: mask_abs(-1:1)=[1,0,1] !!! note: use mask_alt(mask_abs(go_x),mask_abs(go_y),mask_abs(go_z),mask_abs(go_t))

contains

   subroutine app_blap_sp(old,new,W,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
         case('NcNsNv'); if (all(shape(old)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call app_blap_NcNsNv_sp(old,new,W,mass) !!! [Nc,04,Nv]=case_1
        !case('NsNcNv'); if (all(shape(old)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call app_blap_NsNcNv_sp(old,new,W,mass) !!! [04,Nc,Nv]=case_2
        !case('NcNvNs'); if (all(shape(old)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call app_blap_NcNvNs_sp(old,new,W,mass) !!! [Nc,Nv,04]=case_3
         case('NvNcNs'); if (all(shape(old)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call app_blap_NvNcNs_sp(old,new,W,mass) !!! [Nv,Nc,04]=case_4
        !case('NsNvNc'); if (all(shape(old)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call app_blap_NsNvNc_sp(old,new,W,mass) !!! [04,Nv,Nc]=case_5
         case('NvNsNc'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call app_blap_NvNsNc_sp(old,new,W,mass) !!! [Nv,04,Nc]=case_6
         case('extend'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call app_blap_extend_sp(old,new,W,mass) !!! [Nv,04,Nc]=case_7
         case default  ; write(*,*) 'app_blap_sp: unknown str_layout: '//str_layout
      end select
   end subroutine app_blap_sp

   subroutine app_blap_NcNsNv_sp(old,new,W,mass) ! #1_sp
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      real(kind=sp) :: lap
      integer :: x,y,z,t, xsh,ysh,zsh,tsh
      integer :: go_x,go_y,go_z,go_t, dir,col,spi,rhs
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,W) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+0.5*mass**2,kind=sp)*old(col,spi,rhs,x,y,z,t)
         !!! add laplacian parts to site
         dir=0
         do go_t=-1,1; tsh=list_t(t+go_t)
         do go_z=-1,1; zsh=list_z(z+go_z)
         do go_y=-1,1; ysh=list_y(y+go_y)
         do go_x=-1,1; xsh=list_x(x+go_x)
            dir=dir+1 !!! note: dir=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+2)
            if      (dir<41) then; lap=mask_lap(   dir); tmp(:,:)=W(:,:,dir,x,y,z,t)
            else if (dir>41) then; lap=mask_lap(82-dir); tmp(:,:)=conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
            else                 ; lap=0.0_sp          ; tmp(:,:)=cmplx(0.0,kind=sp) !!! note: suppress contribution from dir=41
            end if
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,1,:)=site(rhs,1,:)-lap*matmul(tmp(:,:),old(:,1,rhs,xsh,ysh,zsh,tsh))
               site(rhs,2,:)=site(rhs,2,:)-lap*matmul(tmp(:,:),old(:,2,rhs,xsh,ysh,zsh,tsh))
               site(rhs,3,:)=site(rhs,3,:)-lap*matmul(tmp(:,:),old(:,3,rhs,xsh,ysh,zsh,tsh))
               site(rhs,4,:)=site(rhs,4,:)-lap*matmul(tmp(:,:),old(:,4,rhs,xsh,ysh,zsh,tsh))
            end do
         end do ! go_x=-1,1
         end do ! go_y=-1,1
         end do ! go_z=-1,1
         end do ! go_t=-1,1
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_blap_NcNsNv_sp

   subroutine app_blap_NvNcNs_sp(old,new,W,mass) ! #4_sp
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      implicit none
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      real(kind=sp) :: lap
      integer :: x,y,z,t, xsh,ysh,zsh,tsh
      integer :: go_x,go_y,go_z,go_t, dir,col,spi,rhs
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,W) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+0.5*mass**2,kind=sp)*old(rhs,col,spi,x,y,z,t)
         !!! add laplacian parts to site
         dir=0
         do go_t=-1,1; tsh=list_t(t+go_t)
         do go_z=-1,1; zsh=list_z(z+go_z)
         do go_y=-1,1; ysh=list_y(y+go_y)
         do go_x=-1,1; xsh=list_x(x+go_x)
            dir=dir+1 !!! note: dir=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+2)
            if      (dir<41) then; lap=mask_lap(   dir); tmp(:,:)=W(:,:,dir,x,y,z,t)
            else if (dir>41) then; lap=mask_lap(82-dir); tmp(:,:)=conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
            else                 ; lap=0.0_sp          ; tmp(:,:)=cmplx(0.0,kind=sp) !!! note: suppress contribution from dir=41
            end if
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,1,:)=site(rhs,1,:)-lap*matmul(tmp(:,:),old(rhs,:,1,xsh,ysh,zsh,tsh))
               site(rhs,2,:)=site(rhs,2,:)-lap*matmul(tmp(:,:),old(rhs,:,2,xsh,ysh,zsh,tsh))
               site(rhs,3,:)=site(rhs,3,:)-lap*matmul(tmp(:,:),old(rhs,:,3,xsh,ysh,zsh,tsh))
               site(rhs,4,:)=site(rhs,4,:)-lap*matmul(tmp(:,:),old(rhs,:,4,xsh,ysh,zsh,tsh))
            end do
         end do ! go_x=-1,1
         end do ! go_y=-1,1
         end do ! go_z=-1,1
         end do ! go_t=-1,1
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,col,spi,x,y,z,t)=site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_blap_NvNcNs_sp

   subroutine app_blap_NvNsNc_sp(old,new,W,mass) ! #6_sp
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      complex(kind=sp),dimension(Nv,04) :: myold
      real(kind=sp) :: lap
      integer :: x,y,z,t, xsh,ysh,zsh,tsh
      integer :: go_x,go_y,go_z,go_t, dir,col,spi,rhs, ccc
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,W) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+0.5*mass**2,kind=sp)*old(rhs,spi,col,x,y,z,t)
         !!! add laplacian parts to site
         dir=0
         do go_t=-1,1; tsh=list_t(t+go_t)
         do go_z=-1,1; zsh=list_z(z+go_z)
         do go_y=-1,1; ysh=list_y(y+go_y)
         do go_x=-1,1; xsh=list_x(x+go_x)
            dir=dir+1 !!! note: dir=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+2)
            if      (dir<41) then; lap=mask_lap(   dir); tmp(:,:)=W(:,:,dir,x,y,z,t)
            else if (dir>41) then; lap=mask_lap(82-dir); tmp(:,:)=conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
            else                 ; lap=0.0_sp          ; tmp(:,:)=cmplx(0.0,kind=sp) !!! note: suppress contribution from dir=41
            end if
            select case(1) !!! note: for miraculous reasons (1) is best in sp and (2) is best in dp
             case(1)
               do spi=1,04
                  !$OMP SIMD
                  do rhs=1,Nv
                     site(rhs,spi,:)=site(rhs,spi,:)-lap*matmul(tmp(:,:),old(rhs,spi,:,xsh,ysh,zsh,tsh))
                  end do
               end do
             case(2)
               do ccc=1,Nc
                  myold(:,:)=lap*old(:,:,ccc,xsh,ysh,zsh,tsh)
                  forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=site(rhs,spi,col)-tmp(col,ccc)*myold(rhs,spi)
               end do
             case(3)
               tmp=lap*tmp
               do ccc=1,Nc
                  !$OMP SIMD
                  do rhs=1,Nv
                     forall(spi=1:04,col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-tmp(col,ccc)*old(rhs,spi,ccc,xsh,ysh,zsh,tsh)
                  end do
               end do
            end select
         end do ! go_x=-1,1
         end do ! go_y=-1,1
         end do ! go_z=-1,1
         end do ! go_t=-1,1
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_blap_NvNsNc_sp

   subroutine app_blap_extend_sp(old,new,W,mass) ! #7_sp
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,W) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+0.5*mass**2,kind=sp)*old(rhs,spi,col,x,y,z,t)
         !!! add non-trivial directions
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(01)*      W(col,ccc,01,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_min,y_min,z_min,t_min) !!! dir=01
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(02)*      W(col,ccc,02,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x    ,y_min,z_min,t_min) !!! dir=02
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(03)*      W(col,ccc,03,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_plu,y_min,z_min,t_min) !!! dir=03
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(04)*      W(col,ccc,04,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_min,y    ,z_min,t_min) !!! dir=04
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(05)*      W(col,ccc,05,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x    ,y    ,z_min,t_min) !!! dir=05
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(06)*      W(col,ccc,06,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_plu,y    ,z_min,t_min) !!! dir=06
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(07)*      W(col,ccc,07,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_min,y_plu,z_min,t_min) !!! dir=07
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(08)*      W(col,ccc,08,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x    ,y_plu,z_min,t_min) !!! dir=08
            end do
         end do
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(09)*      W(col,ccc,09,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_plu,y_plu,z_min,t_min) !!! dir=09
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(10)*      W(col,ccc,10,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_min,y_min,z    ,t_min) !!! dir=10
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(11)*      W(col,ccc,11,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x    ,y_min,z    ,t_min) !!! dir=11
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(12)*      W(col,ccc,12,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_plu,y_min,z    ,t_min) !!! dir=12
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(13)*      W(col,ccc,13,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_min,y    ,z    ,t_min) !!! dir=13
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(14)*      W(col,ccc,14,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x    ,y    ,z    ,t_min) !!! dir=14
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(15)*      W(col,ccc,15,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_plu,y    ,z    ,t_min) !!! dir=15
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(16)*      W(col,ccc,16,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_min,y_plu,z    ,t_min) !!! dir=16
            end do
         end do
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(17)*      W(col,ccc,17,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x    ,y_plu,z    ,t_min) !!! dir=17
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(18)*      W(col,ccc,18,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_plu,y_plu,z    ,t_min) !!! dir=18
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(19)*      W(col,ccc,19,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_min,y_min,z_plu,t_min) !!! dir=19
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(20)*      W(col,ccc,20,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x    ,y_min,z_plu,t_min) !!! dir=20
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(21)*      W(col,ccc,21,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_plu,y_min,z_plu,t_min) !!! dir=21
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(22)*      W(col,ccc,22,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_min,y    ,z_plu,t_min) !!! dir=22
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(23)*      W(col,ccc,23,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x    ,y    ,z_plu,t_min) !!! dir=23
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(24)*      W(col,ccc,24,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_plu,y    ,z_plu,t_min) !!! dir=24
            end do
         end do
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(25)*      W(col,ccc,25,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_min,y_plu,z_plu,t_min) !!! dir=25
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(26)*      W(col,ccc,26,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x    ,y_plu,z_plu,t_min) !!! dir=26
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(27)*      W(col,ccc,27,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_plu,y_plu,z_plu,t_min) !!! dir=27
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(28)*      W(col,ccc,28,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_min,y_min,z_min,t    ) !!! dir=28
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(29)*      W(col,ccc,29,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x    ,y_min,z_min,t    ) !!! dir=29
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(30)*      W(col,ccc,30,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_plu,y_min,z_min,t    ) !!! dir=30
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(31)*      W(col,ccc,31,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_min,y    ,z_min,t    ) !!! dir=31
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(32)*      W(col,ccc,32,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x    ,y    ,z_min,t    ) !!! dir=23
            end do
         end do
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(33)*      W(col,ccc,33,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_plu,y    ,z_min,t    ) !!! dir=33
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(34)*      W(col,ccc,34,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_min,y_plu,z_min,t    ) !!! dir=34
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(35)*      W(col,ccc,35,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x    ,y_plu,z_min,t    ) !!! dir=35
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(36)*      W(col,ccc,36,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_plu,y_plu,z_min,t    ) !!! dir=36
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(37)*      W(col,ccc,37,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_min,y_min,z    ,t    ) !!! dir=37
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(38)*      W(col,ccc,38,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x    ,y_min,z    ,t    ) !!! dir=38
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(39)*      W(col,ccc,39,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_plu,y_min,z    ,t    ) !!! dir=39
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(40)*      W(col,ccc,40,x    ,y    ,z    ,t    ) *old(rhs,spi,ccc,x_min,y    ,z    ,t    ) !!! dir=40
            end do
         end do
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(40)*conjg(W(ccc,col,40,x_plu,y    ,z    ,t    ))*old(rhs,spi,ccc,x_plu,y    ,z    ,t    ) !!! dir=42
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(39)*conjg(W(ccc,col,39,x_min,y_plu,z    ,t    ))*old(rhs,spi,ccc,x_min,y_plu,z    ,t    ) !!! dir=43
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(38)*conjg(W(ccc,col,38,x    ,y_plu,z    ,t    ))*old(rhs,spi,ccc,x    ,y_plu,z    ,t    ) !!! dir=44
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(37)*conjg(W(ccc,col,37,x_plu,y_plu,z    ,t    ))*old(rhs,spi,ccc,x_plu,y_plu,z    ,t    ) !!! dir=45
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(36)*conjg(W(ccc,col,36,x_min,y_min,z_plu,t    ))*old(rhs,spi,ccc,x_min,y_min,z_plu,t    ) !!! dir=46
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(35)*conjg(W(ccc,col,35,x    ,y_min,z_plu,t    ))*old(rhs,spi,ccc,x    ,y_min,z_plu,t    ) !!! dir=47
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(34)*conjg(W(ccc,col,34,x_plu,y_min,z_plu,t    ))*old(rhs,spi,ccc,x_plu,y_min,z_plu,t    ) !!! dir=48
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(33)*conjg(W(ccc,col,33,x_min,y    ,z_plu,t    ))*old(rhs,spi,ccc,x_min,y    ,z_plu,t    ) !!! dir=49
            end do
         end do
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(32)*conjg(W(ccc,col,32,x    ,y    ,z_plu,t    ))*old(rhs,spi,ccc,x    ,y    ,z_plu,t    ) !!! dir=50
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(31)*conjg(W(ccc,col,31,x_plu,y    ,z_plu,t    ))*old(rhs,spi,ccc,x_plu,y    ,z_plu,t    ) !!! dir=51
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(30)*conjg(W(ccc,col,30,x_min,y_plu,z_plu,t    ))*old(rhs,spi,ccc,x_min,y_plu,z_plu,t    ) !!! dir=52
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(29)*conjg(W(ccc,col,29,x    ,y_plu,z_plu,t    ))*old(rhs,spi,ccc,x    ,y_plu,z_plu,t    ) !!! dir=53
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(28)*conjg(W(ccc,col,28,x_plu,y_plu,z_plu,t    ))*old(rhs,spi,ccc,x_plu,y_plu,z_plu,t    ) !!! dir=54
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(27)*conjg(W(ccc,col,27,x_min,y_min,z_min,t_plu))*old(rhs,spi,ccc,x_min,y_min,z_min,t_plu) !!! dir=55
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(26)*conjg(W(ccc,col,26,x    ,y_min,z_min,t_plu))*old(rhs,spi,ccc,x    ,y_min,z_min,t_plu) !!! dir=56
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(25)*conjg(W(ccc,col,25,x_plu,y_min,z_min,t_plu))*old(rhs,spi,ccc,x_plu,y_min,z_min,t_plu) !!! dir=57
            end do
         end do
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(24)*conjg(W(ccc,col,24,x_min,y    ,z_min,t_plu))*old(rhs,spi,ccc,x_min,y    ,z_min,t_plu) !!! dir=58
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(23)*conjg(W(ccc,col,23,x    ,y    ,z_min,t_plu))*old(rhs,spi,ccc,x    ,y    ,z_min,t_plu) !!! dir=59
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(22)*conjg(W(ccc,col,22,x_plu,y    ,z_min,t_plu))*old(rhs,spi,ccc,x_plu,y    ,z_min,t_plu) !!! dir=60
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(21)*conjg(W(ccc,col,21,x_min,y_plu,z_min,t_plu))*old(rhs,spi,ccc,x_min,y_plu,z_min,t_plu) !!! dir=61
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(20)*conjg(W(ccc,col,20,x    ,y_plu,z_min,t_plu))*old(rhs,spi,ccc,x    ,y_plu,z_min,t_plu) !!! dir=62
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(19)*conjg(W(ccc,col,19,x_plu,y_plu,z_min,t_plu))*old(rhs,spi,ccc,x_plu,y_plu,z_min,t_plu) !!! dir=63
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(18)*conjg(W(ccc,col,18,x_min,y_min,z    ,t_plu))*old(rhs,spi,ccc,x_min,y_min,z    ,t_plu) !!! dir=64
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(17)*conjg(W(ccc,col,17,x    ,y_min,z    ,t_plu))*old(rhs,spi,ccc,x    ,y_min,z    ,t_plu) !!! dir=65
            end do
         end do
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(16)*conjg(W(ccc,col,16,x_plu,y_min,z    ,t_plu))*old(rhs,spi,ccc,x_plu,y_min,z    ,t_plu) !!! dir=66
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(15)*conjg(W(ccc,col,15,x_min,y    ,z    ,t_plu))*old(rhs,spi,ccc,x_min,y    ,z    ,t_plu) !!! dir=67
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(14)*conjg(W(ccc,col,14,x    ,y    ,z    ,t_plu))*old(rhs,spi,ccc,x    ,y    ,z    ,t_plu) !!! dir=68
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(13)*conjg(W(ccc,col,13,x_plu,y    ,z    ,t_plu))*old(rhs,spi,ccc,x_plu,y    ,z    ,t_plu) !!! dir=69
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(12)*conjg(W(ccc,col,12,x_min,y_plu,z    ,t_plu))*old(rhs,spi,ccc,x_min,y_plu,z    ,t_plu) !!! dir=70
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(11)*conjg(W(ccc,col,11,x    ,y_plu,z    ,t_plu))*old(rhs,spi,ccc,x    ,y_plu,z    ,t_plu) !!! dir=71
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(10)*conjg(W(ccc,col,10,x_plu,y_plu,z    ,t_plu))*old(rhs,spi,ccc,x_plu,y_plu,z    ,t_plu) !!! dir=72
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(09)*conjg(W(ccc,col,09,x_min,y_min,z_plu,t_plu))*old(rhs,spi,ccc,x_min,y_min,z_plu,t_plu) !!! dir=73
            end do
         end do
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(08)*conjg(W(ccc,col,08,x    ,y_min,z_plu,t_plu))*old(rhs,spi,ccc,x    ,y_min,z_plu,t_plu) !!! dir=74
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(07)*conjg(W(ccc,col,07,x_plu,y_min,z_plu,t_plu))*old(rhs,spi,ccc,x_plu,y_min,z_plu,t_plu) !!! dir=75
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(06)*conjg(W(ccc,col,06,x_min,y    ,z_plu,t_plu))*old(rhs,spi,ccc,x_min,y    ,z_plu,t_plu) !!! dir=76
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(05)*conjg(W(ccc,col,05,x    ,y    ,z_plu,t_plu))*old(rhs,spi,ccc,x    ,y    ,z_plu,t_plu) !!! dir=77
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(04)*conjg(W(ccc,col,04,x_plu,y    ,z_plu,t_plu))*old(rhs,spi,ccc,x_plu,y    ,z_plu,t_plu) !!! dir=78
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(03)*conjg(W(ccc,col,03,x_min,y_plu,z_plu,t_plu))*old(rhs,spi,ccc,x_min,y_plu,z_plu,t_plu) !!! dir=79
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(02)*conjg(W(ccc,col,02,x    ,y_plu,z_plu,t_plu))*old(rhs,spi,ccc,x    ,y_plu,z_plu,t_plu) !!! dir=80
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-mask_lap(01)*conjg(W(ccc,col,01,x_plu,y_plu,z_plu,t_plu))*old(rhs,spi,ccc,x_plu,y_plu,z_plu,t_plu) !!! dir=81
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_blap_extend_sp

!   subroutine app_blap_extend_sp(old,new,W,mass) ! #8_sp
!      implicit none
!      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
!      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
!      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
!      real(kind=sp),intent(in) :: mass
!      complex(kind=sp),dimension(Nv,04,Nc) :: site
!      integer :: x,y,z,t, xsh,ysh,zsh,tsh, dir
!      integer :: col,spi,rhs,ccc
!      integer,parameter :: mask_x(40)=[-1,00,+1,-1,00,+1,-1,00,+1, -1,00,+1,-1,00,+1,-1,00,+1, -1,00,+1,-1,00,+1,-1,00,+1, -1,00,+1,-1,00,+1,-1,00,+1, -1,00,+1,-1] !!! mask_x+1=mod( dir-1    ,3)
!      integer,parameter :: mask_y(40)=[-1,-1,-1,00,00,00,+1,+1,+1, -1,-1,-1,00,00,00,+1,+1,+1, -1,-1,-1,00,00,00,+1,+1,+1, -1,-1,-1,00,00,00,+1,+1,+1, -1,-1,-1,00] !!! mask_y+1=mod((dir-1)/ 3,3)
!      integer,parameter :: mask_z(40)=[-1,-1,-1,-1,-1,-1,-1,-1,-1, 00,00,00,00,00,00,00,00,00, +1,+1,+1,+1,+1,+1,+1,+1,+1, -1,-1,-1,-1,-1,-1,-1,-1,-1, 00,00,00,00] !!! mask_z+1=mod((dir-1)/ 9,3)
!      integer,parameter :: mask_t(40)=[-1,-1,-1,-1,-1,-1,-1,-1,-1, -1,-1,-1,-1,-1,-1,-1,-1,-1, -1,-1,-1,-1,-1,-1,-1,-1,-1, 00,00,00,00,00,00,00,00,00, 00,00,00,00] !!! mask_t+1=mod((dir-1)/27,3)
!      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
!      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,W) NUM_THREADS(Nthr) SCHEDULE(dynamic)
!      do t=1,Nt
!      do z=1,Nz
!      do y=1,Ny
!      do x=1,Nx
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)+real(1.875+0.5*mass**2,kind=sp)*old(rhs,spi,col,x,y,z,t)
!         !!! add derivative and laplacian parts to site
!         do dir=1,40,+1 !!! note: (dir-1)=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+1)=sum([go_x,go_y,go_z,go_t]*[1,3,9,27])+40
!            xsh=list_x(x+mask_x(dir))
!            ysh=list_y(y+mask_y(dir))
!            zsh=list_z(z+mask_z(dir))
!            tsh=list_t(t+mask_t(dir))
!            do ccc=1,Nc
!               call inline_blap_sp(site,old(:,:,ccc,xsh,ysh,zsh,tsh),mask_lap(dir)*      W(:,ccc,dir,x  ,y  ,z  ,t  ) )
!            end do
!         end do ! dir=1:40
!         do dir=40,1,-1 !!! note: (dir-1)=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+1)=sum([go_x,go_y,go_z,go_t]*[1,3,9,27])+40
!            xsh=list_x(x-mask_x(dir))
!            ysh=list_y(y-mask_y(dir))
!            zsh=list_z(z-mask_z(dir))
!            tsh=list_t(t-mask_t(dir))
!            do ccc=1,Nc
!               call inline_blap_sp(site,old(:,:,ccc,xsh,ysh,zsh,tsh),mask_lap(dir)*conjg(W(ccc,:,dir,xsh,ysh,zsh,tsh)))
!            end do
!         end do ! dir=40,1,-1
!         !!! plug everything into new vector
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=site(rhs,spi,col)
!      end do ! x=1,Nx
!      end do ! y=1,Ny
!      end do ! z=1,Nz
!      end do ! t=1,Nt
!      !$OMP END PARALLEL DO
!   end subroutine app_blap_extend_sp

   subroutine app_blap_dp(old,new,W,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
         case('NcNsNv'); if (all(shape(old)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call app_blap_NcNsNv_dp(old,new,W,mass) !!! [Nc,04,Nv]=case_1
        !case('NsNcNv'); if (all(shape(old)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call app_blap_NsNcNv_dp(old,new,W,mass) !!! [04,Nc,Nv]=case_2
        !case('NcNvNs'); if (all(shape(old)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call app_blap_NcNvNs_dp(old,new,W,mass) !!! [Nc,Nv,04]=case_3
         case('NvNcNs'); if (all(shape(old)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call app_blap_NvNcNs_dp(old,new,W,mass) !!! [Nv,Nc,04]=case_4
        !case('NsNvNc'); if (all(shape(old)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call app_blap_NsNvNc_dp(old,new,W,mass) !!! [04,Nv,Nc]=case_5
         case('NvNsNc'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call app_blap_NvNsNc_dp(old,new,W,mass) !!! [Nv,04,Nc]=case_6
         case default  ; write(*,*) 'app_blap_dp: unknown str_layout: '//str_layout
      end select
   end subroutine app_blap_dp

   subroutine app_blap_NcNsNv_dp(old,new,W,mass) ! #1_dp
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nc,Nc) :: tmp
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      real(kind=dp) :: lap
      integer :: x,y,z,t, xsh,ysh,zsh,tsh
      integer :: go_x,go_y,go_z,go_t, dir,col,spi,rhs
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,W) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+0.5*mass**2,kind=dp)*old(col,spi,rhs,x,y,z,t)
         !!! add laplacian parts to site
         dir=0
         do go_t=-1,1; tsh=list_t(t+go_t)
         do go_z=-1,1; zsh=list_z(z+go_z)
         do go_y=-1,1; ysh=list_y(y+go_y)
         do go_x=-1,1; xsh=list_x(x+go_x)
            dir=dir+1 !!! note: dir=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+2)
            if      (dir<41) then; lap=mask_lap(   dir); tmp(:,:)=W(:,:,dir,x,y,z,t)
            else if (dir>41) then; lap=mask_lap(82-dir); tmp(:,:)=conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
            else                 ; lap=0.0_dp          ; tmp(:,:)=cmplx(0.0,kind=dp) !!! note: suppress contribution from dir=41
            end if
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,1,:)=site(rhs,1,:)-lap*matmul(tmp(:,:),old(:,1,rhs,xsh,ysh,zsh,tsh))
               site(rhs,2,:)=site(rhs,2,:)-lap*matmul(tmp(:,:),old(:,2,rhs,xsh,ysh,zsh,tsh))
               site(rhs,3,:)=site(rhs,3,:)-lap*matmul(tmp(:,:),old(:,3,rhs,xsh,ysh,zsh,tsh))
               site(rhs,4,:)=site(rhs,4,:)-lap*matmul(tmp(:,:),old(:,4,rhs,xsh,ysh,zsh,tsh))
            end do
         end do ! go_x=-1,1
         end do ! go_y=-1,1
         end do ! go_z=-1,1
         end do ! go_t=-1,1
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_blap_NcNsNv_dp

   subroutine app_blap_NvNcNs_dp(old,new,W,mass) ! #4_dp
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nc,Nc) :: tmp
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      real(kind=dp) :: lap
      integer :: x,y,z,t, xsh,ysh,zsh,tsh
      integer :: go_x,go_y,go_z,go_t, dir,col,spi,rhs
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,W) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+0.5*mass**2,kind=dp)*old(rhs,col,spi,x,y,z,t)
         !!! add laplacian parts to site
         dir=0
         do go_t=-1,1; tsh=list_t(t+go_t)
         do go_z=-1,1; zsh=list_z(z+go_z)
         do go_y=-1,1; ysh=list_y(y+go_y)
         do go_x=-1,1; xsh=list_x(x+go_x)
            dir=dir+1 !!! note: dir=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+2)
            if      (dir<41) then; lap=mask_lap(   dir); tmp(:,:)=W(:,:,dir,x,y,z,t)
            else if (dir>41) then; lap=mask_lap(82-dir); tmp(:,:)=conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
            else                 ; lap=0.0_dp          ; tmp(:,:)=cmplx(0.0,kind=dp) !!! note: suppress contribution from dir=41
            end if
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,1,:)=site(rhs,1,:)-lap*matmul(tmp(:,:),old(rhs,:,1,xsh,ysh,zsh,tsh))
               site(rhs,2,:)=site(rhs,2,:)-lap*matmul(tmp(:,:),old(rhs,:,2,xsh,ysh,zsh,tsh))
               site(rhs,3,:)=site(rhs,3,:)-lap*matmul(tmp(:,:),old(rhs,:,3,xsh,ysh,zsh,tsh))
               site(rhs,4,:)=site(rhs,4,:)-lap*matmul(tmp(:,:),old(rhs,:,4,xsh,ysh,zsh,tsh))
            end do
         end do ! go_x=-1,1
         end do ! go_y=-1,1
         end do ! go_z=-1,1
         end do ! go_t=-1,1
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,col,spi,x,y,z,t)=site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_blap_NvNcNs_dp

   subroutine app_blap_NvNsNc_dp(old,new,W,mass) ! #6_dp
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nc,Nc) :: tmp
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      complex(kind=dp),dimension(Nv,04) :: myold
      real(kind=dp) :: lap
      integer :: x,y,z,t, xsh,ysh,zsh,tsh
      integer :: go_x,go_y,go_z,go_t, dir,col,spi,rhs, ccc
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,W) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+0.5*mass**2,kind=dp)*old(rhs,spi,col,x,y,z,t)
         !!! add laplacian parts to site
         dir=0
         do go_t=-1,1; tsh=list_t(t+go_t)
         do go_z=-1,1; zsh=list_z(z+go_z)
         do go_y=-1,1; ysh=list_y(y+go_y)
         do go_x=-1,1; xsh=list_x(x+go_x)
            dir=dir+1 !!! note: dir=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+2)
            !!! note: for miraculous reasons "do ccc=1,Nc; SIMD-loop over rhs with rhs/col inside; end do" is faster in dp but not in sp
            if      (dir<41) then; lap=mask_lap(   dir); tmp(:,:)=W(:,:,dir,x,y,z,t)
            else if (dir>41) then; lap=mask_lap(82-dir); tmp(:,:)=conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
            else                 ; lap=0.0_dp          ; tmp(:,:)=cmplx(0.0,kind=dp) !!! note: suppress contribution from dir=41
            end if
            select case(2) !!! note: for miraculous reasons (1) is best in sp and (2) is best in dp
             case(1)
               do spi=1,04
                  !$OMP SIMD
                  do rhs=1,Nv
                     site(rhs,spi,:)=site(rhs,spi,:)-lap*matmul(tmp(:,:),old(rhs,spi,:,xsh,ysh,zsh,tsh))
                  end do
               end do
             case(2)
               do ccc=1,Nc
                  myold(:,:)=lap*old(:,:,ccc,xsh,ysh,zsh,tsh)
                  forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=site(rhs,spi,col)-tmp(col,ccc)*myold(rhs,spi)
               end do
             case(3)
               tmp=lap*tmp
               do ccc=1,Nc
                  !$OMP SIMD
                  do rhs=1,Nv
                     forall(spi=1:04,col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-tmp(col,ccc)*old(rhs,spi,ccc,xsh,ysh,zsh,tsh)
                  end do
               end do
            end select
         end do ! go_x=-1,1
         end do ! go_y=-1,1
         end do ! go_z=-1,1
         end do ! go_t=-1,1
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_blap_NvNsNc_dp

   function suspicious_blap(dotdiag_dp)
      implicit none
      logical :: suspicious_blap
      complex(kind=dp),dimension(Nv),intent(in) :: dotdiag_dp
      complex(kind=dp),dimension(12),parameter :: reference=[ &
       cmplx(23173.51,0.0,kind=dp),cmplx(88297.78,0.0,kind=dp),cmplx(105688.1,0.0,kind=dp),cmplx(95731.72,0.0,kind=dp), &
       cmplx(32552.31,0.0,kind=dp),cmplx(40922.57,0.0,kind=dp),cmplx(32284.85,0.0,kind=dp),cmplx(125486.0,0.0,kind=dp), &
       cmplx(104807.0,0.0,kind=dp),cmplx(102088.6,0.0,kind=dp),cmplx(130384.5,0.0,kind=dp),cmplx(107999.2,0.0,kind=dp)]
      suspicious_blap=.true.
      if (Nv==12) suspicious_blap=any(abs(dotdiag_dp(1:min(Nv,12))/reference(1:min(Nv,12))-1.0_dp).gt.1e-6)
      if (suspicious_blap) write(*,*) cmplx(dotdiag_dp,kind=sp)
   end function suspicious_blap

   subroutine resultcheck_blap_sp(old_sp,new_sp,str_layout,mass)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in) :: old_sp,new_sp
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv) :: dotdiag_dp
      logical,save :: done_NcNsNv=.false.
      logical,save :: done_NsNcNv=.false.
      logical,save :: done_NcNvNs=.false.
      logical,save :: done_NvNcNs=.false.
      logical,save :: done_NsNvNc=.false.
      logical,save :: done_NvNsNc=.false.
      logical,save :: done_extend=.false.
      logical      :: done_flag
      if (any(shape(old_sp).ne.shape(new_sp))) stop ' resultcheck_blap_sp: shape(old_sp).ne.shape(new_sp)'
      select case(str_layout)
         case('NcNsNv'); if (all(shape(old_sp)==[Nc,04,Nv,Nx,Ny,Nz,Nt]).and.done_NcNsNv) return
         case('NsNcNv'); if (all(shape(old_sp)==[04,Nc,Nv,Nx,Ny,Nz,Nt]).and.done_NsNcNv) return
         case('NcNvNs'); if (all(shape(old_sp)==[Nc,Nv,04,Nx,Ny,Nz,Nt]).and.done_NcNvNs) return
         case('NvNcNs'); if (all(shape(old_sp)==[Nv,Nc,04,Nx,Ny,Nz,Nt]).and.done_NvNcNs) return
         case('NsNvNc'); if (all(shape(old_sp)==[04,Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NsNvNc) return
         case('NvNsNc'); if (all(shape(old_sp)==[Nv,04,Nc,Nx,Ny,Nz,Nt]).and.done_NvNsNc) return
         case('extend'); if (all(shape(old_sp)==[Nv,04,Nc,Nx,Ny,Nz,Nt]).and.done_extend) return
         case default  ; write(*,*) 'resultcheck_blap_sp: unknown str_layout: '//str_layout
      end select
      dotdiag_dp=cmplx(vec_dotdiag_sp(new_sp,old_sp,str_layout),kind=dp)
      if (all([Nc,Nv,Nx,Ny,Nz,Nt].eq.[3,12,34,34,34,68]).and.(abs(mass-0.01).lt.1e-6)) then
         done_flag=suspicious_blap(dotdiag_dp)
      else
         done_flag=.true.; write(*,'(a,2es13.5)') ' resultcheck_blap_sp: unavailable for these parameters:',sum(dotdiag_dp)
      end if
      select case(str_layout)
         case('NcNsNv'); done_NcNsNv=done_flag
         case('NsNcNv'); done_NsNcNv=done_flag
         case('NcNvNs'); done_NcNvNs=done_flag
         case('NvNcNs'); done_NvNcNs=done_flag
         case('NsNvNc'); done_NsNvNc=done_flag
         case('NvNsNc'); done_NvNsNc=done_flag
         case('extend'); done_extend=done_flag
      end select
   end subroutine resultcheck_blap_sp
   subroutine resultcheck_blap_dp(old_dp,new_dp,str_layout,mass)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in) :: old_dp,new_dp
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv) :: dotdiag_dp
      logical,save :: done_NcNsNv=.false.
      logical,save :: done_NsNcNv=.false.
      logical,save :: done_NcNvNs=.false.
      logical,save :: done_NvNcNs=.false.
      logical,save :: done_NsNvNc=.false.
      logical,save :: done_NvNsNc=.false.
      logical      :: done_flag
      if (any(shape(old_dp).ne.shape(new_dp))) stop ' resultcheck_blap_dp: shape(old_dp).ne.shape(new_dp)'
      select case(str_layout)
         case('NcNsNv'); if (all(shape(old_dp)==[Nc,04,Nv,Nx,Ny,Nz,Nt]).and.done_NcNsNv) return
         case('NsNcNv'); if (all(shape(old_dp)==[04,Nc,Nv,Nx,Ny,Nz,Nt]).and.done_NsNcNv) return
         case('NcNvNs'); if (all(shape(old_dp)==[Nc,Nv,04,Nx,Ny,Nz,Nt]).and.done_NcNvNs) return
         case('NvNcNs'); if (all(shape(old_dp)==[Nv,Nc,04,Nx,Ny,Nz,Nt]).and.done_NvNcNs) return
         case('NsNvNc'); if (all(shape(old_dp)==[04,Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NsNvNc) return
         case('NvNsNc'); if (all(shape(old_dp)==[Nv,04,Nc,Nx,Ny,Nz,Nt]).and.done_NvNsNc) return
         case default  ; write(*,*) 'resultcheck_blap_dp: unknown str_layout: '//str_layout
      end select
      dotdiag_dp=vec_dotdiag_dp(new_dp,old_dp,str_layout)
      if (all([Nc,Nv,Nx,Ny,Nz,Nt].eq.[3,12,34,34,34,68]).and.(abs(mass-0.01).lt.1e-6)) then
         done_flag=suspicious_blap(dotdiag_dp)
      else
         done_flag=.true.; write(*,'(a,2es13.5)') ' resultcheck_blap_dp: unavailable for these parameters:',sum(dotdiag_dp)
      end if
      select case(str_layout)
         case('NcNsNv'); done_NcNsNv=done_flag
         case('NsNcNv'); done_NsNcNv=done_flag
         case('NcNvNs'); done_NcNvNs=done_flag
         case('NvNcNs'); done_NvNcNs=done_flag
         case('NsNvNc'); done_NsNvNc=done_flag
         case('NvNsNc'); done_NvNsNc=done_flag
      end select
   end subroutine resultcheck_blap_dp

   subroutine polyinv_blap(mass,const,slope)
      implicit none
      real(kind=sp),intent( in) :: mass
      real(kind=sp),intent(out) :: const,slope
      !!! note: A=0.5*mass^2-0.5*laplacian and spec(A)=[0.5*mass^2,2+0.5*mass^2]
      !!! note: demand f(0.5*mass^2)=2.0/mass^2 and f(2+0.5*mass^2)=0
      !!! f:=x->const+slope*x; lprint(solve({f(0.5*mass^2)=2/mass^2,f(2+0.5*mass^2)=0},{const,slope}));
      !!! {const = .5000000000*(mass^2+4.)/mass^2, slope = -1./mass^2}
      const=0.5*mass**2+2.2; slope=-1.0
   end subroutine polyinv_blap

   subroutine precond_blap_sp(r,y,W,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: r
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: y
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      real(kind=sp) :: const,slope
      !!! note: y(:,:,n)=const*r(:,:,n)+slope*y(:,:,n) modulo length of y
      call polyinv_blap(mass,const,slope)
      call app_blap_sp(r,y,W,mass,str_layout)
      call vec_incr_rsp(y,r,str_layout,[const/slope])
   end subroutine precond_blap_sp
   subroutine precond_blap_dp(r,y,W,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: r
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: y
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      real(kind=sp) :: const,slope
      !!! note: y(:,:,n)=const*r(:,:,n)+slope*y(:,:,n) modulo length of y
      call polyinv_blap(mass,const,slope)
      call app_blap_dp(r,y,W,mass,str_layout)
      call vec_incr_rdp(y,r,str_layout,[dble(const/slope)])
   end subroutine precond_blap_dp

   subroutine cg_blap_sp(b,x,W,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: r,p
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable,target :: q !!! note: total of 5 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=sp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=sp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call vec_shapecheck_sp(b,str_layout,' cg_blap_sp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_sp(x,str_layout,' cg_blap_sp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,mold=b)
      normb=sqrt(vec_normsqu_sp(b,str_layout))
      call vec_zero_sp(x,str_layout)
      call vec_copy_sp(b,r,str_layout)
      !!! run CG with A=blap=-0.5*brillaplacian+0.5*mass^2
      if (do_precond) then
         y => q
         call precond_blap_sp(r,y,W,mass,str_layout)
         call vec_copy_sp(y,p,str_layout)
         ydagr_old=real(vec_dotdiag_sp(y,r,str_layout),kind=sp)
      else
         call vec_copy_sp(r,p,str_layout)
         ydagr_old=vec_normsqu_sp(r,str_layout)
      end if
      do iter=1,maxit
         call app_blap_sp(p,q,W,mass,str_layout)
         pdagq=real(vec_dotdiag_sp(p,q,str_layout),kind=sp) !!! note: identical to vec_dotdiag(D*p,D*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call vec_incr_rsp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call vec_incr_rsp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(vec_normsqu_sp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,20)==0)) then
            call app_blap_sp(x,r,W,mass,str_layout)     !!! note: overwrites standard r
            call vec_anti_rsp(b,r,str_layout,[-1.0_sp]) !!! note: r=b-A*x
            call vec_residualnormadjust_sp(iter,maxit,' cg_blap_'//str_layout//'_sp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_sp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_sp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_blap_'//str_layout//'_sp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call precond_blap_sp(r,y,W,mass,str_layout)
            ydagr_new=real(vec_dotdiag_sp(y,r,str_layout),kind=sp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rsp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rsp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q)
   end subroutine cg_blap_sp

   subroutine cg_blap_dp(b,x,W,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r,p
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable,target :: q !!! note: total of 5 vectors_dp
      complex(kind=dp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call vec_shapecheck_dp(b,str_layout,' cg_blap_dp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' cg_blap_dp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,mold=b)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout)
      !!! run CG with A=blap=-0.5*brillaplacian+0.5*mass^2
      if (do_precond) then
         y => q
         call precond_blap_dp(r,y,W,mass,str_layout)
         call vec_copy_dp(y,p,str_layout)
         ydagr_old=real(vec_dotdiag_dp(y,r,str_layout),kind=dp)
      else
         call vec_copy_dp(r,p,str_layout)
         ydagr_old=vec_normsqu_dp(r,str_layout)
      end if
      do iter=1,maxit
         call app_blap_dp(p,q,W,mass,str_layout)
         pdagq=real(vec_dotdiag_dp(p,q,str_layout),kind=dp) !!! note: identical to vec_dotdiag(D*p,D*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call vec_incr_rdp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call vec_incr_rdp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,50)==0)) then
            call app_blap_dp(x,r,W,mass,str_layout)     !!! note: overwrites standard r
            call vec_anti_rdp(b,r,str_layout,[-1.0_dp]) !!! note: r=b-A*x
            call vec_residualnormadjust_dp(iter,maxit,' cg_blap_'//str_layout//'_dp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_blap_'//str_layout//'_dp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call precond_blap_dp(r,y,W,mass,str_layout)
            ydagr_new=real(vec_dotdiag_dp(y,r,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rdp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rdp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q)
   end subroutine cg_blap_dp

   subroutine cg_blap_vp(b,x,W,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r        !!! note: total of 3 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: p
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable,target :: q !!! note: total of 2 vectors_sp ==> combined footprint of 8 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: r_sp     !!! note: extra of 1 vectors_sp (precond only) ==> combined footprint of 8+1 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr,normr_last
      integer :: iter,iter_last
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call vec_shapecheck_dp(b,str_layout,' cg_blap_vp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' cg_blap_vp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(p(size(b,dim=1),size(b,dim=2),size(b,dim=3),Nx,Ny,Nz,Nt)); allocate(q,mold=p)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout)
      !!! run CG with A=blap=-0.5*brillaplacian+0.5*mass^2
      if (do_precond) then
         y => q
         allocate(r_sp,mold=p)
         call vec_cast_dp2sp(r,r_sp,str_layout); call precond_blap_sp(r_sp,y,W,mass,str_layout)
         call vec_copy_sp(y,p,str_layout)
         ydagr_old=real(vec_dotdiag_vp(r,y,str_layout),kind=dp)
      else
         call vec_cast_dp2sp(r,p,str_layout)
         ydagr_old=vec_normsqu_dp(r,str_layout)
      end if
      iter_last=0; normr_last=normb
      do iter=1,maxit
         call app_blap_sp(p,q,W,mass,str_layout)
         pdagq=real(vec_dotdiag_sp(p,q,str_layout),kind=dp) !!! note: identical to vec_dotdiag(D*p,D*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call vec_incr_rvp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call vec_incr_rvp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter-iter_last,50)==0).or.(minval(normr/normr_last)<1e-3)) then
            call app_blap_dp(x,r,W,mass,str_layout)     !!! note: overwrites standard r
            call vec_anti_rdp(b,r,str_layout,[-1.0_dp]) !!! note: r=b-A*x
            call vec_residualnormadjust_dp(iter,maxit,' cg_blap_'//str_layout//'_vp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
            iter_last=iter; normr_last=normr
         else if (modulo(iter-iter_last,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_blap_'//str_layout//'_vp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call vec_cast_dp2sp(r,r_sp,str_layout); call precond_blap_sp(r_sp,y,W,mass,str_layout)
            ydagr_new=real(vec_dotdiag_vp(r,y,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rsp(y,p,str_layout,sngl(beta)) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rvp(r,p,str_layout,     beta ) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q)
   end subroutine cg_blap_vp

   subroutine cg_blap_mp(b,x,W,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r         !!! note: total of 3 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: r_cg,x_cg !!! note: total of 5 vectors_sp in CG ==> combined footprint of 11 vectors_sp
      real(kind=dp),dimension(Nv) :: normb,normr
      integer :: iter
      call vec_shapecheck_dp(b,str_layout,' cg_blap_mp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' cg_blap_mp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(r_cg(size(b,dim=1),size(b,dim=2),size(b,dim=3),Nx,Ny,Nz,Nt)); allocate(x_cg,mold=r_cg)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout)
      do iter=1,15
         call vec_cast_dp2sp(r,r_cg,str_layout)
         call cg_blap_sp(r_cg,x_cg,W,mass,str_layout,max(tol**0.1,1e-2),maxit/10,do_precond)
         call vec_incr_rvp(x,x_cg,str_layout,[1.0_dp]) !!! note: x=x+dble(x_cg)
         call app_blap_dp(x,r,W,mass,str_layout)       !!! note: overwrites standard r
         call vec_anti_rdp(b,r,str_layout,[-1.0_dp])   !!! note: r=b-A*x
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if (maxval(normr/normb)<tol) exit
      end do ! iter=1,15
      if (maxval(normr/normb)<tol) then
         write(*,'(a,i6,a,es22.4,a)') ' cg_blap_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=attained'
      else
         write(*,'(a,i6,a,es22.4,a)') ' cg_blap_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=max_iter'
      end if
      deallocate(r,r_cg,x_cg)
   end subroutine cg_blap_mp

end module testknl_blap


==> anc/testknl_bril.f90 <==
module testknl_bril

   !!! creator: stephan durr -- you are welcome to use this with appropriate citation(s)
   !!! compile: ifort -implicitnone -stand f08 -fpp -diag-disable 5268 -warn all -nogen-interfaces -qopenmp -O2 -xcore-avx512 -c testknl_bril.f90

   use testknl_globals, only: Nc,Nv, Nx,Ny,Nz,Nt, sp,dp, Nthr,Nlev
   use testknl_cond, only: lanczos_ritzvalues_sp,lanczos_ritzvalues_dp
   use testknl_vec, only: vec_zero_sp,vec_copy_sp,vec_cast_sp2dp, vec_normsqu_sp,vec_dotdiag_sp,vec_dotdiag_vp, vec_incr_rsp,vec_incr_rvp,vec_incr_rdp, vec_incr_csp,vec_incr_cvp,vec_incr_cdp, app_gamma5_sp, vec_shapecheck_sp,vec_residualnormadjust_sp
   use testknl_vec, only: vec_zero_dp,vec_copy_dp,vec_cast_dp2sp, vec_normsqu_dp,vec_dotdiag_dp,                vec_anti_rsp,vec_anti_rvp,vec_anti_rdp, vec_anti_csp,vec_anti_cvp,vec_anti_cdp, app_gamma5_dp, vec_shapecheck_dp,vec_residualnormadjust_dp
   use testknl_clov, only: add_clov_sp,add_clov_dp,f2ff_sp,f2ff_dp
   use testknl_clov, only: cloverinit_NcNsNv_sp,cloverinit_NvNcNs_sp,cloverinit_NvNsNc_sp
   use testknl_clov, only: cloverinit_NcNsNv_dp,cloverinit_NvNcNs_dp,cloverinit_NvNsNc_dp

   implicit none
   private !!! private by default, overwrites for specific functions/subroutines follow
   public :: app_bril_sp, resultcheck_bril_sp, cg_brildagbril_sp,cg_brildagbril_mp, bicgstab_bril_sp,bicgstab_bril_mp
   public :: app_bril_dp, resultcheck_bril_dp, cg_brildagbril_dp,cg_brildagbril_vp, bicgstab_bril_dp,bicgstab_bril_vp, eig_bril

   integer :: m
   integer,dimension(0:Nx+1),parameter :: list_x=[Nx,(m,m=1,Nx),1]
   integer,dimension(0:Ny+1),parameter :: list_y=[Ny,(m,m=1,Ny),1]
   integer,dimension(0:Nz+1),parameter :: list_z=[Nz,(m,m=1,Nz),1]
   integer,dimension(0:Nt+1),parameter :: list_t=[Nt,(m,m=1,Nt),1]

   integer,parameter :: mask_absgo(40)=[4,3,4, 3,2,3, 4,3,4,  3,2,3, 2,1,2, 3,2,3,  4,3,4, 3,2,3, 4,3,4,   3,2,3, 2,1,2, 3,2,3,  2,1,2, 1]

   integer,parameter :: mask_x(40)=[-1,00,+1,-1,00,+1,-1,00,+1, -1,00,+1,-1,00,+1,-1,00,+1, -1,00,+1,-1,00,+1,-1,00,+1, -1,00,+1,-1,00,+1,-1,00,+1, -1,00,+1,-1] !!! mask_x+1=mod( dir-1    ,3)
   integer,parameter :: mask_y(40)=[-1,-1,-1,00,00,00,+1,+1,+1, -1,-1,-1,00,00,00,+1,+1,+1, -1,-1,-1,00,00,00,+1,+1,+1, -1,-1,-1,00,00,00,+1,+1,+1, -1,-1,-1,00] !!! mask_y+1=mod((dir-1)/ 3,3)
   integer,parameter :: mask_z(40)=[-1,-1,-1,-1,-1,-1,-1,-1,-1, 00,00,00,00,00,00,00,00,00, +1,+1,+1,+1,+1,+1,+1,+1,+1, -1,-1,-1,-1,-1,-1,-1,-1,-1, 00,00,00,00] !!! mask_z+1=mod((dir-1)/ 9,3)
   integer,parameter :: mask_t(40)=[-1,-1,-1,-1,-1,-1,-1,-1,-1, -1,-1,-1,-1,-1,-1,-1,-1,-1, -1,-1,-1,-1,-1,-1,-1,-1,-1, 00,00,00,00,00,00,00,00,00, 00,00,00,00] !!! mask_t+1=mod((dir-1)/27,3)

contains

   subroutine app_bril_sp(old,new,W,F,csw,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
         case('simple'); if (all(shape(old)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call app_bril_simple_sp(old,new,W,F,csw,mass) !!! [Nc,04,Nv]=case_0
         case('NcNsNv'); if (all(shape(old)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call app_bril_NcNsNv_sp(old,new,W,F,csw,mass) !!! [Nc,04,Nv]=case_1
        !case('NsNcNv'); if (all(shape(old)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call app_bril_NsNcNv_sp(old,new,W,F,csw,mass) !!! [04,Nc,Nv]=case_2
        !case('NcNvNs'); if (all(shape(old)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call app_bril_NcNvNs_sp(old,new,W,F,csw,mass) !!! [Nc,Nv,04]=case_3
         case('NvNcNs'); if (all(shape(old)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call app_bril_NvNcNs_sp(old,new,W,F,csw,mass) !!! [Nv,Nc,04]=case_4
        !case('NsNvNc'); if (all(shape(old)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call app_bril_NsNvNc_sp(old,new,W,F,csw,mass) !!! [04,Nv,Nc]=case_5
         case('NvNsNc'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call app_bril_NvNsNc_sp(old,new,W,F,csw,mass) !!! [Nv,04,Nc]=case_6
         case('extend'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call app_bril_extend_sp(old,new,W,F,csw,mass) !!! [Nv,04,Nc]=case_7
         case default  ; write(*,*) 'app_bril_sp: unknown str_layout: '//str_layout
      end select
   end subroutine app_bril_sp

   subroutine app_bril_simple_sp(old,new,W,F,csw,mass) ! #0_sp
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      complex(kind=sp),dimension(Nc,04) :: full
      complex(kind=sp),dimension(Nv,Nc,04) :: site
      integer :: x,y,z,t, xsh,ysh,zsh,tsh, go_x,go_y,go_z,go_t,absgo_xyzt, dir,col,spi,rhs
      real(kind=sp) :: der_x,der_y,der_z,der_t,lap
      real(kind=sp),parameter :: mask_der(0:4)=[0.0_sp,64.0_sp,16.0_sp,4.0_sp,1.0_sp]/432.0_sp !!! note: isotropic derivative
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,W) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         site(:,:,:)=cmplx(0.0_sp,kind=sp)
         !!! add derivative and laplacian parts to site
         dir=0                                  !; do_flip=.false.
         do go_t=-1,1; tsh=modulo(t+go_t-1,Nt)+1!; if (do_antipbc(4).and.(tsh.ne.l+go_t)) do_flip=.not.do_flip
         do go_z=-1,1; zsh=modulo(z+go_z-1,Nz)+1!; if (do_antipbc(3).and.(zsh.ne.k+go_z)) do_flip=.not.do_flip
         do go_y=-1,1; ysh=modulo(y+go_y-1,Ny)+1!; if (do_antipbc(2).and.(ysh.ne.j+go_y)) do_flip=.not.do_flip
         do go_x=-1,1; xsh=modulo(x+go_x-1,Nx)+1!; if (do_antipbc(1).and.(xsh.ne.i+go_x)) do_flip=.not.do_flip
            dir=dir+1 !!! note: dir=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+2)
            select case(dir)
               case (01:40); tmp(:,:)=W(:,:,dir,x,y,z,t)
               case (   41); tmp(:,:)=0.0_sp; forall(col=1:Nc) tmp(col,col)=cmplx(1.0,kind=sp)
               case (42:81); tmp(:,:)=conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
               case default; tmp(:,:)=0.0_sp; tmp(:,:)=0.0_sp/tmp(:,:)
            end select
           !if (do_flip) tmp=-tmp                        !!! note: anti-periodic boundary conditions in any direction
            absgo_xyzt=count([go_x,go_y,go_z,go_t].ne.0) !!! note: absgo_xyzt=abs(go_x)+abs(go_y)+abs(go_z)+abs(go_t)
            lap=0.125_sp*(0.5**absgo_xyzt)
            if (absgo_xyzt.eq.0) lap=-1.875_sp-mass
            der_x=go_x*mask_der(absgo_xyzt)
            der_y=go_y*mask_der(absgo_xyzt)
            der_z=go_z*mask_der(absgo_xyzt)
            der_t=go_t*mask_der(absgo_xyzt)
            !$OMP SIMD PRIVATE(full)
            do rhs=1,Nv
               forall(spi=1:04,col=1:Nc) full(col,spi)=sum(tmp(col,:)*old(:,spi,rhs,xsh,ysh,zsh,tsh))
               site(rhs,:,1)=site(rhs,:,1)-lap*full(:,1)+cmplx(+der_t,-der_z,kind=sp)*full(:,3)+cmplx(-der_y,-der_x,kind=sp)*full(:,4)
               site(rhs,:,2)=site(rhs,:,2)-lap*full(:,2)+cmplx(+der_y,-der_x,kind=sp)*full(:,3)+cmplx(+der_t,+der_z,kind=sp)*full(:,4)
               site(rhs,:,3)=site(rhs,:,3)-lap*full(:,3)+cmplx(+der_t,+der_z,kind=sp)*full(:,1)+cmplx(+der_y,+der_x,kind=sp)*full(:,2)
               site(rhs,:,4)=site(rhs,:,4)-lap*full(:,4)+cmplx(-der_y,+der_x,kind=sp)*full(:,1)+cmplx(+der_t,-der_z,kind=sp)*full(:,2)
            end do ! rhs=1,Nv
         end do ! go_x=-1,1
         end do ! go_y=-1,1
         end do ! go_z=-1,1
         end do ! go_t=-1,1
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=site(rhs,col,spi)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
      if (csw**2>1e-12) then
         call add_clov_sp(old,new,F,csw,'simple')
      end if
   end subroutine app_bril_simple_sp

   subroutine app_bril_NcNsNv_sp(old,new,W,F,csw,mass) ! #1_sp
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=sp),dimension(Nc,Nc,06) :: FF
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      complex(kind=sp),dimension(Nc,04) :: myold
      complex(kind=sp) :: der_tz,der_yx
      integer :: x,y,z,t, xsh,ysh,zsh,tsh, dir
      integer :: go_x,go_y,go_z,go_t, absgo_xyzt, col,spi,rhs
      real(kind=sp),parameter :: mask_der(-1:1,0:4)=reshape(float([0,0,0, -64,0,64, -16,0,16, -4,0,4, -1,0,1])/432.0_sp,[3,5])
      real(kind=sp),parameter :: mask_lap(0:4)=[0.0_sp,0.0625_sp,0.03125_sp,0.015625_sp,0.0078125_sp]; real(kind=sp) :: lap
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw,mass) SHARED(old,new,W,F) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         if (csw**2>1e-12) then
            call f2ff_sp(F(:,:,:,x,y,z,t),FF)
            call cloverinit_NcNsNv_sp(old(:,:,:,x,y,z,t),FF,site)
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+mass,kind=sp)*old(col,spi,rhs,x,y,z,t)-real(0.5*csw,kind=sp)*site(rhs,spi,col)
         else
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+mass,kind=sp)*old(col,spi,rhs,x,y,z,t)
         end if
         !!! add derivative and laplacian parts to site
         dir=0
         do go_t=-1,1; tsh=list_t(t+go_t)
         do go_z=-1,1; zsh=list_z(z+go_z)
         do go_y=-1,1; ysh=list_y(y+go_y)
         do go_x=-1,1; xsh=list_x(x+go_x)
            dir=dir+1 !!! note: dir=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+2)
            if      (dir<41) then; absgo_xyzt=mask_absgo(   dir); tmp(:,:)=W(:,:,dir,x,y,z,t)
            else if (dir>41) then; absgo_xyzt=mask_absgo(82-dir); tmp(:,:)=conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
            else                 ; absgo_xyzt=0                 ; tmp(:,:)=cmplx(0.0,kind=sp) !!! note: suppress contribution from dir=41
            end if
            lap=mask_lap(absgo_xyzt)
            der_tz=cmplx(mask_der(go_t,absgo_xyzt),mask_der(go_z,absgo_xyzt),kind=sp)
            der_yx=cmplx(mask_der(go_y,absgo_xyzt),mask_der(go_x,absgo_xyzt),kind=sp)
            !$OMP SIMD PRIVATE(myold)
            do rhs=1,Nv
               forall(spi=1:04,col=1:Nc) myold(col,spi)=sum(tmp(col,:)*old(:,spi,rhs,xsh,ysh,zsh,tsh))
               site(rhs,1,:)=site(rhs,1,:)-lap*myold(:,1)+conjg(der_tz)*myold(:,3)-      der_yx *myold(:,4)
               site(rhs,2,:)=site(rhs,2,:)-lap*myold(:,2)+conjg(der_yx)*myold(:,3)+      der_tz *myold(:,4)
               site(rhs,3,:)=site(rhs,3,:)-lap*myold(:,3)+      der_tz *myold(:,1)+      der_yx *myold(:,2)
               site(rhs,4,:)=site(rhs,4,:)-lap*myold(:,4)-conjg(der_yx)*myold(:,1)+conjg(der_tz)*myold(:,2)
            end do
         end do ! go_x=-1,1
         end do ! go_y=-1,1
         end do ! go_z=-1,1
         end do ! go_t=-1,1
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_bril_NcNsNv_sp

   subroutine app_bril_NvNcNs_sp(old,new,W,F,csw,mass) ! #4_sp
      implicit none
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=sp),dimension(Nc,Nc,06) :: FF
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      complex(kind=sp),dimension(Nc,04) :: myold
      complex(kind=sp) :: der_tz,der_yx
      integer :: x,y,z,t, xsh,ysh,zsh,tsh, dir
      integer :: go_x,go_y,go_z,go_t, absgo_xyzt, col,spi,rhs
      real(kind=sp),parameter :: mask_der(-1:1,0:4)=reshape(float([0,0,0, -64,0,64, -16,0,16, -4,0,4, -1,0,1])/432.0_sp,[3,5])
      real(kind=sp),parameter :: mask_lap(0:4)=[0.0_sp,0.0625_sp,0.03125_sp,0.015625_sp,0.0078125_sp]; real(kind=sp) :: lap
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw,mass) SHARED(old,new,W,F) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         if (csw**2>1e-12) then
            call f2ff_sp(F(:,:,:,x,y,z,t),FF)
            call cloverinit_NvNcNs_sp(old(:,:,:,x,y,z,t),FF,site)
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+mass,kind=sp)*old(rhs,col,spi,x,y,z,t)-real(0.5*csw,kind=sp)*site(rhs,spi,col)
         else
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+mass,kind=sp)*old(rhs,col,spi,x,y,z,t)
         end if
         !!! add derivative and laplacian parts to site
         dir=0
         do go_t=-1,1; tsh=list_t(t+go_t)
         do go_z=-1,1; zsh=list_z(z+go_z)
         do go_y=-1,1; ysh=list_y(y+go_y)
         do go_x=-1,1; xsh=list_x(x+go_x)
            dir=dir+1 !!! note: dir=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+2)
            if      (dir<41) then; absgo_xyzt=mask_absgo(   dir); tmp(:,:)=W(:,:,dir,x,y,z,t)
            else if (dir>41) then; absgo_xyzt=mask_absgo(82-dir); tmp(:,:)=conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
            else                 ; absgo_xyzt=0                 ; tmp(:,:)=cmplx(0.0,kind=sp) !!! note: suppress contribution from dir=41
            end if
            lap=mask_lap(absgo_xyzt)
            der_tz=cmplx(mask_der(go_t,absgo_xyzt),mask_der(go_z,absgo_xyzt),kind=sp)
            der_yx=cmplx(mask_der(go_y,absgo_xyzt),mask_der(go_x,absgo_xyzt),kind=sp)
            !$OMP SIMD PRIVATE(myold)
            do rhs=1,Nv
               forall(spi=1:04,col=1:Nc) myold(col,spi)=sum(tmp(col,:)*old(rhs,:,spi,xsh,ysh,zsh,tsh))
               site(rhs,1,:)=site(rhs,1,:)-lap*myold(:,1)+conjg(der_tz)*myold(:,3)-      der_yx *myold(:,4)
               site(rhs,2,:)=site(rhs,2,:)-lap*myold(:,2)+conjg(der_yx)*myold(:,3)+      der_tz *myold(:,4)
               site(rhs,3,:)=site(rhs,3,:)-lap*myold(:,3)+      der_tz *myold(:,1)+      der_yx *myold(:,2)
               site(rhs,4,:)=site(rhs,4,:)-lap*myold(:,4)-conjg(der_yx)*myold(:,1)+conjg(der_tz)*myold(:,2)
            end do
         end do ! go_x=-1,1
         end do ! go_y=-1,1
         end do ! go_z=-1,1
         end do ! go_t=-1,1
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,col,spi,x,y,z,t)=site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_bril_NvNcNs_sp

   subroutine app_bril_NvNsNc_sp(old,new,W,F,csw,mass) ! #6_sp
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=sp),dimension(Nc,Nc,06) :: FF
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      complex(kind=sp),dimension(04) :: myold,help
      complex(kind=sp) :: der_tz,der_yx
      integer :: x,y,z,t, xsh,ysh,zsh,tsh, dir
      integer :: go_x,go_y,go_z,go_t, absgo_xyzt, col,spi,rhs,ccc
      real(kind=sp),parameter :: mask_der(-1:1,0:4)=reshape(float([0,0,0, -64,0,64, -16,0,16, -4,0,4, -1,0,1])/432.0_sp,[3,5])
      real(kind=sp),parameter :: mask_lap(0:4)=[0.0_sp,0.0625_sp,0.03125_sp,0.015625_sp,0.0078125_sp]; real(kind=sp) :: lap
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw,mass) SHARED(old,new,W,F) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         if (csw**2>1e-12) then
            call f2ff_sp(F(:,:,:,x,y,z,t),FF)
            call cloverinit_NvNsNc_sp(old(:,:,:,x,y,z,t),FF,site)
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+mass,kind=sp)*old(rhs,spi,col,x,y,z,t)-real(0.5*csw,kind=sp)*site(rhs,spi,col)
         else
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+mass,kind=sp)*old(rhs,spi,col,x,y,z,t)
         end if
         !!! add derivative and laplacian parts to site
         dir=0
         do go_t=-1,1; tsh=list_t(t+go_t)
         do go_z=-1,1; zsh=list_z(z+go_z)
         do go_y=-1,1; ysh=list_y(y+go_y)
         do go_x=-1,1; xsh=list_x(x+go_x)
            dir=dir+1 !!! note: dir=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+2)
            if      (dir<41) then; absgo_xyzt=mask_absgo(   dir); tmp(:,:)=W(:,:,dir,x,y,z,t)
            else if (dir>41) then; absgo_xyzt=mask_absgo(82-dir); tmp(:,:)=conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
            else                 ; absgo_xyzt=0                 ; tmp(:,:)=cmplx(0.0,kind=sp) !!! note: suppress contribution from dir=41
            end if
            lap=mask_lap(absgo_xyzt)
            der_tz=cmplx(mask_der(go_t,absgo_xyzt),mask_der(go_z,absgo_xyzt),kind=sp)
            der_yx=cmplx(mask_der(go_y,absgo_xyzt),mask_der(go_x,absgo_xyzt),kind=sp)
            do ccc=1,Nc
               !$OMP SIMD PRIVATE(myold,help)
               do rhs=1,Nv
                  myold(:)=old(rhs,:,ccc,xsh,ysh,zsh,tsh)
                  help(1)=-lap*myold(1)+conjg(der_tz)*myold(3)-      der_yx *myold(4)
                  help(2)=-lap*myold(2)+conjg(der_yx)*myold(3)+      der_tz *myold(4)
                  help(3)=-lap*myold(3)+      der_tz *myold(1)+      der_yx *myold(2)
                  help(4)=-lap*myold(4)-conjg(der_yx)*myold(1)+conjg(der_tz)*myold(2)
                  do col=1,Nc
                     site(rhs,:,col)=site(rhs,:,col)+help(:)*tmp(col,ccc)
                  end do
               end do
            end do
         end do ! go_x=-1,1
         end do ! go_y=-1,1
         end do ! go_z=-1,1
         end do ! go_t=-1,1
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_bril_NvNsNc_sp

   subroutine app_bril_extend_sp(old,new,W,F,csw,mass) ! #7_sp
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      complex(kind=sp) :: der_tz,der_yx
      integer :: x,y,z,t, xsh,ysh,zsh,tsh, dir
      integer :: go_x,go_y,go_z,go_t, absgo_xyzt, col,spi,rhs,ccc
      real(kind=sp),parameter :: mask_der(-1:1,1:4)=reshape(float([-64,0,64, -16,0,16, -4,0,4, -1,0,1])/432.0_sp,[3,4]) !!! note: this time no entry at absgo==0
      real(kind=sp),parameter :: mask_lap(1:4)=[0.0625_sp,0.03125_sp,0.015625_sp,0.0078125_sp]; real(kind=sp) :: lap    !!! note: this time no entry at absgo==0
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,W) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         site(:,:,:)=cmplx(0.0,kind=sp)
         !!! add derivative and laplacian parts to site
         do dir=1,40,+1 !!! note: (dir-1)=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+1)=sum([go_x,go_y,go_z,go_t]*[1,3,9,27])+40
            go_x=+mask_x(dir); xsh=list_x(x+go_x)
            go_y=+mask_y(dir); ysh=list_y(y+go_y)
            go_z=+mask_z(dir); zsh=list_z(z+go_z)
            go_t=+mask_t(dir); tsh=list_t(t+go_t)
            absgo_xyzt=mask_absgo(dir) !!! note: absgo_xyzt=abs(go_x)+abs(go_y)+abs(go_z)+abs(go_t)
            lap=mask_lap(absgo_xyzt)
            der_tz=cmplx(mask_der(go_t,absgo_xyzt),mask_der(go_z,absgo_xyzt),kind=sp)
            der_yx=cmplx(mask_der(go_y,absgo_xyzt),mask_der(go_x,absgo_xyzt),kind=sp)
            do ccc=1,Nc
               call inline_bril_sp(site,old(:,:,ccc,xsh,ysh,zsh,tsh),      W(:,ccc,dir,x  ,y  ,z  ,t  ) ,lap,der_tz,der_yx)
            end do
         end do ! dir=1:40
         do dir=40,1,-1 !!! note: (dir-1)=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+1)=sum([go_x,go_y,go_z,go_t]*[1,3,9,27])+40
            go_x=-mask_x(dir); xsh=list_x(x+go_x)
            go_y=-mask_y(dir); ysh=list_y(y+go_y)
            go_z=-mask_z(dir); zsh=list_z(z+go_z)
            go_t=-mask_t(dir); tsh=list_t(t+go_t)
            absgo_xyzt=mask_absgo(dir) !!! note: absgo_xyzt=abs(go_x)+abs(go_y)+abs(go_z)+abs(go_t)
            lap=mask_lap(absgo_xyzt)
            der_tz=cmplx(mask_der(go_t,absgo_xyzt),mask_der(go_z,absgo_xyzt),kind=sp)
            der_yx=cmplx(mask_der(go_y,absgo_xyzt),mask_der(go_x,absgo_xyzt),kind=sp)
            do ccc=1,Nc
               call inline_bril_sp(site,old(:,:,ccc,xsh,ysh,zsh,tsh),conjg(W(ccc,:,dir,xsh,ysh,zsh,tsh)),lap,der_tz,der_yx)
            end do
         end do ! dir=40,1,-1
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=site(rhs,spi,col)+real(1.875+mass,kind=sp)*old(rhs,spi,col,x,y,z,t)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
      if (csw**2>1e-12) then
         call add_clov_sp(old,new,F,csw,'extend')
      end if
   end subroutine app_bril_extend_sp

!   subroutine app_bril_extend_sp(old,new,W,F,csw,mass) ! #8_sp
!      implicit none
!      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
!      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
!      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
!      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
!      real(kind=sp),intent(in) :: csw,mass
!      complex(kind=sp),dimension(Nv,04,Nc) :: site
!      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu
!      integer :: col,spi,rhs,ccc
!      real(kind=sp),parameter :: mask_der(-1:1,1:4)=reshape(float([-64,0,64, -16,0,16, -4,0,4, -1,0,1])/432.0_sp,[3,4]) !!! note: no entry at absgo==0
!      real(kind=sp),parameter :: mask_lap(1:4)=[0.0625_sp,0.03125_sp,0.015625_sp,0.0078125_sp]                          !!! note: no entry at absgo==0
!      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,W) NUM_THREADS(Nthr) SCHEDULE(dynamic)
!      do t=1,Nt
!      do z=1,Nz
!      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
!      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
!         do ccc=1,Nc
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_min,z_min,t_min),      W(:,ccc,01,x    ,y    ,z    ,t    ) ,mask_lap(4),cmplx(mask_der(-1,4),mask_der(-1,4),kind=sp),cmplx(mask_der(-1,4),mask_der(-1,4),kind=sp)) !!! dir=01
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_min,z_min,t_min),      W(:,ccc,02,x    ,y    ,z    ,t    ) ,mask_lap(3),cmplx(mask_der(-1,3),mask_der(-1,3),kind=sp),cmplx(mask_der(-1,3),mask_der( 0,3),kind=sp)) !!! dir=02
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_min,z_min,t_min),      W(:,ccc,03,x    ,y    ,z    ,t    ) ,mask_lap(4),cmplx(mask_der(-1,4),mask_der(-1,4),kind=sp),cmplx(mask_der(-1,4),mask_der(+1,4),kind=sp)) !!! dir=03
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y    ,z_min,t_min),      W(:,ccc,04,x    ,y    ,z    ,t    ) ,mask_lap(3),cmplx(mask_der(-1,3),mask_der(-1,3),kind=sp),cmplx(mask_der( 0,3),mask_der(-1,3),kind=sp)) !!! dir=04
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y    ,z_min,t_min),      W(:,ccc,05,x    ,y    ,z    ,t    ) ,mask_lap(2),cmplx(mask_der(-1,2),mask_der(-1,2),kind=sp),cmplx(mask_der( 0,2),mask_der( 0,2),kind=sp)) !!! dir=05
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y    ,z_min,t_min),      W(:,ccc,06,x    ,y    ,z    ,t    ) ,mask_lap(3),cmplx(mask_der(-1,3),mask_der(-1,3),kind=sp),cmplx(mask_der( 0,3),mask_der(+1,3),kind=sp)) !!! dir=06
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_plu,z_min,t_min),      W(:,ccc,07,x    ,y    ,z    ,t    ) ,mask_lap(4),cmplx(mask_der(-1,4),mask_der(-1,4),kind=sp),cmplx(mask_der(+1,4),mask_der(-1,4),kind=sp)) !!! dir=07
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_plu,z_min,t_min),      W(:,ccc,08,x    ,y    ,z    ,t    ) ,mask_lap(3),cmplx(mask_der(-1,3),mask_der(-1,3),kind=sp),cmplx(mask_der(+1,3),mask_der( 0,3),kind=sp)) !!! dir=08
!         end do
!         do ccc=1,Nc
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_plu,z_min,t_min),      W(:,ccc,09,x    ,y    ,z    ,t    ) ,mask_lap(4),cmplx(mask_der(-1,4),mask_der(-1,4),kind=sp),cmplx(mask_der(+1,4),mask_der(+1,4),kind=sp)) !!! dir=09
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_min,z    ,t_min),      W(:,ccc,10,x    ,y    ,z    ,t    ) ,mask_lap(3),cmplx(mask_der(-1,3),mask_der( 0,3),kind=sp),cmplx(mask_der(-1,3),mask_der(-1,3),kind=sp)) !!! dir=10
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_min,z    ,t_min),      W(:,ccc,11,x    ,y    ,z    ,t    ) ,mask_lap(2),cmplx(mask_der(-1,2),mask_der( 0,2),kind=sp),cmplx(mask_der(-1,2),mask_der( 0,2),kind=sp)) !!! dir=11
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_min,z    ,t_min),      W(:,ccc,12,x    ,y    ,z    ,t    ) ,mask_lap(3),cmplx(mask_der(-1,3),mask_der( 0,3),kind=sp),cmplx(mask_der(-1,3),mask_der(+1,3),kind=sp)) !!! dir=12
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y    ,z    ,t_min),      W(:,ccc,13,x    ,y    ,z    ,t    ) ,mask_lap(2),cmplx(mask_der(-1,2),mask_der( 0,2),kind=sp),cmplx(mask_der( 0,2),mask_der(-1,2),kind=sp)) !!! dir=13
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y    ,z    ,t_min),      W(:,ccc,14,x    ,y    ,z    ,t    ) ,mask_lap(1),cmplx(mask_der(-1,1),mask_der( 0,1),kind=sp),cmplx(mask_der( 0,1),mask_der( 0,1),kind=sp)) !!! dir=14
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y    ,z    ,t_min),      W(:,ccc,15,x    ,y    ,z    ,t    ) ,mask_lap(2),cmplx(mask_der(-1,2),mask_der( 0,2),kind=sp),cmplx(mask_der( 0,2),mask_der(+1,2),kind=sp)) !!! dir=15
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_plu,z    ,t_min),      W(:,ccc,16,x    ,y    ,z    ,t    ) ,mask_lap(3),cmplx(mask_der(-1,3),mask_der( 0,3),kind=sp),cmplx(mask_der(+1,3),mask_der(-1,3),kind=sp)) !!! dir=16
!         end do
!         do ccc=1,Nc
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_plu,z    ,t_min),      W(:,ccc,17,x    ,y    ,z    ,t    ) ,mask_lap(2),cmplx(mask_der(-1,2),mask_der( 0,2),kind=sp),cmplx(mask_der(+1,2),mask_der( 0,2),kind=sp)) !!! dir=17
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_plu,z    ,t_min),      W(:,ccc,18,x    ,y    ,z    ,t    ) ,mask_lap(3),cmplx(mask_der(-1,3),mask_der( 0,3),kind=sp),cmplx(mask_der(+1,3),mask_der(+1,3),kind=sp)) !!! dir=18
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_min,z_plu,t_min),      W(:,ccc,19,x    ,y    ,z    ,t    ) ,mask_lap(4),cmplx(mask_der(-1,4),mask_der(+1,4),kind=sp),cmplx(mask_der(-1,4),mask_der(-1,4),kind=sp)) !!! dir=19
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_min,z_plu,t_min),      W(:,ccc,20,x    ,y    ,z    ,t    ) ,mask_lap(3),cmplx(mask_der(-1,3),mask_der(+1,3),kind=sp),cmplx(mask_der(-1,3),mask_der( 0,3),kind=sp)) !!! dir=20
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_min,z_plu,t_min),      W(:,ccc,21,x    ,y    ,z    ,t    ) ,mask_lap(4),cmplx(mask_der(-1,4),mask_der(+1,4),kind=sp),cmplx(mask_der(-1,4),mask_der(+1,4),kind=sp)) !!! dir=21
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y    ,z_plu,t_min),      W(:,ccc,22,x    ,y    ,z    ,t    ) ,mask_lap(3),cmplx(mask_der(-1,3),mask_der(+1,3),kind=sp),cmplx(mask_der( 0,3),mask_der(-1,3),kind=sp)) !!! dir=22
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y    ,z_plu,t_min),      W(:,ccc,23,x    ,y    ,z    ,t    ) ,mask_lap(2),cmplx(mask_der(-1,2),mask_der(+1,2),kind=sp),cmplx(mask_der( 0,2),mask_der( 0,2),kind=sp)) !!! dir=23
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y    ,z_plu,t_min),      W(:,ccc,24,x    ,y    ,z    ,t    ) ,mask_lap(3),cmplx(mask_der(-1,3),mask_der(+1,3),kind=sp),cmplx(mask_der( 0,3),mask_der(+1,3),kind=sp)) !!! dir=24
!         end do
!         do ccc=1,Nc
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_plu,z_plu,t_min),      W(:,ccc,25,x    ,y    ,z    ,t    ) ,mask_lap(4),cmplx(mask_der(-1,4),mask_der(+1,4),kind=sp),cmplx(mask_der(+1,4),mask_der(-1,4),kind=sp)) !!! dir=25
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_plu,z_plu,t_min),      W(:,ccc,26,x    ,y    ,z    ,t    ) ,mask_lap(3),cmplx(mask_der(-1,3),mask_der(+1,3),kind=sp),cmplx(mask_der(+1,3),mask_der( 0,3),kind=sp)) !!! dir=26
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_plu,z_plu,t_min),      W(:,ccc,27,x    ,y    ,z    ,t    ) ,mask_lap(4),cmplx(mask_der(-1,4),mask_der(+1,4),kind=sp),cmplx(mask_der(+1,4),mask_der(+1,4),kind=sp)) !!! dir=27
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_min,z_min,t    ),      W(:,ccc,28,x    ,y    ,z    ,t    ) ,mask_lap(3),cmplx(mask_der( 0,3),mask_der(-1,3),kind=sp),cmplx(mask_der(-1,3),mask_der(-1,3),kind=sp)) !!! dir=28
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_min,z_min,t    ),      W(:,ccc,29,x    ,y    ,z    ,t    ) ,mask_lap(2),cmplx(mask_der( 0,2),mask_der(-1,2),kind=sp),cmplx(mask_der(-1,2),mask_der( 0,2),kind=sp)) !!! dir=29
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_min,z_min,t    ),      W(:,ccc,30,x    ,y    ,z    ,t    ) ,mask_lap(3),cmplx(mask_der( 0,3),mask_der(-1,3),kind=sp),cmplx(mask_der(-1,3),mask_der(+1,3),kind=sp)) !!! dir=30
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y    ,z_min,t    ),      W(:,ccc,31,x    ,y    ,z    ,t    ) ,mask_lap(2),cmplx(mask_der( 0,2),mask_der(-1,2),kind=sp),cmplx(mask_der( 0,2),mask_der(-1,2),kind=sp)) !!! dir=31
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y    ,z_min,t    ),      W(:,ccc,32,x    ,y    ,z    ,t    ) ,mask_lap(1),cmplx(mask_der( 0,1),mask_der(-1,1),kind=sp),cmplx(mask_der( 0,1),mask_der( 0,1),kind=sp)) !!! dir=32
!         end do
!         do ccc=1,Nc
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y    ,z_min,t    ),      W(:,ccc,33,x    ,y    ,z    ,t    ) ,mask_lap(2),cmplx(mask_der( 0,2),mask_der(-1,2),kind=sp),cmplx(mask_der( 0,2),mask_der(+1,2),kind=sp)) !!! dir=33
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_plu,z_min,t    ),      W(:,ccc,34,x    ,y    ,z    ,t    ) ,mask_lap(3),cmplx(mask_der( 0,3),mask_der(-1,3),kind=sp),cmplx(mask_der(+1,3),mask_der(-1,3),kind=sp)) !!! dir=34
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_plu,z_min,t    ),      W(:,ccc,35,x    ,y    ,z    ,t    ) ,mask_lap(2),cmplx(mask_der( 0,2),mask_der(-1,2),kind=sp),cmplx(mask_der(+1,2),mask_der( 0,2),kind=sp)) !!! dir=35
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_plu,z_min,t    ),      W(:,ccc,36,x    ,y    ,z    ,t    ) ,mask_lap(3),cmplx(mask_der( 0,3),mask_der(-1,3),kind=sp),cmplx(mask_der(+1,3),mask_der(+1,3),kind=sp)) !!! dir=36
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_min,z    ,t    ),      W(:,ccc,37,x    ,y    ,z    ,t    ) ,mask_lap(2),cmplx(mask_der( 0,2),mask_der( 0,2),kind=sp),cmplx(mask_der(-1,2),mask_der(-1,2),kind=sp)) !!! dir=37
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_min,z    ,t    ),      W(:,ccc,38,x    ,y    ,z    ,t    ) ,mask_lap(1),cmplx(mask_der( 0,1),mask_der( 0,1),kind=sp),cmplx(mask_der(-1,1),mask_der( 0,1),kind=sp)) !!! dir=38
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_min,z    ,t    ),      W(:,ccc,39,x    ,y    ,z    ,t    ) ,mask_lap(2),cmplx(mask_der( 0,2),mask_der( 0,2),kind=sp),cmplx(mask_der(-1,2),mask_der(+1,2),kind=sp)) !!! dir=39
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y    ,z    ,t    ),      W(:,ccc,40,x    ,y    ,z    ,t    ) ,mask_lap(1),cmplx(mask_der( 0,1),mask_der( 0,1),kind=sp),cmplx(mask_der( 0,1),mask_der(-1,1),kind=sp)) !!! dir=40
!         end do
!         do ccc=1,Nc
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y    ,z    ,t    ),conjg(W(ccc,:,40,x_plu,y    ,z    ,t    )),mask_lap(1),cmplx(mask_der( 0,1),mask_der( 0,1),kind=sp),cmplx(mask_der( 0,1),mask_der(+1,1),kind=sp)) !!! dir=42
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_plu,z    ,t    ),conjg(W(ccc,:,39,x_min,y_plu,z    ,t    )),mask_lap(2),cmplx(mask_der( 0,2),mask_der( 0,2),kind=sp),cmplx(mask_der(+1,2),mask_der(-1,2),kind=sp)) !!! dir=43
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_plu,z    ,t    ),conjg(W(ccc,:,38,x    ,y_plu,z    ,t    )),mask_lap(1),cmplx(mask_der( 0,1),mask_der( 0,1),kind=sp),cmplx(mask_der(+1,1),mask_der( 0,1),kind=sp)) !!! dir=44
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_plu,z    ,t    ),conjg(W(ccc,:,37,x_plu,y_plu,z    ,t    )),mask_lap(2),cmplx(mask_der( 0,2),mask_der( 0,2),kind=sp),cmplx(mask_der(+1,2),mask_der(+1,2),kind=sp)) !!! dir=45
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_min,z_plu,t    ),conjg(W(ccc,:,36,x_min,y_min,z_plu,t    )),mask_lap(3),cmplx(mask_der( 0,3),mask_der(+1,3),kind=sp),cmplx(mask_der(-1,3),mask_der(-1,3),kind=sp)) !!! dir=46
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_min,z_plu,t    ),conjg(W(ccc,:,35,x    ,y_min,z_plu,t    )),mask_lap(2),cmplx(mask_der( 0,2),mask_der(+1,2),kind=sp),cmplx(mask_der(-1,2),mask_der( 0,2),kind=sp)) !!! dir=47
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_min,z_plu,t    ),conjg(W(ccc,:,34,x_plu,y_min,z_plu,t    )),mask_lap(3),cmplx(mask_der( 0,3),mask_der(+1,3),kind=sp),cmplx(mask_der(-1,3),mask_der(+1,3),kind=sp)) !!! dir=48
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y    ,z_plu,t    ),conjg(W(ccc,:,33,x_min,y    ,z_plu,t    )),mask_lap(2),cmplx(mask_der( 0,2),mask_der(+1,2),kind=sp),cmplx(mask_der( 0,2),mask_der(-1,2),kind=sp)) !!! dir=49
!         end do
!         do ccc=1,Nc
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y    ,z_plu,t    ),conjg(W(ccc,:,32,x    ,y    ,z_plu,t    )),mask_lap(1),cmplx(mask_der( 0,1),mask_der(+1,1),kind=sp),cmplx(mask_der( 0,1),mask_der( 0,1),kind=sp)) !!! dir=50
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y    ,z_plu,t    ),conjg(W(ccc,:,31,x_plu,y    ,z_plu,t    )),mask_lap(2),cmplx(mask_der( 0,2),mask_der(+1,2),kind=sp),cmplx(mask_der( 0,2),mask_der(+1,2),kind=sp)) !!! dir=51
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_plu,z_plu,t    ),conjg(W(ccc,:,30,x_min,y_plu,z_plu,t    )),mask_lap(3),cmplx(mask_der( 0,3),mask_der(+1,3),kind=sp),cmplx(mask_der(+1,3),mask_der(-1,3),kind=sp)) !!! dir=52
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_plu,z_plu,t    ),conjg(W(ccc,:,29,x    ,y_plu,z_plu,t    )),mask_lap(2),cmplx(mask_der( 0,2),mask_der(+1,2),kind=sp),cmplx(mask_der(+1,2),mask_der( 0,2),kind=sp)) !!! dir=53
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_plu,z_plu,t    ),conjg(W(ccc,:,28,x_plu,y_plu,z_plu,t    )),mask_lap(3),cmplx(mask_der( 0,3),mask_der(+1,3),kind=sp),cmplx(mask_der(+1,3),mask_der(+1,3),kind=sp)) !!! dir=54
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_min,z_min,t_plu),conjg(W(ccc,:,27,x_min,y_min,z_min,t_plu)),mask_lap(4),cmplx(mask_der(+1,4),mask_der(-1,4),kind=sp),cmplx(mask_der(-1,4),mask_der(-1,4),kind=sp)) !!! dir=55
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_min,z_min,t_plu),conjg(W(ccc,:,26,x    ,y_min,z_min,t_plu)),mask_lap(3),cmplx(mask_der(+1,3),mask_der(-1,3),kind=sp),cmplx(mask_der(-1,3),mask_der( 0,3),kind=sp)) !!! dir=56
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_min,z_min,t_plu),conjg(W(ccc,:,25,x_plu,y_min,z_min,t_plu)),mask_lap(4),cmplx(mask_der(+1,4),mask_der(-1,4),kind=sp),cmplx(mask_der(-1,4),mask_der(+1,4),kind=sp)) !!! dir=57
!         end do
!         do ccc=1,Nc
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y    ,z_min,t_plu),conjg(W(ccc,:,24,x_min,y    ,z_min,t_plu)),mask_lap(3),cmplx(mask_der(+1,3),mask_der(-1,3),kind=sp),cmplx(mask_der( 0,3),mask_der(-1,3),kind=sp)) !!! dir=58
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y    ,z_min,t_plu),conjg(W(ccc,:,23,x    ,y    ,z_min,t_plu)),mask_lap(2),cmplx(mask_der(+1,2),mask_der(-1,2),kind=sp),cmplx(mask_der( 0,2),mask_der( 0,2),kind=sp)) !!! dir=59
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y    ,z_min,t_plu),conjg(W(ccc,:,22,x_plu,y    ,z_min,t_plu)),mask_lap(3),cmplx(mask_der(+1,3),mask_der(-1,3),kind=sp),cmplx(mask_der( 0,3),mask_der(+1,3),kind=sp)) !!! dir=60
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_plu,z_min,t_plu),conjg(W(ccc,:,21,x_min,y_plu,z_min,t_plu)),mask_lap(4),cmplx(mask_der(+1,4),mask_der(-1,4),kind=sp),cmplx(mask_der(+1,4),mask_der(-1,4),kind=sp)) !!! dir=61
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_plu,z_min,t_plu),conjg(W(ccc,:,20,x    ,y_plu,z_min,t_plu)),mask_lap(3),cmplx(mask_der(+1,3),mask_der(-1,3),kind=sp),cmplx(mask_der(+1,3),mask_der( 0,3),kind=sp)) !!! dir=62
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_plu,z_min,t_plu),conjg(W(ccc,:,19,x_plu,y_plu,z_min,t_plu)),mask_lap(4),cmplx(mask_der(+1,4),mask_der(-1,4),kind=sp),cmplx(mask_der(+1,4),mask_der(+1,4),kind=sp)) !!! dir=63
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_min,z    ,t_plu),conjg(W(ccc,:,18,x_min,y_min,z    ,t_plu)),mask_lap(3),cmplx(mask_der(+1,3),mask_der( 0,3),kind=sp),cmplx(mask_der(-1,3),mask_der(-1,3),kind=sp)) !!! dir=64
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_min,z    ,t_plu),conjg(W(ccc,:,17,x    ,y_min,z    ,t_plu)),mask_lap(2),cmplx(mask_der(+1,2),mask_der( 0,2),kind=sp),cmplx(mask_der(-1,2),mask_der( 0,2),kind=sp)) !!! dir=65
!         end do
!         do ccc=1,Nc
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_min,z    ,t_plu),conjg(W(ccc,:,16,x_plu,y_min,z    ,t_plu)),mask_lap(3),cmplx(mask_der(+1,3),mask_der( 0,3),kind=sp),cmplx(mask_der(-1,3),mask_der(+1,3),kind=sp)) !!! dir=66
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y    ,z    ,t_plu),conjg(W(ccc,:,15,x_min,y    ,z    ,t_plu)),mask_lap(2),cmplx(mask_der(+1,2),mask_der( 0,2),kind=sp),cmplx(mask_der( 0,2),mask_der(-1,2),kind=sp)) !!! dir=67
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y    ,z    ,t_plu),conjg(W(ccc,:,14,x    ,y    ,z    ,t_plu)),mask_lap(1),cmplx(mask_der(+1,1),mask_der( 0,1),kind=sp),cmplx(mask_der( 0,1),mask_der( 0,1),kind=sp)) !!! dir=68
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y    ,z    ,t_plu),conjg(W(ccc,:,13,x_plu,y    ,z    ,t_plu)),mask_lap(2),cmplx(mask_der(+1,2),mask_der( 0,2),kind=sp),cmplx(mask_der( 0,2),mask_der(+1,2),kind=sp)) !!! dir=69
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_plu,z    ,t_plu),conjg(W(ccc,:,12,x_min,y_plu,z    ,t_plu)),mask_lap(3),cmplx(mask_der(+1,3),mask_der( 0,3),kind=sp),cmplx(mask_der(+1,3),mask_der(-1,3),kind=sp)) !!! dir=70
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_plu,z    ,t_plu),conjg(W(ccc,:,11,x    ,y_plu,z    ,t_plu)),mask_lap(2),cmplx(mask_der(+1,2),mask_der( 0,2),kind=sp),cmplx(mask_der(+1,2),mask_der( 0,2),kind=sp)) !!! dir=71
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_plu,z    ,t_plu),conjg(W(ccc,:,10,x_plu,y_plu,z    ,t_plu)),mask_lap(3),cmplx(mask_der(+1,3),mask_der( 0,3),kind=sp),cmplx(mask_der(+1,3),mask_der(+1,3),kind=sp)) !!! dir=72
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_min,z_plu,t_plu),conjg(W(ccc,:,09,x_min,y_min,z_plu,t_plu)),mask_lap(4),cmplx(mask_der(+1,4),mask_der(+1,4),kind=sp),cmplx(mask_der(-1,4),mask_der(-1,4),kind=sp)) !!! dir=73
!         end do
!         do ccc=1,Nc
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_min,z_plu,t_plu),conjg(W(ccc,:,08,x    ,y_min,z_plu,t_plu)),mask_lap(3),cmplx(mask_der(+1,3),mask_der(+1,3),kind=sp),cmplx(mask_der(-1,3),mask_der( 0,3),kind=sp)) !!! dir=74
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_min,z_plu,t_plu),conjg(W(ccc,:,07,x_plu,y_min,z_plu,t_plu)),mask_lap(4),cmplx(mask_der(+1,4),mask_der(+1,4),kind=sp),cmplx(mask_der(-1,4),mask_der(+1,4),kind=sp)) !!! dir=75
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y    ,z_plu,t_plu),conjg(W(ccc,:,06,x_min,y    ,z_plu,t_plu)),mask_lap(3),cmplx(mask_der(+1,3),mask_der(+1,3),kind=sp),cmplx(mask_der( 0,3),mask_der(-1,3),kind=sp)) !!! dir=76
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y    ,z_plu,t_plu),conjg(W(ccc,:,05,x    ,y    ,z_plu,t_plu)),mask_lap(2),cmplx(mask_der(+1,2),mask_der(+1,2),kind=sp),cmplx(mask_der( 0,2),mask_der( 0,2),kind=sp)) !!! dir=77
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y    ,z_plu,t_plu),conjg(W(ccc,:,04,x_plu,y    ,z_plu,t_plu)),mask_lap(3),cmplx(mask_der(+1,3),mask_der(+1,3),kind=sp),cmplx(mask_der( 0,3),mask_der(+1,3),kind=sp)) !!! dir=78
!            call inline_bril_sp(site,old(:,:,ccc,x_min,y_plu,z_plu,t_plu),conjg(W(ccc,:,03,x_min,y_plu,z_plu,t_plu)),mask_lap(4),cmplx(mask_der(+1,4),mask_der(+1,4),kind=sp),cmplx(mask_der(+1,4),mask_der(-1,4),kind=sp)) !!! dir=79
!            call inline_bril_sp(site,old(:,:,ccc,x    ,y_plu,z_plu,t_plu),conjg(W(ccc,:,02,x    ,y_plu,z_plu,t_plu)),mask_lap(3),cmplx(mask_der(+1,3),mask_der(+1,3),kind=sp),cmplx(mask_der(+1,3),mask_der( 0,3),kind=sp)) !!! dir=80
!            call inline_bril_sp(site,old(:,:,ccc,x_plu,y_plu,z_plu,t_plu),conjg(W(ccc,:,01,x_plu,y_plu,z_plu,t_plu)),mask_lap(4),cmplx(mask_der(+1,4),mask_der(+1,4),kind=sp),cmplx(mask_der(+1,4),mask_der(+1,4),kind=sp)) !!! dir=81
!         end do
!         !!! plug everything into new vector
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=site(rhs,spi,col)+real(1.875+mass,kind=sp)*old(rhs,spi,col,x,y,z,t)
!      end do ! x=1,Nx
!      end do ! y=1,Ny
!      end do ! z=1,Nz
!      end do ! t=1,Nt
!      !$OMP END PARALLEL DO
!      if (csw**2>1e-12) then
!         call add_clov_sp(old,new,F,csw,'extend')
!      end if
!   end subroutine app_bril_extend_sp

   pure subroutine inline_bril_sp(site,myold,tmq,lap,der_tz,der_yx)
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc),intent(inout) :: site
      complex(kind=sp),intent(in) :: myold(Nv,04),tmq(Nc),der_tz,der_yx
      real(kind=sp),intent(in) :: lap
      complex(kind=sp),dimension(04) :: help
      integer :: col,rhs
      !$OMP SIMD PRIVATE(help)
      do rhs=1,Nv
         help(1)=-lap*myold(rhs,1)+conjg(der_tz)*myold(rhs,3)-      der_yx *myold(rhs,4)
         help(2)=-lap*myold(rhs,2)+conjg(der_yx)*myold(rhs,3)+      der_tz *myold(rhs,4)
         help(3)=-lap*myold(rhs,3)+      der_tz *myold(rhs,1)+      der_yx *myold(rhs,2)
         help(4)=-lap*myold(rhs,4)-conjg(der_yx)*myold(rhs,1)+conjg(der_tz)*myold(rhs,2)
         do col=1,Nc
            site(rhs,:,col)=site(rhs,:,col)+help(:)*tmq(col)
         end do
      end do
   end subroutine inline_bril_sp

   subroutine app_bril_dp(old,new,W,F,csw,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
         case('NcNsNv'); if (all(shape(old)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call app_bril_NcNsNv_dp(old,new,W,F,csw,mass) !!! [Nc,04,Nv]=case_1
        !case('NsNcNv'); if (all(shape(old)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call app_bril_NsNcNv_dp(old,new,W,F,csw,mass) !!! [04,Nc,Nv]=case_2
        !case('NcNvNs'); if (all(shape(old)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call app_bril_NcNvNs_dp(old,new,W,F,csw,mass) !!! [Nc,Nv,04]=case_3
         case('NvNcNs'); if (all(shape(old)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call app_bril_NvNcNs_dp(old,new,W,F,csw,mass) !!! [Nv,Nc,04]=case_4
        !case('NsNvNc'); if (all(shape(old)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call app_bril_NsNvNc_dp(old,new,W,F,csw,mass) !!! [04,Nv,Nc]=case_5
         case('NvNsNc'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call app_bril_NvNsNc_dp(old,new,W,F,csw,mass) !!! [Nv,04,Nc]=case_6
        !case('extend'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call app_bril_extend_dp(old,new,W,F,csw,mass) !!! [Nv,04,Nc]=case_6
         case default  ; write(*,*) 'app_bril_dp: unknown str_layout: '//str_layout
      end select
   end subroutine app_bril_dp

   subroutine app_bril_NcNsNv_dp(old,new,W,F,csw,mass) ! #1_dp
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=dp),dimension(Nc,Nc,06) :: FF
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      complex(kind=dp),dimension(Nc,Nc) :: tmp
      complex(kind=dp),dimension(Nc,04) :: myold
      complex(kind=dp) :: der_tz,der_yx
      integer :: x,y,z,t, xsh,ysh,zsh,tsh, dir
      integer :: go_x,go_y,go_z,go_t, absgo_xyzt, col,spi,rhs
      real(kind=dp),parameter :: mask_der(-1:1,0:4)=reshape(dble([0,0,0, -64,0,64, -16,0,16, -4,0,4, -1,0,1])/432.0_dp,[3,5])
      real(kind=dp),parameter :: mask_lap(0:4)=[0.0_dp,0.0625_dp,0.03125_dp,0.015625_dp,0.0078125_dp]; real(kind=dp) :: lap
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw,mass) SHARED(old,new,W,F) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         if (csw**2>1e-12) then
            call f2ff_dp(F(:,:,:,x,y,z,t),FF)
            call cloverinit_NcNsNv_dp(old(:,:,:,x,y,z,t),FF,site)
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+mass,kind=dp)*old(col,spi,rhs,x,y,z,t)-real(0.5*csw,kind=dp)*site(rhs,spi,col)
         else
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+mass,kind=dp)*old(col,spi,rhs,x,y,z,t)
         end if
         !!! add derivative and laplacian parts to site
         dir=0
         do go_t=-1,1; tsh=list_t(t+go_t)
         do go_z=-1,1; zsh=list_z(z+go_z)
         do go_y=-1,1; ysh=list_y(y+go_y)
         do go_x=-1,1; xsh=list_x(x+go_x)
            dir=dir+1 !!! note: dir=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+2)
            if      (dir<41) then; absgo_xyzt=mask_absgo(   dir); tmp(:,:)=W(:,:,dir,x,y,z,t)
            else if (dir>41) then; absgo_xyzt=mask_absgo(82-dir); tmp(:,:)=conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
            else                 ; absgo_xyzt=0                 ; tmp(:,:)=cmplx(0.0,kind=sp) !!! note: suppress contribution from dir=41
            end if
            lap=mask_lap(absgo_xyzt)
            der_tz=cmplx(mask_der(go_t,absgo_xyzt),mask_der(go_z,absgo_xyzt),kind=dp)
            der_yx=cmplx(mask_der(go_y,absgo_xyzt),mask_der(go_x,absgo_xyzt),kind=dp)
            !$OMP SIMD PRIVATE(myold)
            do rhs=1,Nv
               forall(spi=1:04,col=1:Nc) myold(col,spi)=sum(tmp(col,:)*old(:,spi,rhs,xsh,ysh,zsh,tsh))
               site(rhs,1,:)=site(rhs,1,:)-lap*myold(:,1)+conjg(der_tz)*myold(:,3)-      der_yx *myold(:,4)
               site(rhs,2,:)=site(rhs,2,:)-lap*myold(:,2)+conjg(der_yx)*myold(:,3)+      der_tz *myold(:,4)
               site(rhs,3,:)=site(rhs,3,:)-lap*myold(:,3)+      der_tz *myold(:,1)+      der_yx *myold(:,2)
               site(rhs,4,:)=site(rhs,4,:)-lap*myold(:,4)-conjg(der_yx)*myold(:,1)+conjg(der_tz)*myold(:,2)
            end do
         end do ! go_x=-1,1
         end do ! go_y=-1,1
         end do ! go_z=-1,1
         end do ! go_t=-1,1
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_bril_NcNsNv_dp

   subroutine app_bril_NvNcNs_dp(old,new,W,F,csw,mass) ! #4_dp
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=dp),dimension(Nc,Nc,06) :: FF
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      complex(kind=dp),dimension(Nc,Nc) :: tmp
      complex(kind=dp),dimension(Nc,04) :: myold
      complex(kind=dp) :: der_tz,der_yx
      integer :: x,y,z,t, xsh,ysh,zsh,tsh, dir
      integer :: go_x,go_y,go_z,go_t, absgo_xyzt, col,spi,rhs
      real(kind=dp),parameter :: mask_der(-1:1,0:4)=reshape(dble([0,0,0, -64,0,64, -16,0,16, -4,0,4, -1,0,1])/432.0_dp,[3,5])
      real(kind=dp),parameter :: mask_lap(0:4)=[0.0_dp,0.0625_dp,0.03125_dp,0.015625_dp,0.0078125_dp]; real(kind=dp) :: lap
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw,mass) SHARED(old,new,W,F) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         if (csw**2>1e-12) then
            call f2ff_dp(F(:,:,:,x,y,z,t),FF)
            call cloverinit_NvNcNs_dp(old(:,:,:,x,y,z,t),FF,site)
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+mass,kind=dp)*old(rhs,col,spi,x,y,z,t)-real(0.5*csw,kind=dp)*site(rhs,spi,col)
         else
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+mass,kind=dp)*old(rhs,col,spi,x,y,z,t)
         end if
         !!! add derivative and laplacian parts to site
         dir=0
         do go_t=-1,1; tsh=list_t(t+go_t)
         do go_z=-1,1; zsh=list_z(z+go_z)
         do go_y=-1,1; ysh=list_y(y+go_y)
         do go_x=-1,1; xsh=list_x(x+go_x)
            dir=dir+1 !!! note: dir=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+2)
            if      (dir<41) then; absgo_xyzt=mask_absgo(   dir); tmp(:,:)=W(:,:,dir,x,y,z,t)
            else if (dir>41) then; absgo_xyzt=mask_absgo(82-dir); tmp(:,:)=conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
            else                 ; absgo_xyzt=0                 ; tmp(:,:)=cmplx(0.0,kind=sp) !!! note: suppress contribution from dir=41
            end if
            lap=mask_lap(absgo_xyzt)
            der_tz=cmplx(mask_der(go_t,absgo_xyzt),mask_der(go_z,absgo_xyzt),kind=dp)
            der_yx=cmplx(mask_der(go_y,absgo_xyzt),mask_der(go_x,absgo_xyzt),kind=dp)
            !$OMP SIMD PRIVATE(myold)
            do rhs=1,Nv
               forall(spi=1:04,col=1:Nc) myold(col,spi)=sum(tmp(col,:)*old(rhs,:,spi,xsh,ysh,zsh,tsh))
               site(rhs,1,:)=site(rhs,1,:)-lap*myold(:,1)+conjg(der_tz)*myold(:,3)-      der_yx *myold(:,4)
               site(rhs,2,:)=site(rhs,2,:)-lap*myold(:,2)+conjg(der_yx)*myold(:,3)+      der_tz *myold(:,4)
               site(rhs,3,:)=site(rhs,3,:)-lap*myold(:,3)+      der_tz *myold(:,1)+      der_yx *myold(:,2)
               site(rhs,4,:)=site(rhs,4,:)-lap*myold(:,4)-conjg(der_yx)*myold(:,1)+conjg(der_tz)*myold(:,2)
            end do
         end do ! go_x=-1,1
         end do ! go_y=-1,1
         end do ! go_z=-1,1
         end do ! go_t=-1,1
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,col,spi,x,y,z,t)=site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_bril_NvNcNs_dp

   subroutine app_bril_NvNsNc_dp(old,new,W,F,csw,mass) ! #6_dp
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=dp),dimension(Nc,Nc,06) :: FF
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      complex(kind=dp),dimension(Nc,Nc) :: tmp
      complex(kind=dp),dimension(04) :: myold,help
      complex(kind=dp) :: der_tz,der_yx
      integer :: x,y,z,t, xsh,ysh,zsh,tsh, dir
      integer :: go_x,go_y,go_z,go_t, absgo_xyzt, col,spi,rhs,ccc
      real(kind=dp),parameter :: mask_der(-1:1,0:4)=reshape(dble([0,0,0, -64,0,64, -16,0,16, -4,0,4, -1,0,1])/432.0_dp,[3,5])
      real(kind=dp),parameter :: mask_lap(0:4)=[0.0_dp,0.0625_dp,0.03125_dp,0.015625_dp,0.0078125_dp]; real(kind=dp) :: lap
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw,mass) SHARED(old,new,W,F) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         if (csw**2>1e-12) then
            call f2ff_dp(F(:,:,:,x,y,z,t),FF)
            call cloverinit_NvNsNc_dp(old(:,:,:,x,y,z,t),FF,site)
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+mass,kind=dp)*old(rhs,spi,col,x,y,z,t)-real(0.5*csw,kind=dp)*site(rhs,spi,col)
         else
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+mass,kind=dp)*old(rhs,spi,col,x,y,z,t)
         end if
         !!! add derivative and laplacian parts to site
         dir=0
         do go_t=-1,1; tsh=list_t(t+go_t)
         do go_z=-1,1; zsh=list_z(z+go_z)
         do go_y=-1,1; ysh=list_y(y+go_y)
         do go_x=-1,1; xsh=list_x(x+go_x)
            dir=dir+1 !!! note: dir=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+2)
            if      (dir<41) then; absgo_xyzt=mask_absgo(   dir); tmp(:,:)=W(:,:,dir,x,y,z,t)
            else if (dir>41) then; absgo_xyzt=mask_absgo(82-dir); tmp(:,:)=conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
            else                 ; absgo_xyzt=0                 ; tmp(:,:)=cmplx(0.0,kind=sp) !!! note: suppress contribution from dir=41
            end if
            lap=mask_lap(absgo_xyzt)
            der_tz=cmplx(mask_der(go_t,absgo_xyzt),mask_der(go_z,absgo_xyzt),kind=dp)
            der_yx=cmplx(mask_der(go_y,absgo_xyzt),mask_der(go_x,absgo_xyzt),kind=dp)
            do ccc=1,Nc
               !$OMP SIMD PRIVATE(myold,help)
               do rhs=1,Nv
                  myold(:)=old(rhs,:,ccc,xsh,ysh,zsh,tsh)
                  help(1)=-lap*myold(1)+conjg(der_tz)*myold(3)-      der_yx *myold(4)
                  help(2)=-lap*myold(2)+conjg(der_yx)*myold(3)+      der_tz *myold(4)
                  help(3)=-lap*myold(3)+      der_tz *myold(1)+      der_yx *myold(2)
                  help(4)=-lap*myold(4)-conjg(der_yx)*myold(1)+conjg(der_tz)*myold(2)
                  do col=1,Nc
                     site(rhs,:,col)=site(rhs,:,col)+help(:)*tmp(col,ccc)
                  end do
               end do
            end do
         end do ! go_x=-1,1
         end do ! go_y=-1,1
         end do ! go_z=-1,1
         end do ! go_t=-1,1
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_bril_NvNsNc_dp

!   subroutine app_bril_extend_dp(old,new,W,F,csw,mass) ! #7_dp
!      implicit none
!      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
!      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
!      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
!      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
!      real(kind=sp),intent(in) :: csw,mass
!      complex(kind=dp),dimension(Nv,04,Nc) :: site
!      complex(kind=dp) :: der_tz,der_yx
!      integer :: x,y,z,t, xsh,ysh,zsh,tsh, dir
!      integer :: go_x,go_y,go_z,go_t, absgo_xyzt, col,spi,rhs,ccc
!      real(kind=dp),parameter :: mask_der(-1:1,1:4)=reshape(float([-64,0,64, -16,0,16, -4,0,4, -1,0,1])/432.0_dp,[3,4]) !!! note: no entry at absgo==0
!      real(kind=dp),parameter :: mask_lap(1:4)=[0.0625_dp,0.03125_dp,0.015625_dp,0.0078125_dp]                          !!! note: no entry at absgo==0
!      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,W) NUM_THREADS(Nthr) SCHEDULE(dynamic)
!      do t=1,Nt
!      do z=1,Nz
!      do y=1,Ny
!      do x=1,Nx
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(1.875+mass,kind=dp)*old(rhs,spi,col,x,y,z,t)
!         !!! add derivative and laplacian parts to site
!         do dir=1,40,+1 !!! note: (dir-1)=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+1)=sum([go_x,go_y,go_z,go_t]*[1,3,9,27])+40
!            go_x=+mask_x(dir); xsh=list_x(x+go_x)
!            go_y=+mask_y(dir); ysh=list_y(y+go_y)
!            go_z=+mask_z(dir); zsh=list_z(z+go_z)
!            go_t=+mask_t(dir); tsh=list_t(t+go_t)
!            absgo_xyzt=mask_absgo(dir) !!! note: absgo_xyzt=abs(go_x)+abs(go_y)+abs(go_z)+abs(go_t)
!            der_tz=cmplx(mask_der(go_t,absgo_xyzt),mask_der(go_z,absgo_xyzt),kind=sp)
!            der_yx=cmplx(mask_der(go_y,absgo_xyzt),mask_der(go_x,absgo_xyzt),kind=sp)
!            do ccc=1,Nc
!               call inline_bril_dp(site,old(:,:,ccc,xsh,ysh,zsh,tsh),      cmplx(W(:,ccc,dir,x  ,y  ,z  ,t  ),kind=dp) ,mask_lap(absgo_xyzt),der_tz,der_yx)
!            end do
!         end do ! dir=1:40
!         do dir=40,1,-1 !!! note: (dir-1)=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+1)=sum([go_x,go_y,go_z,go_t]*[1,3,9,27])+40
!            go_x=-mask_x(dir); xsh=list_x(x+go_x)
!            go_y=-mask_y(dir); ysh=list_y(y+go_y)
!            go_z=-mask_z(dir); zsh=list_z(z+go_z)
!            go_t=-mask_t(dir); tsh=list_t(t+go_t)
!            absgo_xyzt=mask_absgo(dir) !!! note: absgo_xyzt=abs(go_x)+abs(go_y)+abs(go_z)+abs(go_t)
!            der_tz=cmplx(mask_der(go_t,absgo_xyzt),mask_der(go_z,absgo_xyzt),kind=sp)
!            der_yx=cmplx(mask_der(go_y,absgo_xyzt),mask_der(go_x,absgo_xyzt),kind=sp)
!            do ccc=1,Nc
!               call inline_bril_dp(site,old(:,:,ccc,xsh,ysh,zsh,tsh),conjg(cmplx(W(ccc,:,dir,xsh,ysh,zsh,tsh),kind=dp)),mask_lap(absgo_xyzt),der_tz,der_yx)
!            end do
!         end do ! dir=40,1,-1
!         !!! plug everything into new vector
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=site(rhs,spi,col)
!      end do ! x=1,Nx
!      end do ! y=1,Ny
!      end do ! z=1,Nz
!      end do ! t=1,Nt
!      !$OMP END PARALLEL DO
!      if (csw**2>1e-12) then
!         call add_clov_dp(old,new,F,csw,'extend')
!      end if
!   end subroutine app_bril_extend_dp

!   pure subroutine inline_bril_dp(site,myold,tmq,lap,der_tz,der_yx)
!      implicit none
!      complex(kind=dp),dimension(Nv,04,Nc),intent(inout) :: site
!      complex(kind=dp),intent(in) :: myold(Nv,04),tmq(Nc),der_tz,der_yx
!      real(kind=dp),intent(in) :: lap
!      complex(kind=dp),dimension(04) :: help
!      integer :: col,rhs
!      !$OMP SIMD PRIVATE(help)
!      do rhs=1,Nv
!         help(1)=-lap*myold(rhs,1)+conjg(der_tz)*myold(rhs,3)-      der_yx *myold(rhs,4)
!         help(2)=-lap*myold(rhs,2)+conjg(der_yx)*myold(rhs,3)+      der_tz *myold(rhs,4)
!         help(3)=-lap*myold(rhs,3)+      der_tz *myold(rhs,1)+      der_yx *myold(rhs,2)
!         help(4)=-lap*myold(rhs,4)-conjg(der_yx)*myold(rhs,1)+conjg(der_tz)*myold(rhs,2)
!         do col=1,Nc
!            site(rhs,:,col)=site(rhs,:,col)+help(:)*tmq(col)
!         end do
!      end do
!   end subroutine inline_bril_dp

   function suspicious_bril(dotdiag_dp)
      implicit none
      logical :: suspicious_bril
      complex(kind=dp),dimension(Nv),intent(in) :: dotdiag_dp
      complex(kind=dp),dimension(12),parameter :: reference=[ &
       cmplx(23327.20,211.9722,kind=dp),cmplx(88883.36,227.3783,kind=dp),cmplx(106389.1,789.1031,kind=dp),cmplx(96366.59,255.1246,kind=dp), &
       cmplx(32768.20,44.70822,kind=dp),cmplx(41193.96,67.28647,kind=dp),cmplx(32498.97,285.7995,kind=dp),cmplx(126318.2,914.8643,kind=dp), &
       cmplx(105502.1,289.5837,kind=dp),cmplx(102765.7,765.9774,kind=dp),cmplx(131249.2,945.6525,kind=dp),cmplx(108715.5,803.9051,kind=dp)]
      suspicious_bril=.true.
      if (Nv==12) suspicious_bril=any(abs(dotdiag_dp(1:min(Nv,12))/reference(1:min(Nv,12))-1.0_dp).gt.1e-6)
      if (suspicious_bril) write(*,*) cmplx(dotdiag_dp,kind=sp)
   end function suspicious_bril

   subroutine resultcheck_bril_sp(old_sp,new_sp,str_layout,csw,mass)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in) :: old_sp,new_sp
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=dp),dimension(Nv) :: dotdiag_dp
      logical,save :: done_simple=.false.
      logical,save :: done_NcNsNv=.false.
      logical,save :: done_NsNcNv=.false.
      logical,save :: done_NcNvNs=.false.
      logical,save :: done_NvNcNs=.false.
      logical,save :: done_NsNvNc=.false.
      logical,save :: done_NvNsNc=.false.
      logical,save :: done_extend=.false.
      logical      :: done_flag
      if (any(shape(old_sp).ne.shape(new_sp))) stop ' resultcheck_bril_sp: shape(old_sp).ne.shape(new_sp)'
      select case(str_layout)
         case('simple'); if (all(shape(old_sp)==[Nc,04,Nv,Nx,Ny,Nz,Nt]).and.done_simple) return
         case('NcNsNv'); if (all(shape(old_sp)==[Nc,04,Nv,Nx,Ny,Nz,Nt]).and.done_NcNsNv) return
         case('NsNcNv'); if (all(shape(old_sp)==[04,Nc,Nv,Nx,Ny,Nz,Nt]).and.done_NsNcNv) return
         case('NcNvNs'); if (all(shape(old_sp)==[Nc,Nv,04,Nx,Ny,Nz,Nt]).and.done_NcNvNs) return
         case('NvNcNs'); if (all(shape(old_sp)==[Nv,Nc,04,Nx,Ny,Nz,Nt]).and.done_NvNcNs) return
         case('NsNvNc'); if (all(shape(old_sp)==[04,Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NsNvNc) return
         case('NvNsNc'); if (all(shape(old_sp)==[Nv,04,Nc,Nx,Ny,Nz,Nt]).and.done_NvNsNc) return
         case('extend'); if (all(shape(old_sp)==[Nv,04,Nc,Nx,Ny,Nz,Nt]).and.done_extend) return
         case default  ; write(*,*) 'resultcheck_bril_sp: unknown str_layout: '//str_layout
      end select
      dotdiag_dp=cmplx(vec_dotdiag_sp(new_sp,old_sp,str_layout),kind=dp)
      if (all([Nc,Nv,Nx,Ny,Nz,Nt].eq.[3,12,34,34,34,68]).and.(abs(mass-0.01).lt.1e-6).and.(abs(csw).lt.1e-6)) then
         done_flag=suspicious_bril(dotdiag_dp)
      else
         done_flag=.true.; write(*,'(a,2es13.5)') ' resultcheck_bril_sp: unavailable for these parameters:',sum(dotdiag_dp)
      end if
      select case(str_layout)
         case('simple'); done_simple=done_flag
         case('NcNsNv'); done_NcNsNv=done_flag
         case('NsNcNv'); done_NsNcNv=done_flag
         case('NcNvNs'); done_NcNvNs=done_flag
         case('NvNcNs'); done_NvNcNs=done_flag
         case('NsNvNc'); done_NsNvNc=done_flag
         case('NvNsNc'); done_NvNsNc=done_flag
         case('extend'); done_extend=done_flag
      end select
   end subroutine resultcheck_bril_sp
   subroutine resultcheck_bril_dp(old_dp,new_dp,str_layout,csw,mass)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in) :: old_dp,new_dp
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=dp),dimension(Nv) :: dotdiag_dp
      logical,save :: done_NcNsNv=.false.
      logical,save :: done_NsNcNv=.false.
      logical,save :: done_NcNvNs=.false.
      logical,save :: done_NvNcNs=.false.
      logical,save :: done_NsNvNc=.false.
      logical,save :: done_NvNsNc=.false.
      logical      :: done_flag
      if (any(shape(old_dp).ne.shape(new_dp))) stop ' resultcheck_bril_dp: shape(old_dp).ne.shape(new_dp)'
      select case(str_layout)
         case('NcNsNv'); if (all(shape(old_dp)==[Nc,04,Nv,Nx,Ny,Nz,Nt]).and.done_NcNsNv) return
         case('NsNcNv'); if (all(shape(old_dp)==[04,Nc,Nv,Nx,Ny,Nz,Nt]).and.done_NsNcNv) return
         case('NcNvNs'); if (all(shape(old_dp)==[Nc,Nv,04,Nx,Ny,Nz,Nt]).and.done_NcNvNs) return
         case('NvNcNs'); if (all(shape(old_dp)==[Nv,Nc,04,Nx,Ny,Nz,Nt]).and.done_NvNcNs) return
         case('NsNvNc'); if (all(shape(old_dp)==[04,Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NsNvNc) return
         case('NvNsNc'); if (all(shape(old_dp)==[Nv,04,Nc,Nx,Ny,Nz,Nt]).and.done_NvNsNc) return
         case default  ; write(*,*) 'resultcheck_bril_dp: unknown str_layout: '//str_layout
      end select
      dotdiag_dp=vec_dotdiag_dp(new_dp,old_dp,str_layout)
      if (all([Nc,Nv,Nx,Ny,Nz,Nt].eq.[3,12,34,34,34,68]).and.(abs(mass-0.01).lt.1e-6).and.(abs(csw).lt.1e-6)) then
         done_flag=suspicious_bril(dotdiag_dp)
      else
         done_flag=.true.; write(*,'(a,2es13.5)') ' resultcheck_bril_dp: unavailable for these parameters:',sum(dotdiag_dp)
      end if
      select case(str_layout)
         case('NcNsNv'); done_NcNsNv=done_flag
         case('NsNcNv'); done_NsNcNv=done_flag
         case('NcNvNs'); done_NcNvNs=done_flag
         case('NvNcNs'); done_NvNcNs=done_flag
         case('NsNvNc'); done_NsNvNc=done_flag
         case('NvNsNc'); done_NvNsNc=done_flag
      end select
   end subroutine resultcheck_bril_dp

   subroutine eig_bril(W,F,csw,mkl_nthreads)
      implicit none
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw
      integer,intent(in) :: mkl_nthreads
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: old,new
      complex(kind=dp),dimension(:,:),allocatable :: A
      complex(kind=dp),dimension(  :),allocatable :: eig,WORK
      complex(kind=dp),dimension(:,:),allocatable :: VL,VR
      real(   kind=dp),dimension(  :),allocatable :: RWORK
      integer :: INFO,x,y,z,t,n
      character(len=128) :: filestr
      if (Nx*Ny*Nz*Nt.gt.7**4) then
         write(*,*) 'eig_bril: lattice is too big'; return
      end if
      if ((Nc.eq.3).and.(Nv.eq.12)) then
         allocate(old(Nc,04,Nv,Nx,Ny,Nz,Nt),new(Nc,04,Nv,Nx,Ny,Nz,Nt),A(Nc*4*Nx*Ny*Nz*Nt,Nc*4*Nx*Ny*Nz*Nt))
         write(*,'(a,f8.3,a)') ' eig_bril: filling of matrix beg'
         call vec_zero_dp(old,'NcNsNv')
         n=0
         do t=1,Nt
         do z=1,Nz
         do y=1,Ny
         do x=1,Nx
            n=n+1
            old(1,1,01,x,y,z,t)=cmplx(1.0,kind=dp)
            old(2,1,02,x,y,z,t)=cmplx(1.0,kind=dp)
            old(3,1,03,x,y,z,t)=cmplx(1.0,kind=dp)
            old(1,2,04,x,y,z,t)=cmplx(1.0,kind=dp)
            old(2,2,05,x,y,z,t)=cmplx(1.0,kind=dp)
            old(3,2,06,x,y,z,t)=cmplx(1.0,kind=dp)
            old(1,3,07,x,y,z,t)=cmplx(1.0,kind=dp)
            old(2,3,08,x,y,z,t)=cmplx(1.0,kind=dp)
            old(3,3,09,x,y,z,t)=cmplx(1.0,kind=dp)
            old(1,4,10,x,y,z,t)=cmplx(1.0,kind=dp)
            old(2,4,11,x,y,z,t)=cmplx(1.0,kind=dp)
            old(3,4,12,x,y,z,t)=cmplx(1.0,kind=dp)
            call app_bril_dp(old,new,W,F,csw,0.0,'NcNsNv')
            old(:,:, :,x,y,z,t)=cmplx(0.0,kind=dp)
            A(:,(n-1)*12+01)=reshape(new(:,:,01,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+02)=reshape(new(:,:,02,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+03)=reshape(new(:,:,03,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+04)=reshape(new(:,:,04,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+05)=reshape(new(:,:,05,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+06)=reshape(new(:,:,06,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+07)=reshape(new(:,:,07,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+08)=reshape(new(:,:,08,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+09)=reshape(new(:,:,09,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+10)=reshape(new(:,:,10,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+11)=reshape(new(:,:,11,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+12)=reshape(new(:,:,12,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
         end do
         end do
         end do
         end do
      else
         write(*,*) 'eig_bril: [Nc,Nv]==[3,12] required'; return
      end if
      write(*,'(a,f8.3,a)') ' eig_bril: filling of matrix end'
      deallocate(old,new)
      write(*,'(a,f6.4,a)') ' eig_bril: eigenvalue computation with csw=',csw,' begins'
      allocate(eig(Nc*4*Nx*Ny*Nz*Nt),VL(1,Nc*4*Nx*Ny*Nz*Nt),VR(1,Nc*4*Nx*Ny*Nz*Nt),WORK(2*Nc*4*Nx*Ny*Nz*Nt),RWORK(2*Nc*4*Nx*Ny*Nz*Nt))
      call mkl_set_num_threads(mkl_nthreads)
      call ZGEEV('n','n',Nc*4*Nx*Ny*Nz*Nt,A,Nc*4*Nx*Ny*Nz*Nt,eig,VL,1,VR,1,WORK,2*Nc*4*Nx*Ny*Nz*Nt,RWORK,INFO)
      write(*,*) 'eig_bril: ZGEEV terminated with INFO=',INFO
      deallocate(A)
      write(filestr,'(a,4i0,a,i0,a,i3.3)') 'eig_bril_',Nx,Ny,Nz,Nt,'_csw',int(csw),'.',int(1000*int(csw-int(csw)))
      open(99,file=trim(filestr),form='formatted',status='new') !!! note: status='new' prevents overwriting
      do n=1,Nc*4*Nx*Ny*Nz*Nt
         write(99,'(2f16.8)') eig(n)
      end do
      close(99)
      deallocate(eig,VL,VR,WORK,RWORK)
   end subroutine eig_bril

   subroutine app_brildagbril_sp(old,new,tmp,W,F,csw,mass,shifts,str_layout)
      implicit none
      !!! note: use "tmp" provided by calling routine to avoid lots of allocate/unallocate operations
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: new,tmp
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass,shifts(:)
      character(len=6),intent(in) :: str_layout
      !!! note: tmp contains gamma5*bril*old
      call app_bril_sp(old,tmp,W,F,csw,mass,str_layout)
      call app_gamma5_sp(tmp,str_layout)
      call app_bril_sp(tmp,new,W,F,csw,mass,str_layout)
      call app_gamma5_sp(new,str_layout)
      if (any(shifts>1e-6)) then
         call vec_incr_rsp(new,old,str_layout,real(shifts,kind=sp))
      end if
   end subroutine app_brildagbril_sp
   subroutine app_brildagbril_dp(old,new,tmp,W,F,csw,mass,shifts,str_layout)
      implicit none
      !!! note: use "tmp" provided by calling routine to avoid lots of allocate/unallocate operations
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: new,tmp
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass,shifts(:)
      character(len=6),intent(in) :: str_layout
      !!! note: tmp contains gamma5*bril*old
      call app_bril_dp(old,tmp,W,F,csw,mass,str_layout)
      call app_gamma5_dp(tmp,str_layout)
      call app_bril_dp(tmp,new,W,F,csw,mass,str_layout)
      call app_gamma5_dp(new,str_layout)
      if (any(shifts>1e-6)) then
         call vec_incr_rdp(new,old,str_layout,real(shifts,kind=dp))
      end if
   end subroutine app_brildagbril_dp

   subroutine hop_bril_sp(old,new,W,F,csw,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      character(len=6),intent(in) :: str_layout
      !!! note: D/(1.875+mass) has onehop(!) structure 1+eps, with 1.875=(128-8)/64=(1*0.0+15*2.0)/16
      !!! note: D/(1.875+mass) has approximate inverse 1-eps=2-(1+eps)=2-D/(1.875+mass)
      !!! note:              D has approximate inverse 2/(1.875+mass)-D/(1.875+mass)^2
      !!! note:              D has approximate inverse 1-D/(3.75+2*mass) modulo rescaling
      call app_bril_sp(old,new,W,F,csw,mass,str_layout)
      call vec_anti_rsp(old,new,str_layout,[-1.0_sp/(3.75+2.0*mass)])
   end subroutine hop_bril_sp
   subroutine hop_bril_dp(old,new,W,F,csw,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      character(len=6),intent(in) :: str_layout
      !!! note: D/(1.875+mass) has onehop(!) structure 1+eps, with 1.875=(128-8)/64=(1*0.0+15*2.0)/16
      !!! note: D/(1.875+mass) has approximate inverse 1-eps=2-(1+eps)=2-D/(1.875+mass)
      !!! note:              D has approximate inverse 2/(1.875+mass)-D/(1.875+mass)^2
      !!! note:              D has approximate inverse 1-D/(3.75+2*mass) modulo rescaling
      call app_bril_dp(old,new,W,F,csw,mass,str_layout)
      call vec_anti_rdp(old,new,str_layout,[-1.0_dp/(3.75+2.0*mass)])
   end subroutine hop_bril_dp

   subroutine hop_brildagbril_sp(old,new,tmp,W,F,csw,mass,shifts,str_layout)
      implicit none
      !!! note: use "tmp" provided by calling routine to avoid lots of allocate/unallocate operations
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: new,tmp
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass,shifts(:)
      character(len=6),intent(in) :: str_layout
      select case(2)
       case(1) !!! note: wrong order works
         call hop_bril_sp(old,tmp,W,F,csw,mass,str_layout)
         call app_gamma5_sp(tmp,str_layout)
         call hop_bril_sp(tmp,new,W,F,csw,mass,str_layout)
         call app_gamma5_sp(new,str_layout)
       case(2) !!! note: hop_brildag first
         call vec_copy_sp(old,new,str_layout)
         call app_gamma5_sp(new,str_layout)
         call hop_bril_sp(new,tmp,W,F,csw,mass,str_layout)
         call app_gamma5_sp(tmp,str_layout)
         call hop_bril_sp(tmp,new,W,F,csw,mass,str_layout)
      end select
      if (any(shifts>1e-6)) then
         call vec_incr_rsp(new,old,str_layout,real(shifts,kind=sp))
      end if
   end subroutine hop_brildagbril_sp
   subroutine hop_brildagbril_dp(old,new,tmp,W,F,csw,mass,shifts,str_layout)
      implicit none
      !!! note: use "tmp" provided by calling routine to avoid lots of allocate/unallocate operations
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: new,tmp
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass,shifts(:)
      character(len=6),intent(in) :: str_layout
      select case(2)
       case(1) !!! note: wrong order works
         call hop_bril_dp(old,tmp,W,F,csw,mass,str_layout)
         call app_gamma5_dp(tmp,str_layout)
         call hop_bril_dp(tmp,new,W,F,csw,mass,str_layout)
         call app_gamma5_dp(new,str_layout)
       case(2) !!! note: hop_brildag first
         call vec_copy_dp(old,new,str_layout)
         call app_gamma5_dp(new,str_layout)
         call hop_bril_dp(new,tmp,W,F,csw,mass,str_layout)
         call app_gamma5_dp(tmp,str_layout)
         call hop_bril_dp(tmp,new,W,F,csw,mass,str_layout)
      end select
      if (any(shifts>1e-6)) then
         call vec_incr_rdp(new,old,str_layout,real(shifts,kind=dp))
      end if
   end subroutine hop_brildagbril_dp

   subroutine cg_brildagbril_sp(b,x,W,F,csw,mass,shifts,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass,shifts(:),tol
      character(len=6),intent(in) :: str_layout
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: r,p,tmp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable,target :: q !!! note: total of 6 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=sp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=sp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call vec_shapecheck_sp(b,str_layout,' cg_brildagbril_sp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_sp(x,str_layout,' cg_brildagbril_sp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,tmp,mold=b)
      normb=sqrt(vec_normsqu_sp(b,str_layout))
      call vec_zero_sp(x,str_layout)
      call vec_copy_sp(b,r,str_layout)
      !!! run CG with A=(D_bril^dag+mass)*(D_bril+mass)+shifts
      if (do_precond) then
         y => q
         call hop_brildagbril_sp(r,y,tmp,W,F,csw,mass,shifts,str_layout)
         call vec_copy_sp(y,p,str_layout)
         ydagr_old=real(vec_dotdiag_sp(y,r,str_layout),kind=sp)
      else
         call vec_copy_sp(r,p,str_layout)
         ydagr_old=vec_normsqu_sp(r,str_layout)
      end if
      do iter=1,maxit
         call app_brildagbril_sp(p,q,tmp,W,F,csw,mass,shifts,str_layout)
         pdagq=real(vec_dotdiag_sp(p,q,str_layout),kind=sp) !!! note: identical to vec_dotdiag(D*p,D*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call vec_incr_rsp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call vec_incr_rsp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(vec_normsqu_sp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,20)==0)) then
            call app_brildagbril_sp(x,r,tmp,W,F,csw,mass,shifts,str_layout) !!! note: overwrites standard r
            call vec_anti_rsp(b,r,str_layout,[-1.0_sp])                     !!! note: r=b-A*x
            call vec_residualnormadjust_sp(iter,maxit,' cg_brildagbril_'//str_layout//'_sp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_sp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_sp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_brildagbril_'//str_layout//'_sp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call hop_brildagbril_sp(r,y,tmp,W,F,csw,mass,shifts,str_layout)
            ydagr_new=real(vec_dotdiag_sp(y,r,str_layout),kind=sp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rsp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rsp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q,tmp)
   end subroutine cg_brildagbril_sp

   subroutine cg_brildagbril_dp(b,x,W,F,csw,mass,shifts,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass,shifts(:),tol
      character(len=6),intent(in) :: str_layout
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r,p,tmp
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable,target :: q !!! note: total of 6 vectors_dp
      complex(kind=dp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call vec_shapecheck_dp(b,str_layout,' cg_brildagbril_dp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' cg_brildagbril_dp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,tmp,mold=b)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout)
      !!! run CG with A=(D_bril^dag+mass)*(D_bril+mass)+shifts
      if (do_precond) then
         y => q
         call hop_brildagbril_dp(r,y,tmp,W,F,csw,mass,shifts,str_layout)
         call vec_copy_dp(y,p,str_layout)
         ydagr_old=real(vec_dotdiag_dp(y,r,str_layout),kind=dp)
      else
         call vec_copy_dp(r,p,str_layout)
         ydagr_old=vec_normsqu_dp(r,str_layout)
      end if
      do iter=1,maxit
         call app_brildagbril_dp(p,q,tmp,W,F,csw,mass,shifts,str_layout)
         pdagq=real(vec_dotdiag_dp(p,q,str_layout),kind=dp) !!! note: identical to vec_dotdiag(D*p,D*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call vec_incr_rdp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call vec_incr_rdp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,50)==0)) then
            call app_brildagbril_dp(x,r,tmp,W,F,csw,mass,shifts,str_layout) !!! note: overwrites standard r
            call vec_anti_rdp(b,r,str_layout,[-1.0_dp])                     !!! note: r=b-A*x
            call vec_residualnormadjust_dp(iter,maxit,' cg_brildagbril_'//str_layout//'_dp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_brildagbril_'//str_layout//'_dp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call hop_brildagbril_dp(r,y,tmp,W,F,csw,mass,shifts,str_layout)
            ydagr_new=real(vec_dotdiag_dp(y,r,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rdp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rdp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q,tmp)
   end subroutine cg_brildagbril_dp

   subroutine cg_brildagbril_vp(b,x,W,F,csw,mass,shifts,str_layout,tol,maxit,do_precond,iter_used)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass,shifts(:),tol
      character(len=6),intent(in) :: str_layout
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      integer,intent(out),optional :: iter_used
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r,tmp_dp !!! note: total of 4 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: p,tmp_sp !!! note: tmp_sp does not count
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable,target :: q !!! note: total of 2 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: r_sp     !!! note: r_sp does not count ==> combined footprint of 10 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr,normr_last
      integer :: iter,iter_last
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call vec_shapecheck_dp(b,str_layout,' cg_brildagbril_vp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' cg_brildagbril_vp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(p(size(b,dim=1),size(b,dim=2),size(b,dim=3),Nx,Ny,Nz,Nt)); allocate(q,tmp_sp,mold=p)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout)
      !!! run CG with A=(D_bril^dag+mass)*(D_bril+mass)+shifts
      if (do_precond) then
         y => q
         allocate(r_sp,mold=p)
         call vec_cast_dp2sp(r,r_sp,str_layout); call hop_brildagbril_sp(r_sp,y,tmp_sp,W,F,csw,mass,shifts,str_layout)
         call vec_copy_sp(y,p,str_layout)
         ydagr_old=real(vec_dotdiag_vp(r,y,str_layout),kind=dp)
      else
         call vec_cast_dp2sp(r,p,str_layout)
         ydagr_old=vec_normsqu_dp(r,str_layout)
      end if
      iter_last=0; normr_last=normb
      do iter=1,maxit; if (present(iter_used)) iter_used=iter
         call app_brildagbril_sp(p,q,tmp_sp,W,F,csw,mass,shifts,str_layout)
         pdagq=real(vec_dotdiag_sp(p,q,str_layout),kind=dp) !!! note: identical to vec_dotdiag(D*p,D*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call vec_incr_rvp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call vec_incr_rvp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter-iter_last,50)==0).or.(minval(normr/normr_last)<1e-3)) then
            deallocate(tmp_sp); if (do_precond) deallocate(r_sp); allocate(tmp_dp,mold=b)
            call app_brildagbril_dp(x,r,tmp_dp,W,F,csw,mass,shifts,str_layout) !!! note: overwrites standard r
            call vec_anti_rdp(b,r,str_layout,[-1.0_dp])                        !!! note: r=b-A*x
            call vec_residualnormadjust_dp(iter,maxit,' cg_brildagbril_'//str_layout//'_vp:',str_layout,r,tol,normr,normb,do_precond)
            deallocate(tmp_dp); if (do_precond) allocate(r_sp,mold=p); allocate(tmp_sp,mold=p)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
            iter_last=iter; normr_last=normr
         else if (modulo(iter-iter_last,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_brildagbril_'//str_layout//'_vp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call vec_cast_dp2sp(r,r_sp,str_layout); call hop_brildagbril_sp(r_sp,y,tmp_sp,W,F,csw,mass,shifts,str_layout)
            ydagr_new=real(vec_dotdiag_vp(r,y,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rsp(y,p,str_layout,sngl(beta)) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rvp(r,p,str_layout,     beta ) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (allocated(r_sp)) deallocate(r_sp)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q,tmp_sp)
   end subroutine cg_brildagbril_vp

   subroutine cg_brildagbril_mp(b,x,W,F,csw,mass,shifts,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: csw,mass,shifts(:),tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r,tmp     !!! note: total of 4 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: r_cg,x_cg !!! note: total of 6 vectors_sp in CG ==> combined footprint of 14 vectors_sp
      real(kind=dp),dimension(Nv) :: normb,normr
      integer :: iter
      call vec_shapecheck_dp(b,str_layout,' cg_brildagbril_mp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' cg_brildagbril_mp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,tmp,mold=b); allocate(r_cg(size(b,dim=1),size(b,dim=2),size(b,dim=3),Nx,Ny,Nz,Nt)); allocate(x_cg,mold=r_cg)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout)
      do iter=1,15
         call vec_cast_dp2sp(r,r_cg,str_layout)
         call cg_brildagbril_sp(r_cg,x_cg,W,F,csw,mass,shifts,str_layout,max(tol**0.1,1e-2),maxit/10,do_precond)
         call vec_incr_rvp(x,x_cg,str_layout,[1.0_dp])                   !!! note: x=x+dble(x_cg)
         call app_brildagbril_dp(x,r,tmp,W,F,csw,mass,shifts,str_layout) !!! note: overwrites standard r
         call vec_anti_rdp(b,r,str_layout,[-1.0_dp])                     !!! note: r=b-A*x
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if (maxval(normr/normb)<tol) exit
      end do ! iter=1,15
      if (maxval(normr/normb)<tol) then
         write(*,'(a,i6,a,es22.4,a)') ' cg_brildagbril_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=attained'
      else
         write(*,'(a,i6,a,es22.4,a)') ' cg_brildagbril_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=max_iter'
      end if
      deallocate(r,tmp,r_cg,x_cg)
   end subroutine cg_brildagbril_mp

   subroutine bicgstab_bril_sp(b,x,W,F,csw,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in),target,contiguous :: b
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: csw,mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable,target :: r
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: p,q,t         !!! note: total of 2+4=6 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: y             !!! note: total of 1 new vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: s,rhat !!! note: bound to point to r and b
      complex(kind=sp),dimension(Nv) :: alpha,beta,omega,rho_old,rho_new
      real(kind=sp),dimension(Nv)    :: normb,normr
      integer :: iter
      call vec_shapecheck_sp(b,str_layout,' bicgstab_bril_sp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_sp(x,str_layout,' bicgstab_bril_sp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,t,mold=b)
      normb=sqrt(vec_normsqu_sp(b,str_layout))
      call vec_zero_sp(x,str_layout)
      call vec_copy_sp(b,r,str_layout) !!! note: r=b-D*x
      call vec_copy_sp(r,p,str_layout)
      s => r
      rhat => b
      rho_new=vec_dotdiag_sp(rhat,r,str_layout) !!! note: result in "bicgstab" is complex
      if (do_precond) then
         allocate(y,mold=b)
      end if
      do iter=1,maxit
         if (do_precond) then
            call hop_bril_sp(p,y,W,F,csw,mass,str_layout)                        !!! solve (D_bril+mass)*y=p approximately
            call app_bril_sp(y,q,W,F,csw,mass,str_layout)                        !!! q=(D_bril+mass)*y
            alpha(:)=rho_new/vec_dotdiag_sp(rhat,q,str_layout)                   !!! alpha=rho_new/(rhat'*q)
            call vec_incr_csp(x,y,str_layout,+alpha)                             !!! note: x=x+y*alpha
         else
            call app_bril_sp(p,q,W,F,csw,mass,str_layout)                        !!! q=(D_bril+mass)*p
            alpha(:)=rho_new/vec_dotdiag_sp(rhat,q,str_layout)                   !!! alpha=rho_new/(rhat'*q)
            call vec_incr_csp(x,p,str_layout,+alpha)                             !!! note: x=x+p*alpha
         end if
         call vec_incr_csp(r,q,str_layout,-alpha)                                !!! note: s=r-q*alpha (remember "r=s" in memory)
         if (do_precond) then
            call hop_bril_sp(s,y,W,F,csw,mass,str_layout)                        !!! solve (D_bril+mass)*y=s approximately
            call app_bril_sp(y,t,W,F,csw,mass,str_layout)                        !!! t=(D_bril+mass)*y
            omega(:)=vec_dotdiag_sp(t,s,str_layout)/vec_normsqu_sp(t,str_layout) !!! omega=(t'*s)/(t'*t)
            call vec_incr_csp(x,y,str_layout,+omega)                             !!! note: x=x+y*omega
         else
            call app_bril_sp(s,t,W,F,csw,mass,str_layout)                        !!! t=(D_bril+mass)*s
            omega(:)=vec_dotdiag_sp(t,s,str_layout)/vec_normsqu_sp(t,str_layout) !!! omega=(t'*s)/(t'*t)
            call vec_incr_csp(x,s,str_layout,+omega)                             !!! note: x=x+s*omega
         end if
         call vec_incr_csp(r,t,str_layout,-omega)                                !!! note: r=s-t*omega (remember "r=s" in memory)
         normr=sqrt(vec_normsqu_sp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,20)==0)) then
            call app_bril_sp(x,r,W,F,csw,mass,str_layout) !!! note: overwrites standard r
            call vec_anti_rsp(b,r,str_layout,[-1.0_sp])   !!! note: r=b-D*x
            call vec_residualnormadjust_sp(iter,maxit,' bicgstab_bril_'//str_layout//'_sp:',str_layout,r,tol,normr,normb,do_precond)
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' bicgstab_bril_'//str_layout//'_sp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         rho_old=rho_new
         rho_new=vec_dotdiag_sp(rhat,r,str_layout) !!! note: result in "bicgstab" is complex
         beta(:)=(rho_new(:)/rho_old(:))*(alpha(:)/omega(:))
         call vec_incr_csp(p,q,str_layout,-omega); call vec_anti_csp(r,p,str_layout,+beta) !!! note: p=r+(p-q*omega)*beta
      end do ! iter=1,maxit
      nullify(s,rhat)
      deallocate(r,p,q,t); if (allocated(y)) deallocate(y)
   end subroutine bicgstab_bril_sp

   subroutine bicgstab_bril_dp(b,x,W,F,csw,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in),target,contiguous :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: csw,mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable,target :: r
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: p,q,t         !!! note: total of 2+4=6 vectors_dp
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: y             !!! note: total of 1 new vectors_dp
      complex(kind=dp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: s,rhat !!! note: bound to point to r and b
      complex(kind=dp),dimension(Nv) :: alpha,beta,omega,rho_old,rho_new
      real(kind=dp),dimension(Nv)    :: normb,normr
      integer :: iter
      call vec_shapecheck_dp(b,str_layout,' bicgstab_bril_dp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' bicgstab_bril_dp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,t,mold=b)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout) !!! note: r=b-D*x
      call vec_copy_dp(r,p,str_layout)
      s => r
      rhat => b
      rho_new=vec_dotdiag_dp(rhat,r,str_layout) !!! note: result in "bicgstab" is complex
      if (do_precond) then
         allocate(y,mold=b)
      end if
      do iter=1,maxit
         if (do_precond) then
            call hop_bril_dp(p,y,W,F,csw,mass,str_layout)                        !!! solve (D_bril+mass)*y=p approximately
            call app_bril_dp(y,q,W,F,csw,mass,str_layout)                        !!! q=(D_bril+mass)*y
            alpha(:)=rho_new/vec_dotdiag_dp(rhat,q,str_layout)                   !!! alpha=rho_new/(rhat'*q)
            call vec_incr_cdp(x,y,str_layout,+alpha)                             !!! note: x=x+y*alpha
         else
            call app_bril_dp(p,q,W,F,csw,mass,str_layout)                        !!! q=(D_bril+mass)*p
            alpha(:)=rho_new/vec_dotdiag_dp(rhat,q,str_layout)                   !!! alpha=rho_new/(rhat'*q)
            call vec_incr_cdp(x,p,str_layout,+alpha)                             !!! note: x=x+p*alpha
         end if
         call vec_incr_cdp(r,q,str_layout,-alpha)                                !!! note: s=r-q*alpha (remember "r=s" in memory)
         if (do_precond) then
            call hop_bril_dp(s,y,W,F,csw,mass,str_layout)                        !!! solve (D_bril+mass)*y=s approximately
            call app_bril_dp(y,t,W,F,csw,mass,str_layout)                        !!! t=(D_bril+mass)*y
            omega(:)=vec_dotdiag_dp(t,s,str_layout)/vec_normsqu_dp(t,str_layout) !!! omega=(t'*s)/(t'*t)
            call vec_incr_cdp(x,y,str_layout,+omega)                             !!! note: x=x+y*omega
         else
            call app_bril_dp(s,t,W,F,csw,mass,str_layout)                        !!! t=(D_bril+mass)*s
            omega(:)=vec_dotdiag_dp(t,s,str_layout)/vec_normsqu_dp(t,str_layout) !!! omega=(t'*s)/(t'*t)
            call vec_incr_cdp(x,s,str_layout,+omega)                             !!! note: x=x+s*omega
         end if
         call vec_incr_cdp(r,t,str_layout,-omega)                                !!! note: r=s-t*omega (remember "r=s" in memory)
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,50)==0)) then
            call app_bril_dp(x,r,W,F,csw,mass,str_layout) !!! note: overwrites standard r
            call vec_anti_rdp(b,r,str_layout,[-1.0_dp])   !!! note: r=b-D*x
            call vec_residualnormadjust_dp(iter,maxit,' bicgstab_bril_'//str_layout//'_dp:',str_layout,r,tol,normr,normb,do_precond)
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' bicgstab_bril_'//str_layout//'_dp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         rho_old=rho_new
         rho_new=vec_dotdiag_dp(rhat,r,str_layout) !!! note: result in "bicgstab" is complex
         beta(:)=(rho_new(:)/rho_old(:))*(alpha(:)/omega(:))
         call vec_incr_cdp(p,q,str_layout,-omega); call vec_anti_cdp(r,p,str_layout,+beta) !!! note: p=r+(p-q*omega)*beta
      end do ! iter=1,maxit
      nullify(s,rhat)
      deallocate(r,p,q,t); if (allocated(y)) deallocate(y)
   end subroutine bicgstab_bril_dp

   subroutine bicgstab_bril_vp(b,x,W,F,csw,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in),target,contiguous :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: csw,mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r           !!! note: total of 2+1=3 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: p,q,s,t,y   !!! note: total of 5 new vectors_sp
      complex(kind=dp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: rhat !!! note: bound to point to b
      complex(kind=dp),dimension(Nv) :: alpha,beta,omega,rho_old,rho_new
      real(kind=dp),dimension(Nv)    :: normb,normr,normr_last
      integer :: iter,iter_last
      call vec_shapecheck_dp(b,str_layout,' bicgstab_bril_vp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' bicgstab_bril_vp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(p(size(b,dim=1),size(b,dim=2),size(b,dim=3),Nx,Ny,Nz,Nt)); allocate(q,s,t,mold=p)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout) !!! note: r=b-D*x
      call vec_cast_dp2sp(r,p,str_layout)
      rhat => b
      rho_new=vec_dotdiag_dp(rhat,r,str_layout) !!! note: result in "bicgstab" is complex
      if (do_precond) then
         allocate(y,mold=p)
      end if
      iter_last=0; normr_last=normb
      do iter=1,maxit
         if (do_precond) then
            call hop_bril_sp(p,y,W,F,csw,mass,str_layout)                                       !!! solve (D_bril+mass)*y=p approximately
            call app_bril_sp(y,q,W,F,csw,mass,str_layout)                                       !!! q=(D_bril+mass)*y
            alpha(:)=rho_new/vec_dotdiag_vp(rhat,q,str_layout)                                  !!! alpha=rho_new/(rhat'*q)
            call vec_incr_cvp(x,y,str_layout,+alpha)                                            !!! note: x=x+y*alpha
         else
            call app_bril_sp(p,q,W,F,csw,mass,str_layout)                                       !!! q=(D_bril+mass)*p
            alpha(:)=rho_new/vec_dotdiag_vp(rhat,q,str_layout)                                  !!! alpha=rho_new/(rhat'*q)
            call vec_incr_cvp(x,p,str_layout,+alpha)                                            !!! note: x=x+p*alpha
         end if
         call vec_incr_cvp(r,q,str_layout,-alpha); call vec_cast_dp2sp(r,s,str_layout)          !!! note: s=r-q*alpha (remember "r=s" in memory)
         if (do_precond) then
            call hop_bril_sp(s,y,W,F,csw,mass,str_layout)                                       !!! solve (D_bril+mass)*y=s approximately
            call app_bril_sp(y,t,W,F,csw,mass,str_layout)                                       !!! t=(D_bril+mass)*y
            omega(:)=cmplx(vec_dotdiag_sp(t,s,str_layout)/vec_normsqu_sp(t,str_layout),kind=dp) !!! omega=(t'*s)/(t'*t)
            call vec_incr_cvp(x,y,str_layout,+omega)                                            !!! note: x=x+y*omega
         else
            call app_bril_sp(s,t,W,F,csw,mass,str_layout)                                       !!! t=(D_bril+mass)*s
            omega(:)=cmplx(vec_dotdiag_sp(t,s,str_layout)/vec_normsqu_sp(t,str_layout),kind=dp) !!! omega=(t'*s)/(t'*t)
            call vec_incr_cvp(x,s,str_layout,+omega)                                            !!! note: x=x+s*omega
         end if
         call vec_incr_cvp(r,t,str_layout,-omega)                                               !!! note: r=s-t*omega (remember "r=s" in memory)
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter-iter_last,50)==0).or.(minval(normr/normr_last)<1e-3)) then
            call app_bril_dp(x,r,W,F,csw,mass,str_layout) !!! note: overwrites standard r
            call vec_anti_rdp(b,r,str_layout,[-1.0_dp])   !!! note: r=b-D*x
            call vec_residualnormadjust_dp(iter,maxit,' bicgstab_bril_'//str_layout//'_vp:',str_layout,r,tol,normr,normb,do_precond)
            if (maxval(normr/normb)<tol) exit
            iter_last=iter; normr_last=normr
         else if (modulo(iter-iter_last,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' bicgstab_bril_'//str_layout//'_vp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         rho_old=rho_new
         rho_new=vec_dotdiag_dp(rhat,r,str_layout) !!! note: result in "bicgstab" is complex
         beta(:)=rho_new(:)/rho_old(:)*alpha(:)/omega(:)
         call vec_incr_csp(p,q,str_layout,cmplx(-omega,kind=sp)); call vec_anti_cvp(r,p,str_layout,+beta) !!! note: p=r+(p-q*omega)*beta
      end do ! iter=1,maxit
      nullify(rhat)
      deallocate(r,p,q,s,t); if (allocated(y)) deallocate(y)
   end subroutine bicgstab_bril_vp

   subroutine bicgstab_bril_mp(b,x,W,F,csw,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: csw,mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r         !!! note: total of 3 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: r_cg,x_cg !!! note: total of 6_OR_7 vectors_sp in BiCGstab ==> combined footprint of 12_OR_13 vectors_sp
      real(kind=dp),dimension(Nv) :: normb,normr
      integer :: iter
      call vec_shapecheck_dp(b,str_layout,' bicgstab_bril_mp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' bicgstab_bril_mp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(r_cg(size(b,dim=1),size(b,dim=2),size(b,dim=3),Nx,Ny,Nz,Nt)); allocate(x_cg,mold=r_cg)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout)
      do iter=1,15
         call vec_cast_dp2sp(r,r_cg,str_layout)
         call bicgstab_bril_sp(r_cg,x_cg,W,F,csw,mass,str_layout,max(tol**0.1,1e-2),maxit/10,do_precond)
         call vec_incr_rvp(x,x_cg,str_layout,[1.0_dp]) !!! note: x=x+dble(x_cg)
         call app_bril_dp(x,r,W,F,csw,mass,str_layout) !!! note: overwrites standard r
         call vec_anti_rdp(b,r,str_layout,[-1.0_dp])   !!! note: r=b-A*x
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if (maxval(normr/normb)<tol) exit
      end do ! iter=1,15
      if (maxval(normr/normb)<tol) then
         write(*,'(a,i6,a,es22.4,a)') ' bicgstab_bril_'//str_layout//'_mp: exit=',min(iter,12),', relres=',maxval(normr/normb),', reason=attained'
      else
         write(*,'(a,i6,a,es22.4,a)') ' bicgstab_bril_'//str_layout//'_mp: exit=',min(iter,12),', relres=',maxval(normr/normb),', reason=max_iter'
      end if
      deallocate(r,r_cg,x_cg)
   end subroutine bicgstab_bril_mp

end module testknl_bril


==> anc/testknl_bsuv.f90 <==
module testknl_bsuv

   !!! creator: stephan durr -- you are welcome to use this with appropriate citation(s)
   !!! compile: ifort -implicitnone -stand f08 -fpp -diag-disable 5268 -warn all -nogen-interfaces -qopenmp -O2 -xcore-avx512 -c testknl_bsuv.f90

   use testknl_globals, only: Nc,Nv, Nx,Ny,Nz,Nt, sp,dp, Nthr,Nlev
   use testknl_cond, only: lanczos_ritzvalues_sp,lanczos_ritzvalues_dp
   use testknl_suv, only: suv_zero_sp,suv_copy_sp,suv_cast_sp2dp, suv_normsqu_sp,suv_dotdiag_sp,suv_dotdiag_vp, suv_incr_rsp,suv_incr_rvp,suv_incr_rdp, suv_shapecheck_sp,suv_residualnormadjust_sp
   use testknl_suv, only: suv_zero_dp,suv_copy_dp,suv_cast_dp2sp, suv_normsqu_dp,suv_dotdiag_dp,                suv_anti_rsp,suv_anti_rvp,suv_anti_rdp, suv_shapecheck_dp,suv_residualnormadjust_dp

   implicit none
   private !!! private by default, overwrites for specific functions/subroutines follow
   public :: app_bsuv_sp, resultcheck_bsuv_sp, cg_bsuv_sp,cg_bsuv_vp
   public :: app_bsuv_dp, resultcheck_bsuv_dp, cg_bsuv_dp,cg_bsuv_mp

   integer :: m
   integer,dimension(0:Nx+1),parameter :: list_x=[Nx,(m,m=1,Nx),1]
   integer,dimension(0:Ny+1),parameter :: list_y=[Ny,(m,m=1,Ny),1]
   integer,dimension(0:Nz+1),parameter :: list_z=[Nz,(m,m=1,Nz),1]
   integer,dimension(0:Nt+1),parameter :: list_t=[Nt,(m,m=1,Nt),1]

   real(kind=sp),parameter :: mask_lap(1:40)=0.125*0.5**[4,3,4, 3,2,3, 4,3,4,  3,2,3, 2,1,2, 3,2,3,  4,3,4, 3,2,3, 4,3,4,   3,2,3, 2,1,2, 3,2,3,  2,1,2, 1]
   real(kind=sp),parameter :: mask_alt(0:1,0:1,0:1,0:1)=0.125*reshape([1.0,0.5, 0.5,0.25, 0.5,0.25,0.25,0.125, 0.5,0.25,0.25,0.125,0.25,0.125,0.125,0.0625],[2,2,2,2])
   integer,parameter :: mask_abs(-1:1)=[1,0,1] !!! note: use mask_alt(mask_abs(go_x),mask_abs(go_y),mask_abs(go_z),mask_abs(go_t))

contains

   subroutine app_bsuv_sp(old,new,W,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
       case('_NcNv_'); if (all(shape(old)==[Nc,Nv,Nx,Ny,Nz,Nt])) call app_bsuv_NcNv_sp(old,new,W,mass) !!! [Nc,Nv]
       case('_NvNc_'); if (all(shape(old)==[Nv,Nc,Nx,Ny,Nz,Nt])) call app_bsuv_NvNc_sp(old,new,W,mass) !!! [Nv,Nc]
      end select
   end subroutine app_bsuv_sp

   subroutine app_bsuv_NcNv_sp(old,new,W,mass) ! #1_sp
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      implicit none
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      complex(kind=sp),dimension(Nv,Nc) :: site
      real(kind=sp) :: lap
      integer :: x,y,z,t, xsh,ysh,zsh,tsh
      integer :: go_x,go_y,go_z,go_t, dir,col,rhs
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,W) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=real(1.875+0.5*mass**2,kind=sp)*old(col,rhs,x,y,z,t)
         !!! add laplacian parts to site
         dir=0
         do go_t=-1,1; tsh=list_t(t+go_t)
         do go_z=-1,1; zsh=list_z(z+go_z)
         do go_y=-1,1; ysh=list_y(y+go_y)
         do go_x=-1,1; xsh=list_x(x+go_x)
            dir=dir+1 !!! note: dir=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+2)
            if      (dir<41) then; tmp(:,:)=W(:,:,dir,x,y,z,t)
            else if (dir>41) then; tmp(:,:)=conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
            else                 ; tmp(:,:)=cmplx(0.0,kind=sp) !!! note: suppress contribution from dir=41
            end if
            lap=mask_alt(mask_abs(go_x),mask_abs(go_y),mask_abs(go_z),mask_abs(go_t))
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-lap*matmul(tmp(:,:),old(:,rhs,xsh,ysh,zsh,tsh))
            end do
         end do ! go_x=-1,1
         end do ! go_y=-1,1
         end do ! go_z=-1,1
         end do ! go_t=-1,1
         !!! plug everything into new vector
         forall(col=1:Nc,rhs=1:Nv) new(col,rhs,x,y,z,t)=site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_bsuv_NcNv_sp

   subroutine app_bsuv_NvNc_sp(old,new,W,mass) ! #2_sp
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      implicit none
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      complex(kind=sp),dimension(Nv,Nc) :: site
      real(kind=sp) :: lap
      integer :: x,y,z,t, xsh,ysh,zsh,tsh
      integer :: go_x,go_y,go_z,go_t, dir,col,rhs, ccc
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,W) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=real(1.875+0.5*mass**2,kind=sp)*old(rhs,col,x,y,z,t)
         !!! add laplacian parts to site
         dir=0
         do go_t=-1,1; tsh=list_t(t+go_t)
         do go_z=-1,1; zsh=list_z(z+go_z)
         do go_y=-1,1; ysh=list_y(y+go_y)
         do go_x=-1,1; xsh=list_x(x+go_x)
            dir=dir+1 !!! note: dir=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+2)=go_t*27+go_z*9+go_y*3+go_x+41
            select case(1) !!! note: (1) is best in sp (780 vs 660 vs 720 Gflops_sp on KNL_68)
             case(1)
               if      (dir<41) then; tmp(:,:)=W(:,:,dir,x,y,z,t)
               else if (dir>41) then; tmp(:,:)=conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
               else                 ; tmp(:,:)=cmplx(0.0,kind=sp) !!! note: suppress contribution from dir=41
               end if
               lap=mask_alt(mask_abs(go_x),mask_abs(go_y),mask_abs(go_z),mask_abs(go_t))
               !$OMP SIMD
               do rhs=1,Nv
                  site(rhs,:)=site(rhs,:)-lap*matmul(tmp(:,:),old(rhs,:,xsh,ysh,zsh,tsh))
               end do
             case(2)
               if      (dir<41) then; tmp(:,:)=mask_lap(   dir)*W(:,:,dir,x,y,z,t)
               else if (dir>41) then; tmp(:,:)=mask_lap(82-dir)*conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
               else                 ; tmp(:,:)=cmplx(0.0,kind=dp) !!! note: suppress contribution from dir=41
               end if
               do ccc=1,Nc
                  forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=site(rhs,col)-tmp(col,ccc)*old(rhs,ccc,xsh,ysh,zsh,tsh)
               end do
             case(3)
               if      (dir<41) then; tmp(:,:)=mask_lap(   dir)*W(:,:,dir,x,y,z,t)
               else if (dir>41) then; tmp(:,:)=mask_lap(82-dir)*conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
               else                 ; tmp(:,:)=cmplx(0.0,kind=sp) !!! note: suppress contribution from dir=41
               end if
               do ccc=1,Nc
                  !$OMP SIMD
                  do rhs=1,Nv
                     site(rhs,:)=site(rhs,:)-tmp(:,ccc)*old(rhs,ccc,xsh,ysh,zsh,tsh)
                  end do
               end do
            end select
         end do
         end do
         end do
         end do
         !!! plug everything into new vector
         forall(col=1:Nc,rhs=1:Nv) new(rhs,col,x,y,z,t)=site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_bsuv_NvNc_sp

   subroutine app_bsuv_dp(old,new,W,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
       case('_NcNv_'); if (all(shape(old)==[Nc,Nv,Nx,Ny,Nz,Nt])) call app_bsuv_NcNv_dp(old,new,W,mass) !!! [Nc,Nv]
       case('_NvNc_'); if (all(shape(old)==[Nv,Nc,Nx,Ny,Nz,Nt])) call app_bsuv_NvNc_dp(old,new,W,mass) !!! [Nv,Nc]
      end select
   end subroutine app_bsuv_dp

   subroutine app_bsuv_NcNv_dp(old,new,W,mass) ! #1_dp
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      implicit none
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nc,Nc) :: tmp
      complex(kind=dp),dimension(Nv,Nc) :: site
      real(kind=dp) :: lap
      integer :: x,y,z,t, xsh,ysh,zsh,tsh
      integer :: go_x,go_y,go_z,go_t, dir,col,rhs
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,W) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=real(1.875+0.5*mass**2,kind=dp)*old(col,rhs,x,y,z,t)
         !!! add laplacian parts to site
         dir=0
         do go_t=-1,1; tsh=list_t(t+go_t)
         do go_z=-1,1; zsh=list_z(z+go_z)
         do go_y=-1,1; ysh=list_y(y+go_y)
         do go_x=-1,1; xsh=list_x(x+go_x)
            dir=dir+1 !!! note: dir=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+2)=go_t*27+go_z*9+go_y*3+go_x+41
            if      (dir<41) then; tmp(:,:)=W(:,:,dir,x,y,z,t)
            else if (dir>41) then; tmp(:,:)=conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
            else                 ; tmp(:,:)=cmplx(0.0,kind=dp) !!! note: suppress contribution from dir=41
            end if
            lap=mask_alt(mask_abs(go_x),mask_abs(go_y),mask_abs(go_z),mask_abs(go_t))
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-lap*matmul(tmp(:,:),old(:,rhs,xsh,ysh,zsh,tsh))
            end do
         end do ! go_x=-1,1
         end do ! go_y=-1,1
         end do ! go_z=-1,1
         end do ! go_t=-1,1
         !!! plug everything into new vector
         forall(col=1:Nc,rhs=1:Nv) new(col,rhs,x,y,z,t)=site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_bsuv_NcNv_dp

   subroutine app_bsuv_NvNc_dp(old,new,W,mass) ! #2_dp
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      implicit none
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nc,Nc) :: tmp
      complex(kind=dp),dimension(Nv,Nc) :: site
      real(kind=dp) :: lap
      integer :: x,y,z,t, xsh,ysh,zsh,tsh
      integer :: go_x,go_y,go_z,go_t, dir,col,rhs, ccc
      !!! note: acts with -0.5*blap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,W) NUM_THREADS(Nthr) SCHEDULE(dynamic)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=real(1.875+0.5*mass**2,kind=dp)*old(rhs,col,x,y,z,t)
         !!! add laplacian parts to site
         dir=0
         do go_t=-1,1; tsh=list_t(t+go_t)
         do go_z=-1,1; zsh=list_z(z+go_z)
         do go_y=-1,1; ysh=list_y(y+go_y)
         do go_x=-1,1; xsh=list_x(x+go_x)
            dir=dir+1 !!! note: dir=(go_t+1)*27+(go_z+1)*9+(go_y+1)*3+(go_x+2)=go_t*27+go_z*9+go_y*3+go_x+41
            select case(2) !!! note: (2) is best in dp (460 vs 520 vs 400 Gflops_dp on KNL_68)
             case(1)
               if      (dir<41) then; tmp(:,:)=W(:,:,dir,x,y,z,t)
               else if (dir>41) then; tmp(:,:)=conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
               else                 ; tmp(:,:)=cmplx(0.0,kind=dp) !!! note: suppress contribution from dir=41
               end if
               lap=mask_alt(mask_abs(go_x),mask_abs(go_y),mask_abs(go_z),mask_abs(go_t))
               !$OMP SIMD
               do rhs=1,Nv
                  site(rhs,:)=site(rhs,:)-lap*matmul(tmp(:,:),old(rhs,:,xsh,ysh,zsh,tsh))
               end do
             case(2)
               if      (dir<41) then; tmp(:,:)=mask_lap(   dir)*W(:,:,dir,x,y,z,t)
               else if (dir>41) then; tmp(:,:)=mask_lap(82-dir)*conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
               else                 ; tmp(:,:)=cmplx(0.0,kind=dp) !!! note: suppress contribution from dir=41
               end if
               do ccc=1,Nc
                  forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=site(rhs,col)-tmp(col,ccc)*old(rhs,ccc,xsh,ysh,zsh,tsh)
               end do
             case(3)
               if      (dir<41) then; tmp(:,:)=mask_lap(   dir)*W(:,:,dir,x,y,z,t)
               else if (dir>41) then; tmp(:,:)=mask_lap(82-dir)*conjg(transpose(W(:,:,82-dir,xsh,ysh,zsh,tsh)))
               else                 ; tmp(:,:)=cmplx(0.0,kind=dp) !!! note: suppress contribution from dir=41
               end if
               do ccc=1,Nc
                  !$OMP SIMD
                  do rhs=1,Nv
                     site(rhs,:)=site(rhs,:)-tmp(:,ccc)*old(rhs,ccc,xsh,ysh,zsh,tsh)
                  end do
               end do
            end select
         end do ! go_x=-1,1
         end do ! go_y=-1,1
         end do ! go_z=-1,1
         end do ! go_t=-1,1
         !!! plug everything into new vector
         forall(col=1:Nc,rhs=1:Nv) new(rhs,col,x,y,z,t)=site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_bsuv_NvNc_dp

   function suspicious_bsuv(dotdiag_dp)
      implicit none
      logical :: suspicious_bsuv
      complex(kind=dp),dimension(Nv),intent(in) :: dotdiag_dp
      complex(kind=dp),dimension(12),parameter :: reference=[ &
       cmplx(27138.59,0.0,kind=dp),cmplx(43422.62,0.0,kind=dp),cmplx(47765.80,0.0,kind=dp),cmplx(45281.20,0.0,kind=dp), &
       cmplx(29485.29,0.0,kind=dp),cmplx(31578.05,0.0,kind=dp),cmplx(29416.17,0.0,kind=dp),cmplx(52715.05,0.0,kind=dp), &
       cmplx(47550.13,0.0,kind=dp),cmplx(46865.98,0.0,kind=dp),cmplx(53939.61,0.0,kind=dp),cmplx(48343.55,0.0,kind=dp)]
      suspicious_bsuv=.true.
      if (Nv==12) suspicious_bsuv=any(abs(dotdiag_dp(1:min(Nv,12))/reference(1:min(Nv,12))-1.0_dp).gt.1e-6)
      if (suspicious_bsuv) write(*,*) cmplx(dotdiag_dp,kind=sp)
   end function suspicious_bsuv

   subroutine resultcheck_bsuv_sp(old_sp,new_sp,str_layout,mass)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in) :: old_sp,new_sp
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv) :: dotdiag_dp
      logical,save :: done_NcNv=.false.
      logical,save :: done_NvNc=.false.
      if (any(shape(old_sp).ne.shape(new_sp))) stop ' resultcheck_bsuv_sp: shape(old_sp).ne.shape(new_sp)'
      select case(str_layout)
         case('_NcNv_'); if (all(shape(old_sp)==[Nc,Nv,Nx,Ny,Nz,Nt]).and.done_NcNv) return
         case('_NvNc_'); if (all(shape(old_sp)==[Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NvNc) return
         case default  ; write(*,*) 'resultcheck_bsuv_sp: unknown str_layout: '//str_layout
      end select
      dotdiag_dp=cmplx(suv_dotdiag_sp(new_sp,old_sp,str_layout),kind=dp)
      if (all([Nc,Nv,Nx,Ny,Nz,Nt].eq.[3,12,34,34,34,68]).and.(abs(mass-0.01).lt.1e-6)) then
         if (str_layout=='_NcNv_') done_NcNv=suspicious_bsuv(dotdiag_dp)
         if (str_layout=='_NvNc_') done_NvNc=suspicious_bsuv(dotdiag_dp)
      else
         write(*,'(a,2es13.5)') ' resultcheck_bsuv_sp: unavailable for these parameters:',sum(dotdiag_dp)
         if (str_layout=='_NcNv_') done_NcNv=.true.
         if (str_layout=='_NvNc_') done_NvNc=.true.
      end if
   end subroutine resultcheck_bsuv_sp
   subroutine resultcheck_bsuv_dp(old_dp,new_dp,str_layout,mass)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in) :: old_dp,new_dp
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv) :: dotdiag_dp
      logical,save :: done_NcNv=.false.
      logical,save :: done_NvNc=.false.
      if (any(shape(old_dp).ne.shape(new_dp))) stop ' resultcheck_bsuv_dp: shape(old_dp).ne.shape(new_dp)'
      select case(str_layout)
         case('_NcNv_'); if (all(shape(old_dp)==[Nc,Nv,Nx,Ny,Nz,Nt]).and.done_NcNv) return
         case('_NvNc_'); if (all(shape(old_dp)==[Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NvNc) return
         case default  ; write(*,*) 'resultcheck_bsuv_dp: unknown str_layout: '//str_layout
      end select
      dotdiag_dp=cmplx(suv_dotdiag_dp(new_dp,old_dp,str_layout),kind=dp)
      if (all([Nc,Nv,Nx,Ny,Nz,Nt].eq.[3,12,34,34,34,68]).and.(abs(mass-0.01).lt.1e-6)) then
         if (str_layout=='_NcNv_') done_NcNv=suspicious_bsuv(dotdiag_dp)
         if (str_layout=='_NvNc_') done_NvNc=suspicious_bsuv(dotdiag_dp)
      else
         write(*,'(a,2es13.5)') ' resultcheck_bsuv_dp: unavailable for these parameters:',sum(dotdiag_dp)
         if (str_layout=='_NcNv_') done_NcNv=.true.
         if (str_layout=='_NvNc_') done_NvNc=.true.
      end if
   end subroutine resultcheck_bsuv_dp

   subroutine polyinv_bsuv(mass,const,slope)
      implicit none
      real(kind=sp),intent( in) :: mass
      real(kind=sp),intent(out) :: const,slope
      !!! note: A=0.5*mass^2-0.5*laplacian and spec(A)=[0.5*mass^2,2+0.5*mass^2]
      !!! note: demand f(0.5*mass^2)=2.0/mass^2 and f(2+0.5*mass^2)=0
      !!! f:=x->const+slope*x; lprint(solve({f(0.5*mass^2)=2/mass^2,f(2+0.5*mass^2)=0},{const,slope}));
      !!! {const = .5000000000*(mass^2+4.)/mass^2, slope = -1./mass^2}
      const=0.5*mass**2+2.2; slope=-1.0
   end subroutine polyinv_bsuv

   subroutine precond_bsuv_sp(r,y,W,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: r
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: y
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      real(kind=sp) :: const,slope
      !!! note: y(:,:,n)=const*r(:,:,n)+slope*y(:,:,n) modulo length of y
      call polyinv_bsuv(mass,const,slope)
      call app_bsuv_sp(r,y,W,mass,str_layout)
      call suv_incr_rsp(y,r,str_layout,[const/slope])
   end subroutine precond_bsuv_sp
   subroutine precond_bsuv_dp(r,y,W,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: r
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: y
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      real(kind=sp) :: const,slope
      !!! note: y(:,:,n)=const*r(:,:,n)+slope*y(:,:,n) modulo length of y
      call polyinv_bsuv(mass,const,slope)
      call app_bsuv_dp(r,y,W,mass,str_layout)
      call suv_incr_rdp(y,r,str_layout,[dble(const/slope)])
   end subroutine precond_bsuv_dp

   subroutine cg_bsuv_sp(b,x,W,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: r,p
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable,target :: q !!! note: total of 5 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=sp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=sp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call suv_shapecheck_sp(b,str_layout,' cg_bsuv_sp: shape(b) inconsistent with layout='//str_layout)
      call suv_shapecheck_sp(x,str_layout,' cg_bsuv_sp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,mold=b)
      normb=sqrt(suv_normsqu_sp(b,str_layout))
      call suv_zero_sp(x,str_layout)
      call suv_copy_sp(b,r,str_layout)
      !!! run CG with A=bsuv=-0.5*brillaplacian+0.5*mass^2
      if (do_precond) then
         y => q
         call precond_bsuv_sp(r,y,W,mass,str_layout)
         call suv_copy_sp(y,p,str_layout)
         ydagr_old=real(suv_dotdiag_sp(y,r,str_layout),kind=sp)
      else
         call suv_copy_sp(r,p,str_layout)
         ydagr_old=suv_normsqu_sp(r,str_layout)
      end if
      do iter=1,maxit
         call app_bsuv_sp(p,q,W,mass,str_layout)
         pdagq=real(suv_dotdiag_sp(p,q,str_layout),kind=sp) !!! note: identical to suv_dotdiag(p,A*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call suv_incr_rsp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call suv_incr_rsp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(suv_normsqu_sp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,20)==0)) then
            call app_bsuv_sp(x,r,W,mass,str_layout)     !!! note: overwrites standard r
            call suv_anti_rsp(b,r,str_layout,[-1.0_sp]) !!! note: r=b-A*x
            call suv_residualnormadjust_sp(iter,maxit,' cg_bsuv_'//str_layout//'_sp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_sp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_sp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_bsuv_'//str_layout//'_sp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call precond_bsuv_sp(r,y,W,mass,str_layout)
            ydagr_new=real(suv_dotdiag_sp(y,r,str_layout),kind=sp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rsp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rsp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q)
   end subroutine cg_bsuv_sp

   subroutine cg_bsuv_dp(b,x,W,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: r,p
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable,target :: q !!! note: total of 5 vectors_dp
      complex(kind=dp),dimension(:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call suv_shapecheck_dp(b,str_layout,' cg_bsuv_dp: shape(b) inconsistent with layout='//str_layout)
      call suv_shapecheck_dp(x,str_layout,' cg_bsuv_dp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,mold=b)
      normb=sqrt(suv_normsqu_dp(b,str_layout))
      call suv_zero_dp(x,str_layout)
      call suv_copy_dp(b,r,str_layout)
      !!! run CG with A=bsuv=-0.5*brillaplacian+0.5*mass^2
      if (do_precond) then
         y => q
         call precond_bsuv_dp(r,y,W,mass,str_layout)
         call suv_copy_dp(y,p,str_layout)
         ydagr_old=real(suv_dotdiag_dp(y,r,str_layout),kind=dp)
      else
         call suv_copy_dp(r,p,str_layout)
         ydagr_old=suv_normsqu_dp(r,str_layout)
      end if
      do iter=1,maxit
         call app_bsuv_dp(p,q,W,mass,str_layout)
         pdagq=real(suv_dotdiag_dp(p,q,str_layout),kind=dp) !!! note: identical to suv_dotdiag(p,A*p)
         alpha(:)=ydagr_old(:)/dble(pdagq(:))
         call suv_incr_rdp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call suv_incr_rdp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(suv_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,50)==0)) then
            call app_bsuv_dp(x,r,W,mass,str_layout)     !!! note: overwrites standard r
            call suv_anti_rdp(b,r,str_layout,[-1.0_dp]) !!! note: r=b-A*x
            call suv_residualnormadjust_dp(iter,maxit,' cg_bsuv_'//str_layout//'_dp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_bsuv_'//str_layout//'_dp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call precond_bsuv_dp(r,y,W,mass,str_layout)
            ydagr_new=real(suv_dotdiag_dp(y,r,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rdp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rdp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q)
   end subroutine cg_bsuv_dp

  subroutine cg_bsuv_vp(b,x,W,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: r        !!! note: total of 3 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: p
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable,target :: q !!! note: total of 2 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: r_sp     !!! note: extra of 1 vectors_sp (precond only) ==> combined footprint of 8+1 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr,normr_last
      integer :: iter,iter_last
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call suv_shapecheck_dp(b,str_layout,' cg_bsuv_vp: shape(b) inconsistent with layout='//str_layout)
      call suv_shapecheck_dp(x,str_layout,' cg_bsuv_vp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(p(size(b,dim=1),size(b,dim=2),Nx,Ny,Nz,Nt)); allocate(q,mold=p)
      normb=sqrt(suv_normsqu_dp(b,str_layout))
      call suv_zero_dp(x,str_layout)
      call suv_copy_dp(b,r,str_layout)
      !!! run CG with A=bsuv=-0.5*brillaplacian+0.5*mass^2
      if (do_precond) then
         y => q
         allocate(r_sp,mold=p)
         call suv_cast_dp2sp(r,r_sp,str_layout); call precond_bsuv_sp(r_sp,y,W,mass,str_layout)
         call suv_copy_sp(y,p,str_layout)
         ydagr_old=real(suv_dotdiag_vp(r,y,str_layout),kind=dp)
      else
         call suv_cast_dp2sp(r,p,str_layout)
         ydagr_old=suv_normsqu_dp(r,str_layout)
      end if
      iter_last=0; normr_last=normb
      do iter=1,maxit
         call app_bsuv_sp(p,q,W,mass,str_layout)
         pdagq=real(suv_dotdiag_sp(p,q,str_layout),kind=dp) !!! note: identical to suv_dotdiag(p,A*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call suv_incr_rvp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call suv_incr_rvp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(suv_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter-iter_last,50)==0).or.(minval(normr/normr_last)<1e-3)) then
            call app_bsuv_dp(x,r,W,mass,str_layout)     !!! note: overwrites standard r
            call suv_anti_rdp(b,r,str_layout,[-1.0_dp]) !!! note: r=b-A*x
            call suv_residualnormadjust_dp(iter,maxit,' cg_bsuv_'//str_layout//'_vp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
            iter_last=iter; normr_last=normr
         else if (modulo(iter-iter_last,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_bsuv_'//str_layout//'_vp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call suv_cast_dp2sp(r,r_sp,str_layout); call precond_bsuv_sp(r_sp,y,W,mass,str_layout)
            ydagr_new=real(suv_dotdiag_vp(r,y,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rsp(y,p,str_layout,sngl(beta)) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rvp(r,p,str_layout,     beta ) !!! p=r+p*ydagr_new/ydagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (allocated(r_sp)) deallocate(r_sp)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q)
   end subroutine cg_bsuv_vp

   subroutine cg_bsuv_mp(b,x,W,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: r         !!! note: total of 3 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: r_cg,x_cg !!! note: total of 5 vectors_sp in CG ==> combined footprint of 11 vectors_sp
      real(kind=dp),dimension(Nv) :: normb,normr
      integer :: iter
      call suv_shapecheck_dp(b,str_layout,' cg_bsuv_mp: shape(b) inconsistent with layout='//str_layout)
      call suv_shapecheck_dp(x,str_layout,' cg_bsuv_mp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(r_cg(size(b,dim=1),size(b,dim=2),Nx,Ny,Nz,Nt)); allocate(x_cg,mold=r_cg)
      normb=sqrt(suv_normsqu_dp(b,str_layout))
      call suv_zero_dp(x,str_layout)
      call suv_copy_dp(b,r,str_layout)
      do iter=1,15
         call suv_cast_dp2sp(r,r_cg,str_layout)
         call cg_bsuv_sp(r_cg,x_cg,W,mass,str_layout,max(tol**0.1,1e-2),maxit/10,do_precond)
         call suv_incr_rvp(x,x_cg,str_layout,[1.0_dp]) !!! note: x=x+dble(x_cg)
         call app_bsuv_dp(x,r,W,mass,str_layout)       !!! note: overwrites standard r
         call suv_anti_rdp(b,r,str_layout,[-1.0_dp])   !!! note: r=b-A*x
         normr=sqrt(suv_normsqu_dp(r,str_layout))
         if (maxval(normr/normb)<tol) exit
      end do ! iter=1,15
      if (maxval(normr/normb)<tol) then
         write(*,'(a,i6,a,es22.4,a)') ' cg_bsuv_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=attained'
      else
         write(*,'(a,i6,a,es22.4,a)') ' cg_bsuv_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=max_iter'
      end if
      deallocate(r,r_cg,x_cg)
   end subroutine cg_bsuv_mp

end module testknl_bsuv


==> anc/testknl_clov.f90 <==
module testknl_clov

   !!! creator: stephan durr -- you are welcome to use this with appropriate citation(s)
   !!! compile: ifort -implicitnone -stand f08 -fpp -diag-disable 5268 -warn all -nogen-interfaces -qopenmp -O2 -xcore-avx512 -c testknl_clov.f90

   use testknl_globals, only: Nc,Nv, Nx,Ny,Nz,Nt, sp,dp, i_sp, Nthr,Nlev
   use testknl_globals, only: xneighbors,yneighbors,zneighbors,tneighbors
   use testknl_util, only: mult_oodd,mult_oddo,mult_ddoo,mult_dood
   use testknl_vec, only: vec_dotdiag_sp,vec_dotdiag_dp

   implicit none
   private !!! private by default, overwrites for specific functions/subroutines follow
   public :: add_clov_sp, resultcheck_clov_sp, f2ff_sp, add_clov_V_sp
   public :: add_clov_dp, resultcheck_clov_dp, f2ff_dp, add_clov_V_dp
   public :: cloverinit_NcNsNv_sp,cloverinit_NsNcNv_sp,cloverinit_NcNvNs_sp,cloverinit_NvNcNs_sp,cloverinit_NsNvNc_sp,cloverinit_NvNsNc_sp
   public :: cloverinit_NcNsNv_dp,cloverinit_NsNcNv_dp,cloverinit_NcNvNs_dp,cloverinit_NvNcNs_dp,cloverinit_NsNvNc_dp,cloverinit_NvNsNc_dp

!   interface add_clov
!      procedure add_clov_F_sp, add_clov_V_sp, add_clov_F_dp, add_clov_V_dp
!   end interface add_clov
!   interface add_clov_sp
!      procedure add_clov_F_sp, add_clov_V_sp
!   end interface add_clov_sp
!   interface add_clov_dp
!      procedure add_clov_F_dp, add_clov_V_dp
!   end interface add_clov_dp

contains

   pure subroutine f2ff_sp(F,FF)
      implicit none
      complex(kind=sp),dimension(Nc,Nc,06),intent( in) :: F
      complex(kind=sp),dimension(Nc,Nc,06),intent(out) :: FF
      integer :: col,ccc
      do concurrent(ccc=1:Nc,col=1:Nc)
         FF(col,ccc,1)= F(col,ccc,1)-F(col,ccc,6)
         FF(col,ccc,2)= F(col,ccc,1)+F(col,ccc,6)
         FF(col,ccc,3)=(F(col,ccc,2)-F(col,ccc,5))*i_sp
         FF(col,ccc,4)=(F(col,ccc,2)+F(col,ccc,5))*i_sp
         FF(col,ccc,5)= F(col,ccc,3)-F(col,ccc,4)
         FF(col,ccc,6)= F(col,ccc,3)+F(col,ccc,4)
         FF(col,ccc,3)=FF(col,ccc,3)+FF(col,ccc,6)        !!! de_facto: FF_old(.,.,3)+FF_old(.,.,6) =  F(3)+F(4) +i*[F(2)-F(5)]
         FF(col,ccc,4)=FF(col,ccc,4)+FF(col,ccc,5)        !!! de_facto: FF_old(.,.,4)+FF_old(.,.,5) =  F(3)-F(4) +i*[F(2)+F(5)]
         FF(col,ccc,5)=FF(col,ccc,4)-FF(col,ccc,5)*2.0_sp !!! de_facto: FF_old(.,.,4)-FF_old(.,.,5) = -F(3)+F(4) +i*[F(2)+F(5)]
         FF(col,ccc,6)=FF(col,ccc,3)-FF(col,ccc,6)*2.0_sp !!! de_facto: FF_old(.,.,3)-FF_old(.,.,6) = -F(3)-F(4) +i*[F(2)-F(5)]
      end do
   end subroutine f2ff_sp

   pure subroutine f2ff_dp(F,FF)
      implicit none
      complex(kind=sp),dimension(Nc,Nc,06),intent( in) :: F
      complex(kind=dp),dimension(Nc,Nc,06),intent(out) :: FF
      integer :: col,ccc
      do concurrent(ccc=1:Nc,col=1:Nc)
         FF(col,ccc,1)= F(col,ccc,1)-F(col,ccc,6)
         FF(col,ccc,2)= F(col,ccc,1)+F(col,ccc,6)
         FF(col,ccc,3)=(F(col,ccc,2)-F(col,ccc,5))*i_sp
         FF(col,ccc,4)=(F(col,ccc,2)+F(col,ccc,5))*i_sp
         FF(col,ccc,5)= F(col,ccc,3)-F(col,ccc,4)
         FF(col,ccc,6)= F(col,ccc,3)+F(col,ccc,4)
         FF(col,ccc,3)=FF(col,ccc,3)+FF(col,ccc,6)        !!! de_facto: FF_old(.,.,3)+FF_old(.,.,6) =  F(3)+F(4) +i*[F(2)-F(5)]
         FF(col,ccc,4)=FF(col,ccc,4)+FF(col,ccc,5)        !!! de_facto: FF_old(.,.,4)+FF_old(.,.,5) =  F(3)-F(4) +i*[F(2)+F(5)]
         FF(col,ccc,5)=FF(col,ccc,4)-FF(col,ccc,5)*2.0_dp !!! de_facto: FF_old(.,.,4)-FF_old(.,.,5) = -F(3)+F(4) +i*[F(2)+F(5)]
         FF(col,ccc,6)=FF(col,ccc,3)-FF(col,ccc,6)*2.0_dp !!! de_facto: FF_old(.,.,3)-FF_old(.,.,6) = -F(3)-F(4) +i*[F(2)-F(5)]
      end do
   end subroutine f2ff_dp

!!!!
!site(rhs,1,col)=site(rhs,1,col)-old(rhs,1,ccc,x,y,z,t)*( F(col,ccc,1)-F(col,ccc,6) )+old(rhs,2,ccc,x,y,z,t)*( F(col,ccc,3)-F(col,ccc,4) -i_sp*(F(col,ccc,2)+F(col,ccc,5)) )
!site(rhs,2,col)=site(rhs,2,col)+old(rhs,2,ccc,x,y,z,t)*( F(col,ccc,1)-F(col,ccc,6) )+old(rhs,1,ccc,x,y,z,t)*( F(col,ccc,3)-F(col,ccc,4) +i_sp*(F(col,ccc,2)+F(col,ccc,5)) )
!site(rhs,3,col)=site(rhs,3,col)-old(rhs,3,ccc,x,y,z,t)*( F(col,ccc,1)+F(col,ccc,6) )-old(rhs,4,ccc,x,y,z,t)*( F(col,ccc,3)+F(col,ccc,4) +i_sp*(F(col,ccc,2)-F(col,ccc,5)) )
!site(rhs,4,col)=site(rhs,4,col)+old(rhs,4,ccc,x,y,z,t)*( F(col,ccc,1)+F(col,ccc,6) )-old(rhs,3,ccc,x,y,z,t)*( F(col,ccc,3)+F(col,ccc,4) -i_sp*(F(col,ccc,2)-F(col,ccc,5)) )
!!!!

   !!!!!!!!!!

   pure subroutine cloverinit_NcNsNv_sp(old,FF,site) ! # 1_sp
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv),intent( in) :: old
      complex(kind=sp),dimension(Nc,Nc,06),intent( in) :: FF
      complex(kind=sp),dimension(Nv,04,Nc),intent(out) :: site
      complex(kind=sp),dimension(Nv,04,Nc) :: myold
      integer :: col,spi,rhs
      forall(col=1:Nc,spi=1:04,rhs=1:Nv) myold(rhs,spi,col)=old(col,spi,rhs)
      do col=1,Nc
         !$OMP SIMD
         do rhs=1,Nv
            site(rhs,1,col)=-sum(myold(rhs,1,:)*FF(col,:,1))-sum(myold(rhs,2,:)*FF(col,:,5))
            site(rhs,2,col)=+sum(myold(rhs,2,:)*FF(col,:,1))+sum(myold(rhs,1,:)*FF(col,:,4))
            site(rhs,3,col)=-sum(myold(rhs,3,:)*FF(col,:,2))-sum(myold(rhs,4,:)*FF(col,:,3))
            site(rhs,4,col)=+sum(myold(rhs,4,:)*FF(col,:,2))+sum(myold(rhs,3,:)*FF(col,:,6))
         end do
      end do
   end subroutine cloverinit_NcNsNv_sp
   pure subroutine cloverinit_NsNcNv_sp(old,FF,site) ! # 2_sp
      implicit none
      complex(kind=sp),dimension(04,Nc,Nv),intent( in) :: old
      complex(kind=sp),dimension(Nc,Nc,06),intent( in) :: FF
      complex(kind=sp),dimension(Nv,04,Nc),intent(out) :: site
      complex(kind=sp),dimension(Nv,04,Nc) :: myold
      integer :: col,spi,rhs
      forall(col=1:Nc,spi=1:04,rhs=1:Nv) myold(rhs,spi,col)=old(spi,col,rhs)
      do col=1,Nc
         !$OMP SIMD
         do rhs=1,Nv
            site(rhs,1,col)=-sum(myold(rhs,1,:)*FF(col,:,1))-sum(myold(rhs,2,:)*FF(col,:,5))
            site(rhs,2,col)=+sum(myold(rhs,2,:)*FF(col,:,1))+sum(myold(rhs,1,:)*FF(col,:,4))
            site(rhs,3,col)=-sum(myold(rhs,3,:)*FF(col,:,2))-sum(myold(rhs,4,:)*FF(col,:,3))
            site(rhs,4,col)=+sum(myold(rhs,4,:)*FF(col,:,2))+sum(myold(rhs,3,:)*FF(col,:,6))
         end do
      end do
   end subroutine cloverinit_NsNcNv_sp
   pure subroutine cloverinit_NcNvNs_sp(old,FF,site) ! # 3_sp
      implicit none
      complex(kind=sp),dimension(Nc,Nv,04),intent( in) :: old
      complex(kind=sp),dimension(Nc,Nc,06),intent( in) :: FF
      complex(kind=sp),dimension(Nv,04,Nc),intent(out) :: site
      complex(kind=sp),dimension(Nv,04,Nc) :: myold
      integer :: col,spi,rhs
      forall(col=1:Nc,spi=1:04,rhs=1:Nv) myold(rhs,spi,col)=old(col,rhs,spi)
      do col=1,Nc
         !$OMP SIMD
         do rhs=1,Nv
            site(rhs,1,col)=-sum(myold(rhs,1,:)*FF(col,:,1))-sum(myold(rhs,2,:)*FF(col,:,5))
            site(rhs,2,col)=+sum(myold(rhs,2,:)*FF(col,:,1))+sum(myold(rhs,1,:)*FF(col,:,4))
            site(rhs,3,col)=-sum(myold(rhs,3,:)*FF(col,:,2))-sum(myold(rhs,4,:)*FF(col,:,3))
            site(rhs,4,col)=+sum(myold(rhs,4,:)*FF(col,:,2))+sum(myold(rhs,3,:)*FF(col,:,6))
         end do
      end do
   end subroutine cloverinit_NcNvNs_sp
   pure subroutine cloverinit_NvNcNs_sp(old,FF,site) ! # 4_sp
      implicit none
      complex(kind=sp),dimension(Nv,Nc,04),intent( in) :: old
      complex(kind=sp),dimension(Nc,Nc,06),intent( in) :: FF
      complex(kind=sp),dimension(Nv,04,Nc),intent(out) :: site
      complex(kind=sp),dimension(Nv,04,Nc) :: myold
      integer :: col,spi,rhs
      forall(col=1:Nc,spi=1:04,rhs=1:Nv) myold(rhs,spi,col)=old(rhs,col,spi)
      do col=1,Nc
         !$OMP SIMD
         do rhs=1,Nv
            site(rhs,1,col)=-sum(myold(rhs,1,:)*FF(col,:,1))-sum(myold(rhs,2,:)*FF(col,:,5))
            site(rhs,2,col)=+sum(myold(rhs,2,:)*FF(col,:,1))+sum(myold(rhs,1,:)*FF(col,:,4))
            site(rhs,3,col)=-sum(myold(rhs,3,:)*FF(col,:,2))-sum(myold(rhs,4,:)*FF(col,:,3))
            site(rhs,4,col)=+sum(myold(rhs,4,:)*FF(col,:,2))+sum(myold(rhs,3,:)*FF(col,:,6))
         end do
      end do
   end subroutine cloverinit_NvNcNs_sp
   pure subroutine cloverinit_NsNvNc_sp(old,FF,site) ! # 5_sp
      implicit none
      complex(kind=sp),dimension(04,Nv,Nc),intent( in) :: old
      complex(kind=sp),dimension(Nc,Nc,06),intent( in) :: FF
      complex(kind=sp),dimension(Nv,04,Nc),intent(out) :: site
      complex(kind=sp),dimension(Nv,04,Nc) :: myold
      integer :: col,spi,rhs
      forall(col=1:Nc,spi=1:04,rhs=1:Nv) myold(rhs,spi,col)=old(spi,rhs,col)
      do col=1,Nc
         !$OMP SIMD
         do rhs=1,Nv
            site(rhs,1,col)=-sum(myold(rhs,1,:)*FF(col,:,1))-sum(myold(rhs,2,:)*FF(col,:,5))
            site(rhs,2,col)=+sum(myold(rhs,2,:)*FF(col,:,1))+sum(myold(rhs,1,:)*FF(col,:,4))
            site(rhs,3,col)=-sum(myold(rhs,3,:)*FF(col,:,2))-sum(myold(rhs,4,:)*FF(col,:,3))
            site(rhs,4,col)=+sum(myold(rhs,4,:)*FF(col,:,2))+sum(myold(rhs,3,:)*FF(col,:,6))
         end do
      end do
   end subroutine cloverinit_NsNvNc_sp
   pure subroutine cloverinit_NvNsNc_sp(old,FF,site) ! # 6_sp
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc),intent( in) :: old
      complex(kind=sp),dimension(Nc,Nc,06),intent( in) :: FF
      complex(kind=sp),dimension(Nv,04,Nc),intent(out) :: site
      complex(kind=sp),dimension(Nv,04,Nc) :: myold
      integer :: col,spi,rhs
      forall(col=1:Nc,spi=1:04,rhs=1:Nv) myold(rhs,spi,col)=old(rhs,spi,col)
      do col=1,Nc
         !$OMP SIMD
         do rhs=1,Nv
            site(rhs,1,col)=-sum(myold(rhs,1,:)*FF(col,:,1))-sum(myold(rhs,2,:)*FF(col,:,5))
            site(rhs,2,col)=+sum(myold(rhs,2,:)*FF(col,:,1))+sum(myold(rhs,1,:)*FF(col,:,4))
            site(rhs,3,col)=-sum(myold(rhs,3,:)*FF(col,:,2))-sum(myold(rhs,4,:)*FF(col,:,3))
            site(rhs,4,col)=+sum(myold(rhs,4,:)*FF(col,:,2))+sum(myold(rhs,3,:)*FF(col,:,6))
         end do
      end do
   end subroutine cloverinit_NvNsNc_sp

   !!!!!!!!!!

   subroutine add_clov_sp(old,new,F,csw,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:)       ,intent(   in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:,:)       ,intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(   in) :: F
      real(kind=sp),intent(in) :: csw
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
         case('simple'); if (all(shape(old)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call add_clov_simple_sp(old,new,F,csw) !!! [Nc,04,Nv]=case_0
         case('NcNsNv'); if (all(shape(old)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call add_clov_NcNsNv_sp(old,new,F,csw) !!! [Nc,04,Nv]=case_1
         case('NsNcNv'); if (all(shape(old)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call add_clov_NsNcNv_sp(old,new,F,csw) !!! [04,Nc,Nv]=case_2
         case('NcNvNs'); if (all(shape(old)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call add_clov_NcNvNs_sp(old,new,F,csw) !!! [Nc,Nv,04]=case_3
         case('NvNcNs'); if (all(shape(old)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call add_clov_NvNcNs_sp(old,new,F,csw) !!! [Nv,Nc,04]=case_4
         case('NsNvNc'); if (all(shape(old)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call add_clov_NsNvNc_sp(old,new,F,csw) !!! [04,Nv,Nc]=case_5
         case('NvNsNc'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call add_clov_NvNsNc_sp(old,new,F,csw) !!! [Nv,04,Nc]=case_6
         case('extend'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call add_clov_extend_sp(old,new,F,csw) !!! [Nv,04,Nc]=case_7
         case default  ; write(*,*) 'add_clov_sp: unknown str_layout: '//str_layout
      end select
   end subroutine add_clov_sp

   subroutine add_clov_simple_sp(old,new,F,csw) ! #0
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(   in) :: old
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(   in) :: F
      real(kind=sp),intent(in) :: csw
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      complex(kind=sp),dimension(Nc,04) :: full
      complex(kind=sp),dimension(Nv,Nc,04) :: site
      integer :: x,y,z,t, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw) SHARED(old,new,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         site(:,:,:)=cmplx(0.0,kind=sp)
         tmp=F(:,:,1,x,y,z,t)
         !$OMP SIMD PRIVATE(full)
         do rhs=1,Nv
            forall(col=1:Nc,spi=1:04) full(col,spi)=sum(tmp(col,:)*old(:,spi,rhs,x,y,z,t))
            site(rhs,:,1)=site(rhs,:,1)-full(:,1) !!! sigma12_trsp=   -1     0     0     0
            site(rhs,:,2)=site(rhs,:,2)+full(:,2) !!!                  0     1     0     0
            site(rhs,:,3)=site(rhs,:,3)-full(:,3) !!!                  0     0    -1     0
            site(rhs,:,4)=site(rhs,:,4)+full(:,4) !!!                  0     0     0     1
         end do
         tmp=F(:,:,2,x,y,z,t)*i_sp !!! note: include factor i from sigma_13 into tmp
         !$OMP SIMD PRIVATE(full)
         do rhs=1,Nv
            forall(col=1:Nc,spi=1:04) full(col,spi)=sum(tmp(col,:)*old(:,spi,rhs,x,y,z,t))
            site(rhs,:,1)=site(rhs,:,1)-full(:,2) !!! sigma13_trsp=    0     i     0     0
            site(rhs,:,2)=site(rhs,:,2)+full(:,1) !!!                 -i     0     0     0
            site(rhs,:,3)=site(rhs,:,3)-full(:,4) !!!                  0     0     0     i
            site(rhs,:,4)=site(rhs,:,4)+full(:,3) !!!                  0     0    -i     0
         end do
         tmp=F(:,:,3,x,y,z,t)
         !$OMP SIMD PRIVATE(full)
         do rhs=1,Nv
            forall(col=1:Nc,spi=1:04) full(col,spi)=sum(tmp(col,:)*old(:,spi,rhs,x,y,z,t))
            site(rhs,:,1)=site(rhs,:,1)+full(:,2) !!! sigma14_trsp=    0     1     0     0
            site(rhs,:,2)=site(rhs,:,2)+full(:,1) !!!                  1     0     0     0
            site(rhs,:,3)=site(rhs,:,3)-full(:,4) !!!                  0     0     0    -1
            site(rhs,:,4)=site(rhs,:,4)-full(:,3) !!!                  0     0    -1     0
         end do
         tmp=F(:,:,4,x,y,z,t)
         !$OMP SIMD PRIVATE(full)
         do rhs=1,Nv
            forall(col=1:Nc,spi=1:04) full(col,spi)=sum(tmp(col,:)*old(:,spi,rhs,x,y,z,t))
            site(rhs,:,1)=site(rhs,:,1)-full(:,2) !!! sigma23_trsp=    0    -1     0     0
            site(rhs,:,2)=site(rhs,:,2)-full(:,1) !!!                 -1     0     0     0
            site(rhs,:,3)=site(rhs,:,3)-full(:,4) !!!                  0     0     0    -1
            site(rhs,:,4)=site(rhs,:,4)-full(:,3) !!!                  0     0    -1     0
         end do
         tmp=F(:,:,5,x,y,z,t)*i_sp !!! note: include factor i from sigma_24 into tmp
         !$OMP SIMD PRIVATE(full)
         do rhs=1,Nv
            forall(col=1:Nc,spi=1:04) full(col,spi)=sum(tmp(col,:)*old(:,spi,rhs,x,y,z,t))
            site(rhs,:,1)=site(rhs,:,1)-full(:,2) !!! sigma24_trsp=    0     i     0     0
            site(rhs,:,2)=site(rhs,:,2)+full(:,1) !!!                 -i     0     0     0
            site(rhs,:,3)=site(rhs,:,3)+full(:,4) !!!                  0     0     0    -i
            site(rhs,:,4)=site(rhs,:,4)-full(:,3) !!!                  0     0     i     0
         end do
         tmp=F(:,:,6,x,y,z,t)
         !$OMP SIMD PRIVATE(full)
         do rhs=1,Nv
            forall(col=1:Nc,spi=1:04) full(col,spi)=sum(tmp(col,:)*old(:,spi,rhs,x,y,z,t))
            site(rhs,:,1)=site(rhs,:,1)+full(:,1) !!! sigma34_trsp=    1     0     0     0
            site(rhs,:,2)=site(rhs,:,2)-full(:,2) !!!                  0    -1     0     0
            site(rhs,:,3)=site(rhs,:,3)-full(:,3) !!!                  0     0    -1     0
            site(rhs,:,4)=site(rhs,:,4)+full(:,4) !!!                  0     0     0     1
         end do
         !!! subtract site with factor (csw/2.0) from new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=new(col,spi,rhs,x,y,z,t)-real(0.5*csw,kind=sp)*site(rhs,col,spi)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine add_clov_simple_sp

   subroutine add_clov_NcNsNv_sp(old,new,F,csw) ! #1_sp
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(   in) :: old
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(   in) :: F
      real(kind=sp),intent(in) :: csw
      complex(kind=sp),dimension(Nc,Nc,06) :: FF
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw) SHARED(old,new,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         call f2ff_sp(F(:,:,:,x,y,z,t),FF)
         call cloverinit_NcNsNv_sp(old(:,:,:,x,y,z,t),FF,site)
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=new(col,spi,rhs,x,y,z,t)-real(0.5*csw,kind=sp)*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine add_clov_NcNsNv_sp

   subroutine add_clov_NsNcNv_sp(old,new,F,csw) ! #2_sp
      implicit none
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(   in) :: old
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(   in) :: F
      real(kind=sp),intent(in) :: csw
      complex(kind=sp),dimension(Nc,Nc,06) :: FF
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw) SHARED(old,new,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         call f2ff_sp(F(:,:,:,x,y,z,t),FF)
         call cloverinit_NsNcNv_sp(old(:,:,:,x,y,z,t),FF,site)
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(spi,col,rhs,x,y,z,t)=new(spi,col,rhs,x,y,z,t)-real(0.5*csw,kind=sp)*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine add_clov_NsNcNv_sp

   subroutine add_clov_NcNvNs_sp(old,new,F,csw) ! #3_sp
      implicit none
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(   in) :: old
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(   in) :: F
      real(kind=sp),intent(in) :: csw
      complex(kind=sp),dimension(Nc,Nc,06) :: FF
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw) SHARED(old,new,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         call f2ff_sp(F(:,:,:,x,y,z,t),FF)
         call cloverinit_NcNvNs_sp(old(:,:,:,x,y,z,t),FF,site)
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,rhs,spi,x,y,z,t)=new(col,rhs,spi,x,y,z,t)-real(0.5*csw,kind=sp)*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine add_clov_NcNvNs_sp

   subroutine add_clov_NvNcNs_sp(old,new,F,csw) ! #4_sp
      implicit none
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(   in) :: old
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(   in) :: F
      real(kind=sp),intent(in) :: csw
      complex(kind=sp),dimension(Nc,Nc,06) :: FF
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw) SHARED(old,new,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         call f2ff_sp(F(:,:,:,x,y,z,t),FF)
         call cloverinit_NvNcNs_sp(old(:,:,:,x,y,z,t),FF,site)
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,col,spi,x,y,z,t)=new(rhs,col,spi,x,y,z,t)-real(0.5*csw,kind=sp)*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine add_clov_NvNcNs_sp

   subroutine add_clov_NsNvNc_sp(old,new,F,csw) ! #5_sp
      implicit none
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(   in) :: old
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(   in) :: F
      real(kind=sp),intent(in) :: csw
      complex(kind=sp),dimension(Nc,Nc,06) :: FF
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw) SHARED(old,new,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         call f2ff_sp(F(:,:,:,x,y,z,t),FF)
         call cloverinit_NsNvNc_sp(old(:,:,:,x,y,z,t),FF,site)
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(spi,rhs,col,x,y,z,t)=new(spi,rhs,col,x,y,z,t)-real(0.5*csw,kind=sp)*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine add_clov_NsNvNc_sp

   subroutine add_clov_NvNsNc_sp(old,new,F,csw) ! #6_sp
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(   in) :: old
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(   in) :: F
      real(kind=sp),intent(in) :: csw
      complex(kind=sp),dimension(Nc,Nc,06) :: FF
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw) SHARED(old,new,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         call f2ff_sp(F(:,:,:,x,y,z,t),FF)
         call cloverinit_NvNsNc_sp(old(:,:,:,x,y,z,t),FF,site)
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=new(rhs,spi,col,x,y,z,t)-real(0.5*csw,kind=sp)*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine add_clov_NvNsNc_sp

   subroutine add_clov_extend_sp(old,new,F,csw) ! #7_sp (on KNL marginaly faster than anything else)
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(   in) :: old
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(   in) :: F
      real(kind=sp),intent(in) :: csw
      complex(kind=sp),dimension(Nc,Nc,06) :: FF
      complex(kind=sp),dimension(04) :: sss
      integer :: x,y,z,t, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw) SHARED(old,new,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         call f2ff_sp(F(:,:,:,x,y,z,t),FF)
         do col=1,Nc
            !$OMP SIMD PRIVATE(sss)
            do rhs=1,Nv
               sss(1)=-sum(old(rhs,1,:,x,y,z,t)*FF(col,:,1))-sum(old(rhs,2,:,x,y,z,t)*FF(col,:,5))
               sss(2)=+sum(old(rhs,2,:,x,y,z,t)*FF(col,:,1))+sum(old(rhs,1,:,x,y,z,t)*FF(col,:,4))
               sss(3)=-sum(old(rhs,3,:,x,y,z,t)*FF(col,:,2))-sum(old(rhs,4,:,x,y,z,t)*FF(col,:,3))
               sss(4)=+sum(old(rhs,4,:,x,y,z,t)*FF(col,:,2))+sum(old(rhs,3,:,x,y,z,t)*FF(col,:,6))
               forall(spi=1:04) new(rhs,spi,col,x,y,z,t)=new(rhs,spi,col,x,y,z,t)-real(0.5*csw,kind=sp)*sss(spi)
            end do
         end do
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine add_clov_extend_sp

   !!!!!!!!!!

   pure subroutine cloverinit_NcNsNv_dp(old,FF,site) ! # 1_dp
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv),intent( in) :: old
      complex(kind=dp),dimension(Nc,Nc,06),intent( in) :: FF
      complex(kind=dp),dimension(Nv,04,Nc),intent(out) :: site
      complex(kind=dp),dimension(Nv,04,Nc) :: myold
      integer :: col,spi,rhs
      forall(col=1:Nc,spi=1:04,rhs=1:Nv) myold(rhs,spi,col)=old(col,spi,rhs)
      do col=1,Nc
         !$OMP SIMD
         do rhs=1,Nv
            site(rhs,1,col)=-sum(myold(rhs,1,:)*FF(col,:,1))-sum(myold(rhs,2,:)*FF(col,:,5))
            site(rhs,2,col)=+sum(myold(rhs,2,:)*FF(col,:,1))+sum(myold(rhs,1,:)*FF(col,:,4))
            site(rhs,3,col)=-sum(myold(rhs,3,:)*FF(col,:,2))-sum(myold(rhs,4,:)*FF(col,:,3))
            site(rhs,4,col)=+sum(myold(rhs,4,:)*FF(col,:,2))+sum(myold(rhs,3,:)*FF(col,:,6))
         end do
      end do
   end subroutine cloverinit_NcNsNv_dp
   pure subroutine cloverinit_NsNcNv_dp(old,FF,site) ! # 2_dp
      implicit none
      complex(kind=dp),dimension(04,Nc,Nv),intent( in) :: old
      complex(kind=dp),dimension(Nc,Nc,06),intent( in) :: FF
      complex(kind=dp),dimension(Nv,04,Nc),intent(out) :: site
      complex(kind=dp),dimension(Nv,04,Nc) :: myold
      integer :: col,spi,rhs
      forall(col=1:Nc,spi=1:04,rhs=1:Nv) myold(rhs,spi,col)=old(spi,col,rhs)
      do col=1,Nc
         !$OMP SIMD
         do rhs=1,Nv
            site(rhs,1,col)=-sum(myold(rhs,1,:)*FF(col,:,1))-sum(myold(rhs,2,:)*FF(col,:,5))
            site(rhs,2,col)=+sum(myold(rhs,2,:)*FF(col,:,1))+sum(myold(rhs,1,:)*FF(col,:,4))
            site(rhs,3,col)=-sum(myold(rhs,3,:)*FF(col,:,2))-sum(myold(rhs,4,:)*FF(col,:,3))
            site(rhs,4,col)=+sum(myold(rhs,4,:)*FF(col,:,2))+sum(myold(rhs,3,:)*FF(col,:,6))
         end do
      end do
   end subroutine cloverinit_NsNcNv_dp
   pure subroutine cloverinit_NcNvNs_dp(old,FF,site) ! # 3_dp
      implicit none
      complex(kind=dp),dimension(Nc,Nv,04),intent( in) :: old
      complex(kind=dp),dimension(Nc,Nc,06),intent( in) :: FF
      complex(kind=dp),dimension(Nv,04,Nc),intent(out) :: site
      complex(kind=dp),dimension(Nv,04,Nc) :: myold
      integer :: col,spi,rhs
      forall(col=1:Nc,spi=1:04,rhs=1:Nv) myold(rhs,spi,col)=old(col,rhs,spi)
      do col=1,Nc
         !$OMP SIMD
         do rhs=1,Nv
            site(rhs,1,col)=-sum(myold(rhs,1,:)*FF(col,:,1))-sum(myold(rhs,2,:)*FF(col,:,5))
            site(rhs,2,col)=+sum(myold(rhs,2,:)*FF(col,:,1))+sum(myold(rhs,1,:)*FF(col,:,4))
            site(rhs,3,col)=-sum(myold(rhs,3,:)*FF(col,:,2))-sum(myold(rhs,4,:)*FF(col,:,3))
            site(rhs,4,col)=+sum(myold(rhs,4,:)*FF(col,:,2))+sum(myold(rhs,3,:)*FF(col,:,6))
         end do
      end do
   end subroutine cloverinit_NcNvNs_dp
   pure subroutine cloverinit_NvNcNs_dp(old,FF,site) ! # 4_dp
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04),intent( in) :: old
      complex(kind=dp),dimension(Nc,Nc,06),intent( in) :: FF
      complex(kind=dp),dimension(Nv,04,Nc),intent(out) :: site
      complex(kind=dp),dimension(Nv,04,Nc) :: myold
      integer :: col,spi,rhs
      forall(col=1:Nc,spi=1:04,rhs=1:Nv) myold(rhs,spi,col)=old(rhs,col,spi)
      do col=1,Nc
         !$OMP SIMD
         do rhs=1,Nv
            site(rhs,1,col)=-sum(myold(rhs,1,:)*FF(col,:,1))-sum(myold(rhs,2,:)*FF(col,:,5))
            site(rhs,2,col)=+sum(myold(rhs,2,:)*FF(col,:,1))+sum(myold(rhs,1,:)*FF(col,:,4))
            site(rhs,3,col)=-sum(myold(rhs,3,:)*FF(col,:,2))-sum(myold(rhs,4,:)*FF(col,:,3))
            site(rhs,4,col)=+sum(myold(rhs,4,:)*FF(col,:,2))+sum(myold(rhs,3,:)*FF(col,:,6))
         end do
      end do
   end subroutine cloverinit_NvNcNs_dp
   pure subroutine cloverinit_NsNvNc_dp(old,FF,site) ! # 5_dp
      implicit none
      complex(kind=dp),dimension(04,Nv,Nc),intent( in) :: old
      complex(kind=dp),dimension(Nc,Nc,06),intent( in) :: FF
      complex(kind=dp),dimension(Nv,04,Nc),intent(out) :: site
      complex(kind=dp),dimension(Nv,04,Nc) :: myold
      integer :: col,spi,rhs
      forall(col=1:Nc,spi=1:04,rhs=1:Nv) myold(rhs,spi,col)=old(spi,rhs,col)
      do col=1,Nc
         !$OMP SIMD
         do rhs=1,Nv
            site(rhs,1,col)=-sum(myold(rhs,1,:)*FF(col,:,1))-sum(myold(rhs,2,:)*FF(col,:,5))
            site(rhs,2,col)=+sum(myold(rhs,2,:)*FF(col,:,1))+sum(myold(rhs,1,:)*FF(col,:,4))
            site(rhs,3,col)=-sum(myold(rhs,3,:)*FF(col,:,2))-sum(myold(rhs,4,:)*FF(col,:,3))
            site(rhs,4,col)=+sum(myold(rhs,4,:)*FF(col,:,2))+sum(myold(rhs,3,:)*FF(col,:,6))
         end do
      end do
   end subroutine cloverinit_NsNvNc_dp
   pure subroutine cloverinit_NvNsNc_dp(old,FF,site) ! # 6_dp
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc),intent( in) :: old
      complex(kind=dp),dimension(Nc,Nc,06),intent( in) :: FF
      complex(kind=dp),dimension(Nv,04,Nc),intent(out) :: site
      complex(kind=dp),dimension(Nv,04,Nc) :: myold
      integer :: col,spi,rhs
      forall(col=1:Nc,spi=1:04,rhs=1:Nv) myold(rhs,spi,col)=old(rhs,spi,col)
      do col=1,Nc
         !$OMP SIMD
         do rhs=1,Nv
            site(rhs,1,col)=-sum(myold(rhs,1,:)*FF(col,:,1))-sum(myold(rhs,2,:)*FF(col,:,5))
            site(rhs,2,col)=+sum(myold(rhs,2,:)*FF(col,:,1))+sum(myold(rhs,1,:)*FF(col,:,4))
            site(rhs,3,col)=-sum(myold(rhs,3,:)*FF(col,:,2))-sum(myold(rhs,4,:)*FF(col,:,3))
            site(rhs,4,col)=+sum(myold(rhs,4,:)*FF(col,:,2))+sum(myold(rhs,3,:)*FF(col,:,6))
         end do
      end do
   end subroutine cloverinit_NvNsNc_dp

   !!!!!!!!!!

   subroutine add_clov_dp(old,new,F,csw,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:)       ,intent(   in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:,:)       ,intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(   in) :: F
      real(kind=sp),intent(in) :: csw
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
         case('NcNsNv'); if (all(shape(old)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call add_clov_NcNsNv_dp(old,new,F,csw) !!! [Nc,04,Nv]=case_1
         case('NsNcNv'); if (all(shape(old)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call add_clov_NsNcNv_dp(old,new,F,csw) !!! [04,Nc,Nv]=case_2
         case('NcNvNs'); if (all(shape(old)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call add_clov_NcNvNs_dp(old,new,F,csw) !!! [Nc,Nv,04]=case_3
         case('NvNcNs'); if (all(shape(old)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call add_clov_NvNcNs_dp(old,new,F,csw) !!! [Nv,Nc,04]=case_4
         case('NsNvNc'); if (all(shape(old)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call add_clov_NsNvNc_dp(old,new,F,csw) !!! [04,Nv,Nc]=case_5
         case('NvNsNc'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call add_clov_NvNsNc_dp(old,new,F,csw) !!! [Nv,04,Nc]=case_6
         case('extend'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call add_clov_extend_dp(old,new,F,csw) !!! [Nv,04,Nc]=case_7
         case default  ; write(*,*) 'add_clov_dp: unknown str_layout: '//str_layout
      end select
   end subroutine add_clov_dp

   subroutine add_clov_NcNsNv_dp(old,new,F,csw) ! #1_dp
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(   in) :: old
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(   in) :: F
      real(kind=sp),intent(in) :: csw
      complex(kind=dp),dimension(Nc,Nc,06) :: FF
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw) SHARED(old,new,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         call f2ff_dp(F(:,:,:,x,y,z,t),FF)
         call cloverinit_NcNsNv_dp(old(:,:,:,x,y,z,t),FF,site)
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=new(col,spi,rhs,x,y,z,t)-real(0.5*csw,kind=dp)*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine add_clov_NcNsNv_dp

   subroutine add_clov_NsNcNv_dp(old,new,F,csw) ! #2_dp
      implicit none
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(   in) :: old
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(   in) :: F
      real(kind=sp),intent(in) :: csw
      complex(kind=dp),dimension(Nc,Nc,06) :: FF
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw) SHARED(old,new,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         call f2ff_dp(F(:,:,:,x,y,z,t),FF)
         call cloverinit_NsNcNv_dp(old(:,:,:,x,y,z,t),FF,site)
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(spi,col,rhs,x,y,z,t)=new(spi,col,rhs,x,y,z,t)-real(0.5*csw,kind=dp)*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine add_clov_NsNcNv_dp

   subroutine add_clov_NcNvNs_dp(old,new,F,csw) ! #3_dp
      implicit none
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(   in) :: old
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(   in) :: F
      real(kind=sp),intent(in) :: csw
      complex(kind=dp),dimension(Nc,Nc,06) :: FF
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw) SHARED(old,new,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         call f2ff_dp(F(:,:,:,x,y,z,t),FF)
         call cloverinit_NcNvNs_dp(old(:,:,:,x,y,z,t),FF,site)
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,rhs,spi,x,y,z,t)=new(col,rhs,spi,x,y,z,t)-real(0.5*csw,kind=dp)*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine add_clov_NcNvNs_dp

   subroutine add_clov_NvNcNs_dp(old,new,F,csw) ! #4_dp
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(   in) :: old
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(   in) :: F
      real(kind=sp),intent(in) :: csw
      complex(kind=dp),dimension(Nc,Nc,06) :: FF
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw) SHARED(old,new,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         call f2ff_dp(F(:,:,:,x,y,z,t),FF)
         call cloverinit_NvNcNs_dp(old(:,:,:,x,y,z,t),FF,site)
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,col,spi,x,y,z,t)=new(rhs,col,spi,x,y,z,t)-real(0.5*csw,kind=dp)*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine add_clov_NvNcNs_dp

   subroutine add_clov_NsNvNc_dp(old,new,F,csw) ! #5_dp
      implicit none
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(   in) :: old
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(   in) :: F
      real(kind=sp),intent(in) :: csw
      complex(kind=dp),dimension(Nc,Nc,06) :: FF
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw) SHARED(old,new,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         call f2ff_dp(F(:,:,:,x,y,z,t),FF)
         call cloverinit_NsNvNc_dp(old(:,:,:,x,y,z,t),FF,site)
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(spi,rhs,col,x,y,z,t)=new(spi,rhs,col,x,y,z,t)-real(0.5*csw,kind=dp)*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine add_clov_NsNvNc_dp

   subroutine add_clov_NvNsNc_dp(old,new,F,csw) ! #6_dp
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(   in) :: old
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(   in) :: F
      real(kind=sp),intent(in) :: csw
      complex(kind=dp),dimension(Nc,Nc,06) :: FF
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw) SHARED(old,new,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         call f2ff_dp(F(:,:,:,x,y,z,t),FF)
         call cloverinit_NvNsNc_dp(old(:,:,:,x,y,z,t),FF,site)
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=new(rhs,spi,col,x,y,z,t)-real(0.5*csw,kind=dp)*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine add_clov_NvNsNc_dp

   subroutine add_clov_extend_dp(old,new,F,csw) ! #7_dp (on KNL marginaly faster than anything else)
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(   in) :: old
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(   in) :: F
      real(kind=sp),intent(in) :: csw
      complex(kind=dp),dimension(Nc,Nc,06) :: FF
      complex(kind=dp),dimension(04) :: sss
      integer :: x,y,z,t, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw) SHARED(old,new,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         call f2ff_dp(F(:,:,:,x,y,z,t),FF)
         do col=1,Nc
            !$OMP SIMD PRIVATE(sss)
            do rhs=1,Nv
               sss(1)=-sum(old(rhs,1,:,x,y,z,t)*FF(col,:,1))-sum(old(rhs,2,:,x,y,z,t)*FF(col,:,5))
               sss(2)=+sum(old(rhs,2,:,x,y,z,t)*FF(col,:,1))+sum(old(rhs,1,:,x,y,z,t)*FF(col,:,4))
               sss(3)=-sum(old(rhs,3,:,x,y,z,t)*FF(col,:,2))-sum(old(rhs,4,:,x,y,z,t)*FF(col,:,3))
               sss(4)=+sum(old(rhs,4,:,x,y,z,t)*FF(col,:,2))+sum(old(rhs,3,:,x,y,z,t)*FF(col,:,6))
               forall(spi=1:04) new(rhs,spi,col,x,y,z,t)=new(rhs,spi,col,x,y,z,t)-real(0.5*csw,kind=dp)*sss(spi)
            end do
         end do
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine add_clov_extend_dp

   !!!!!!!!!!

   subroutine add_clov_V_sp(old,new,V,csw)
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(   in) :: old
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent(   in) :: V
      real(kind=sp),intent(in) :: csw
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      complex(kind=sp),dimension(Nc,Nc,06) :: F
      complex(kind=sp),dimension(Nc,Nc,06) :: FF
      complex(kind=sp),dimension(04) :: sss
      integer :: x,y,z,t, x_min,y_min,z_min,t_min, x_plu,y_plu,z_plu,t_plu, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; call yneighbors(y,y_min,y_plu); call zneighbors(z,z_min,z_plu); call tneighbors(t,t_min,t_plu)
      do x=1,Nx; call xneighbors(x,x_min,x_plu)
         !!! prepare field-strength tensor
         tmp=mult_oodd(V(:,:,1,x    ,y,z,t),V(:,:,2,x_plu,y    ,z,t),V(:,:,1,x    ,y_plu,z,t),V(:,:,2,x    ,y,z,t))+ &
             mult_oddo(V(:,:,2,x,y    ,z,t),V(:,:,1,x_min,y_plu,z,t),V(:,:,2,x_min,y    ,z,t),V(:,:,1,x_min,y,z,t))+ &
             mult_ddoo(V(:,:,1,x_min,y,z,t),V(:,:,2,x_min,y_min,z,t),V(:,:,1,x_min,y_min,z,t),V(:,:,2,x,y_min,z,t))+ &
             mult_dood(V(:,:,2,x,y_min,z,t),V(:,:,1,x    ,y_min,z,t),V(:,:,2,x_plu,y_min,z,t),V(:,:,1,x,y    ,z,t))
         F(:,:,1)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{12} is hermitean in color space
         tmp=mult_oodd(V(:,:,1,x    ,y,z,t),V(:,:,3,x_plu,y,z    ,t),V(:,:,1,x    ,y,z_plu,t),V(:,:,3,x    ,y,z,t))+ &
             mult_oddo(V(:,:,3,x,y,z    ,t),V(:,:,1,x_min,y,z_plu,t),V(:,:,3,x_min,y,z    ,t),V(:,:,1,x_min,y,z,t))+ &
             mult_ddoo(V(:,:,1,x_min,y,z,t),V(:,:,3,x_min,y,z_min,t),V(:,:,1,x_min,y,z_min,t),V(:,:,3,x,y,z_min,t))+ &
             mult_dood(V(:,:,3,x,y,z_min,t),V(:,:,1,x    ,y,z_min,t),V(:,:,3,x_plu,y,z_min,t),V(:,:,1,x,y,z    ,t))
         F(:,:,2)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{13} is hermitean in color space
         tmp=mult_oodd(V(:,:,1,x    ,y,z,t),V(:,:,4,x_plu,y,z,t    ),V(:,:,1,x    ,y,z,t_plu),V(:,:,4,x    ,y,z,t))+ &
             mult_oddo(V(:,:,4,x,y,z,t    ),V(:,:,1,x_min,y,z,t_plu),V(:,:,4,x_min,y,z,t    ),V(:,:,1,x_min,y,z,t))+ &
             mult_ddoo(V(:,:,1,x_min,y,z,t),V(:,:,4,x_min,y,z,t_min),V(:,:,1,x_min,y,z,t_min),V(:,:,4,x,y,z,t_min))+ &
             mult_dood(V(:,:,4,x,y,z,t_min),V(:,:,1,x    ,y,z,t_min),V(:,:,4,x_plu,y,z,t_min),V(:,:,1,x,y,z,t    ))
         F(:,:,3)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{14} is hermitean in color space
         tmp=mult_oodd(V(:,:,2,x,y    ,z,t),V(:,:,3,x,y_plu,z    ,t),V(:,:,2,x,y    ,z_plu,t),V(:,:,3,x,y    ,z,t))+ &
             mult_oddo(V(:,:,3,x,y,z    ,t),V(:,:,2,x,y_min,z_plu,t),V(:,:,3,x,y_min,z    ,t),V(:,:,2,x,y_min,z,t))+ &
             mult_ddoo(V(:,:,2,x,y_min,z,t),V(:,:,3,x,y_min,z_min,t),V(:,:,2,x,y_min,z_min,t),V(:,:,3,x,y,z_min,t))+ &
             mult_dood(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y    ,z_min,t),V(:,:,3,x,y_plu,z_min,t),V(:,:,2,x,y,z    ,t))
         F(:,:,4)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{23} is hermitean in color space
         tmp=mult_oodd(V(:,:,2,x,y    ,z,t),V(:,:,4,x,y_plu,z,t    ),V(:,:,2,x,y    ,z,t_plu),V(:,:,4,x,y    ,z,t))+ &
             mult_oddo(V(:,:,4,x,y,z,t    ),V(:,:,2,x,y_min,z,t_plu),V(:,:,4,x,y_min,z,t    ),V(:,:,2,x,y_min,z,t))+ &
             mult_ddoo(V(:,:,2,x,y_min,z,t),V(:,:,4,x,y_min,z,t_min),V(:,:,2,x,y_min,z,t_min),V(:,:,4,x,y,z,t_min))+ &
             mult_dood(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y    ,z,t_min),V(:,:,4,x,y_plu,z,t_min),V(:,:,2,x,y,z,t    ))
         F(:,:,5)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{24} is hermitean in color space
         tmp=mult_oodd(V(:,:,3,x,y,z    ,t),V(:,:,4,x,y,z_plu,t    ),V(:,:,3,x,y,z    ,t_plu),V(:,:,4,x,y,z    ,t))+ &
             mult_oddo(V(:,:,4,x,y,z,t    ),V(:,:,3,x,y,z_min,t_plu),V(:,:,4,x,y,z_min,t    ),V(:,:,3,x,y,z_min,t))+ &
             mult_ddoo(V(:,:,3,x,y,z_min,t),V(:,:,4,x,y,z_min,t_min),V(:,:,3,x,y,z_min,t_min),V(:,:,4,x,y,z,t_min))+ &
             mult_dood(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z    ,t_min),V(:,:,4,x,y,z_plu,t_min),V(:,:,3,x,y,z,t    ))
         F(:,:,6)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{34} is hermitean in color space
         call f2ff_sp(F(:,:,:),FF)
         !!! collect contributions to site
         do col=1,Nc
            !$OMP SIMD PRIVATE(sss)
            do rhs=1,Nv
               sss(1)=-sum(old(rhs,1,:,x,y,z,t)*FF(col,:,1))-sum(old(rhs,2,:,x,y,z,t)*FF(col,:,5))
               sss(2)=+sum(old(rhs,2,:,x,y,z,t)*FF(col,:,1))+sum(old(rhs,1,:,x,y,z,t)*FF(col,:,4))
               sss(3)=-sum(old(rhs,3,:,x,y,z,t)*FF(col,:,2))-sum(old(rhs,4,:,x,y,z,t)*FF(col,:,3))
               sss(4)=+sum(old(rhs,4,:,x,y,z,t)*FF(col,:,2))+sum(old(rhs,3,:,x,y,z,t)*FF(col,:,6))
               forall(spi=1:04) new(rhs,spi,col,x,y,z,t)=new(rhs,spi,col,x,y,z,t)-real(0.5*csw,kind=sp)*sss(spi)
            end do
         end do
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine add_clov_V_sp

   subroutine add_clov_V_dp(old,new,V,csw)
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(   in) :: old
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: new !!! note: new is incremented/decremented
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent(   in) :: V
      real(kind=sp),intent(in) :: csw
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      complex(kind=sp),dimension(Nc,Nc,06) :: F
      complex(kind=dp),dimension(Nc,Nc,06) :: FF
      complex(kind=dp),dimension(04) :: sss
      integer :: x,y,z,t, x_min,y_min,z_min,t_min, x_plu,y_plu,z_plu,t_plu, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; call yneighbors(y,y_min,y_plu); call zneighbors(z,z_min,z_plu); call tneighbors(t,t_min,t_plu)
      do x=1,Nx; call xneighbors(x,x_min,x_plu)
         !!! prepare field-strength tensor
         tmp=mult_oodd(V(:,:,1,x    ,y,z,t),V(:,:,2,x_plu,y    ,z,t),V(:,:,1,x    ,y_plu,z,t),V(:,:,2,x    ,y,z,t))+ &
             mult_oddo(V(:,:,2,x,y    ,z,t),V(:,:,1,x_min,y_plu,z,t),V(:,:,2,x_min,y    ,z,t),V(:,:,1,x_min,y,z,t))+ &
             mult_ddoo(V(:,:,1,x_min,y,z,t),V(:,:,2,x_min,y_min,z,t),V(:,:,1,x_min,y_min,z,t),V(:,:,2,x,y_min,z,t))+ &
             mult_dood(V(:,:,2,x,y_min,z,t),V(:,:,1,x    ,y_min,z,t),V(:,:,2,x_plu,y_min,z,t),V(:,:,1,x,y    ,z,t))
         F(:,:,1)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{12} is hermitean in color space
         tmp=mult_oodd(V(:,:,1,x    ,y,z,t),V(:,:,3,x_plu,y,z    ,t),V(:,:,1,x    ,y,z_plu,t),V(:,:,3,x    ,y,z,t))+ &
             mult_oddo(V(:,:,3,x,y,z    ,t),V(:,:,1,x_min,y,z_plu,t),V(:,:,3,x_min,y,z    ,t),V(:,:,1,x_min,y,z,t))+ &
             mult_ddoo(V(:,:,1,x_min,y,z,t),V(:,:,3,x_min,y,z_min,t),V(:,:,1,x_min,y,z_min,t),V(:,:,3,x,y,z_min,t))+ &
             mult_dood(V(:,:,3,x,y,z_min,t),V(:,:,1,x    ,y,z_min,t),V(:,:,3,x_plu,y,z_min,t),V(:,:,1,x,y,z    ,t))
         F(:,:,2)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{13} is hermitean in color space
         tmp=mult_oodd(V(:,:,1,x    ,y,z,t),V(:,:,4,x_plu,y,z,t    ),V(:,:,1,x    ,y,z,t_plu),V(:,:,4,x    ,y,z,t))+ &
             mult_oddo(V(:,:,4,x,y,z,t    ),V(:,:,1,x_min,y,z,t_plu),V(:,:,4,x_min,y,z,t    ),V(:,:,1,x_min,y,z,t))+ &
             mult_ddoo(V(:,:,1,x_min,y,z,t),V(:,:,4,x_min,y,z,t_min),V(:,:,1,x_min,y,z,t_min),V(:,:,4,x,y,z,t_min))+ &
             mult_dood(V(:,:,4,x,y,z,t_min),V(:,:,1,x    ,y,z,t_min),V(:,:,4,x_plu,y,z,t_min),V(:,:,1,x,y,z,t    ))
         F(:,:,3)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{14} is hermitean in color space
         tmp=mult_oodd(V(:,:,2,x,y    ,z,t),V(:,:,3,x,y_plu,z    ,t),V(:,:,2,x,y    ,z_plu,t),V(:,:,3,x,y    ,z,t))+ &
             mult_oddo(V(:,:,3,x,y,z    ,t),V(:,:,2,x,y_min,z_plu,t),V(:,:,3,x,y_min,z    ,t),V(:,:,2,x,y_min,z,t))+ &
             mult_ddoo(V(:,:,2,x,y_min,z,t),V(:,:,3,x,y_min,z_min,t),V(:,:,2,x,y_min,z_min,t),V(:,:,3,x,y,z_min,t))+ &
             mult_dood(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y    ,z_min,t),V(:,:,3,x,y_plu,z_min,t),V(:,:,2,x,y,z    ,t))
         F(:,:,4)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{23} is hermitean in color space
         tmp=mult_oodd(V(:,:,2,x,y    ,z,t),V(:,:,4,x,y_plu,z,t    ),V(:,:,2,x,y    ,z,t_plu),V(:,:,4,x,y    ,z,t))+ &
             mult_oddo(V(:,:,4,x,y,z,t    ),V(:,:,2,x,y_min,z,t_plu),V(:,:,4,x,y_min,z,t    ),V(:,:,2,x,y_min,z,t))+ &
             mult_ddoo(V(:,:,2,x,y_min,z,t),V(:,:,4,x,y_min,z,t_min),V(:,:,2,x,y_min,z,t_min),V(:,:,4,x,y,z,t_min))+ &
             mult_dood(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y    ,z,t_min),V(:,:,4,x,y_plu,z,t_min),V(:,:,2,x,y,z,t    ))
         F(:,:,5)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{24} is hermitean in color space
         tmp=mult_oodd(V(:,:,3,x,y,z    ,t),V(:,:,4,x,y,z_plu,t    ),V(:,:,3,x,y,z    ,t_plu),V(:,:,4,x,y,z    ,t))+ &
             mult_oddo(V(:,:,4,x,y,z,t    ),V(:,:,3,x,y,z_min,t_plu),V(:,:,4,x,y,z_min,t    ),V(:,:,3,x,y,z_min,t))+ &
             mult_ddoo(V(:,:,3,x,y,z_min,t),V(:,:,4,x,y,z_min,t_min),V(:,:,3,x,y,z_min,t_min),V(:,:,4,x,y,z,t_min))+ &
             mult_dood(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z    ,t_min),V(:,:,4,x,y,z_plu,t_min),V(:,:,3,x,y,z,t    ))
         F(:,:,6)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{34} is hermitean in color space
         call f2ff_dp(F(:,:,:),FF)
         !!! collect contributions to site
         do col=1,Nc
            !$OMP SIMD PRIVATE(sss)
            do rhs=1,Nv
               sss(1)=-sum(old(rhs,1,:,x,y,z,t)*FF(col,:,1))-sum(old(rhs,2,:,x,y,z,t)*FF(col,:,5))
               sss(2)=+sum(old(rhs,2,:,x,y,z,t)*FF(col,:,1))+sum(old(rhs,1,:,x,y,z,t)*FF(col,:,4))
               sss(3)=-sum(old(rhs,3,:,x,y,z,t)*FF(col,:,2))-sum(old(rhs,4,:,x,y,z,t)*FF(col,:,3))
               sss(4)=+sum(old(rhs,4,:,x,y,z,t)*FF(col,:,2))+sum(old(rhs,3,:,x,y,z,t)*FF(col,:,6))
               forall(spi=1:04) new(rhs,spi,col,x,y,z,t)=new(rhs,spi,col,x,y,z,t)-real(0.5*csw,kind=dp)*sss(spi)
            end do
         end do
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine add_clov_V_dp

   !!!!!!!!!!

   function suspicious_clov(dotdiag_dp)
      implicit none
      logical :: suspicious_clov
      complex(kind=dp),dimension(Nv),intent(in) :: dotdiag_dp
      complex(kind=dp),dimension(12),parameter :: reference=[ &
       cmplx(8.334126,0.0,kind=dp),cmplx(51.11676,0.0,kind=dp),cmplx(68.50770,0.0,kind=dp),cmplx(56.27847,0.0,kind=dp), &
       cmplx(12.68192,0.0,kind=dp),cmplx(18.40107,0.0,kind=dp),cmplx(15.08662,0.0,kind=dp),cmplx(82.80923,0.0,kind=dp), &
       cmplx(62.58612,0.0,kind=dp),cmplx(65.90472,0.0,kind=dp),cmplx(86.34425,0.0,kind=dp),cmplx(70.17846,0.0,kind=dp)]
      suspicious_clov=.true.
      if (Nv==12) suspicious_clov=any(abs(dotdiag_dp(1:min(Nv,12))/reference(1:min(Nv,12))-1.0_dp).gt.1e-6)
      if (suspicious_clov) write(*,*) cmplx(dotdiag_dp,kind=sp)
   end function suspicious_clov

   subroutine resultcheck_clov_sp(old_sp,new_sp,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in) :: old_sp,new_sp
      character(len=6),intent(in) :: str_layout
      complex(kind=dp),dimension(Nv) :: dotdiag_dp
      logical,save :: done_simple=.false.
      logical,save :: done_NcNsNv=.false.
      logical,save :: done_NsNcNv=.false.
      logical,save :: done_NcNvNs=.false.
      logical,save :: done_NvNcNs=.false.
      logical,save :: done_NsNvNc=.false.
      logical,save :: done_NvNsNc=.false.
      logical,save :: done_extend=.false.
      logical,save :: done_from_v=.false.
      logical      :: done_flag
      if (any(shape(old_sp).ne.shape(new_sp))) stop ' resultcheck_clov_sp: shape(old_sp).ne.shape(new_sp)'
      select case(str_layout)
         case('simple'); if (all(shape(old_sp)==[Nc,04,Nv,Nx,Ny,Nz,Nt]).and.done_simple) return
         case('NcNsNv'); if (all(shape(old_sp)==[Nc,04,Nv,Nx,Ny,Nz,Nt]).and.done_NcNsNv) return
         case('NsNcNv'); if (all(shape(old_sp)==[04,Nc,Nv,Nx,Ny,Nz,Nt]).and.done_NsNcNv) return
         case('NcNvNs'); if (all(shape(old_sp)==[Nc,Nv,04,Nx,Ny,Nz,Nt]).and.done_NcNvNs) return
         case('NvNcNs'); if (all(shape(old_sp)==[Nv,Nc,04,Nx,Ny,Nz,Nt]).and.done_NvNcNs) return
         case('NsNvNc'); if (all(shape(old_sp)==[04,Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NsNvNc) return
         case('NvNsNc'); if (all(shape(old_sp)==[Nv,04,Nc,Nx,Ny,Nz,Nt]).and.done_NvNsNc) return
         case('extend'); if (all(shape(old_sp)==[Nv,04,Nc,Nx,Ny,Nz,Nt]).and.done_extend) return
         case('from_v'); if (all(shape(old_sp)==[Nv,04,Nc,Nx,Ny,Nz,Nt]).and.done_from_v) return
         case default  ; write(*,*) 'resultcheck_clov_sp: unknown str_layout: '//str_layout
      end select
      dotdiag_dp=cmplx(vec_dotdiag_sp(new_sp,old_sp,str_layout),kind=dp)
      if (all([Nc,Nv,Nx,Ny,Nz,Nt].eq.[3,12,34,34,34,68])) then
         done_flag=suspicious_clov(dotdiag_dp)
      else
         done_flag=.true.; write(*,'(a,2es13.5)') ' resultcheck_clov_sp: unavailable for these parameters:',sum(dotdiag_dp)
      end if
      select case(str_layout)
         case('simple'); done_simple=done_flag
         case('NcNsNv'); done_NcNsNv=done_flag
         case('NsNcNv'); done_NsNcNv=done_flag
         case('NcNvNs'); done_NcNvNs=done_flag
         case('NvNcNs'); done_NvNcNs=done_flag
         case('NsNvNc'); done_NsNvNc=done_flag
         case('NvNsNc'); done_NvNsNc=done_flag
         case('extend'); done_extend=done_flag
         case('from_v'); done_from_v=done_flag
      end select
   end subroutine resultcheck_clov_sp
   subroutine resultcheck_clov_dp(old_dp,new_dp,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in) :: old_dp,new_dp
      character(len=6),intent(in) :: str_layout
      complex(kind=dp),dimension(Nv) :: dotdiag_dp
      !logical,save:: done_simple=.false.
      logical,save :: done_NcNsNv=.false.
      logical,save :: done_NsNcNv=.false.
      logical,save :: done_NcNvNs=.false.
      logical,save :: done_NvNcNs=.false.
      logical,save :: done_NsNvNc=.false.
      logical,save :: done_NvNsNc=.false.
      logical,save :: done_extend=.false.
      logical,save :: done_from_v=.false.
      logical      :: done_flag
      if (any(shape(old_dp).ne.shape(new_dp))) stop ' resultcheck_clov_dp: shape(old_dp).ne.shape(new_dp)'
      select case(str_layout)
        !case('simple'); if (all(shape(old_dp)==[Nc,04,Nv,Nx,Ny,Nz,Nt]).and.done_simple) return
         case('NcNsNv'); if (all(shape(old_dp)==[Nc,04,Nv,Nx,Ny,Nz,Nt]).and.done_NcNsNv) return
         case('NsNcNv'); if (all(shape(old_dp)==[04,Nc,Nv,Nx,Ny,Nz,Nt]).and.done_NsNcNv) return
         case('NcNvNs'); if (all(shape(old_dp)==[Nc,Nv,04,Nx,Ny,Nz,Nt]).and.done_NcNvNs) return
         case('NvNcNs'); if (all(shape(old_dp)==[Nv,Nc,04,Nx,Ny,Nz,Nt]).and.done_NvNcNs) return
         case('NsNvNc'); if (all(shape(old_dp)==[04,Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NsNvNc) return
         case('NvNsNc'); if (all(shape(old_dp)==[Nv,04,Nc,Nx,Ny,Nz,Nt]).and.done_NvNsNc) return
         case('extend'); if (all(shape(old_dp)==[Nv,04,Nc,Nx,Ny,Nz,Nt]).and.done_extend) return
         case('from_v'); if (all(shape(old_dp)==[Nv,04,Nc,Nx,Ny,Nz,Nt]).and.done_from_v) return
         case default  ; write(*,*) 'resultcheck_clov_dp: unknown str_layout: '//str_layout
      end select
      dotdiag_dp=vec_dotdiag_dp(new_dp,old_dp,str_layout)
      if (all([Nc,Nv,Nx,Ny,Nz,Nt].eq.[3,12,34,34,34,68])) then
         done_flag=suspicious_clov(dotdiag_dp)
      else
         done_flag=.true.; write(*,'(a,2es13.5)') ' resultcheck_clov_dp: unavailable for these parameters:',sum(dotdiag_dp)
      end if
      select case(str_layout)
        !case('simple'); done_simple=done_flag
         case('NcNsNv'); done_NcNsNv=done_flag
         case('NsNcNv'); done_NsNcNv=done_flag
         case('NcNvNs'); done_NcNvNs=done_flag
         case('NvNcNs'); done_NvNcNs=done_flag
         case('NsNvNc'); done_NsNvNc=done_flag
         case('NvNsNc'); done_NvNsNc=done_flag
         case('extend'); done_extend=done_flag
         case('from_v'); done_from_v=done_flag
      end select
   end subroutine resultcheck_clov_dp

end module testknl_clov


==> anc/testknl_cond.f90 <==
module testknl_cond

   !!! creator: stephan durr -- you are welcome to use this with appropriate citation(s)
   !!! compile: ifort -implicitnone -stand f08 -fpp -diag-disable 5268 -warn all -nogen-interfaces -qopenmp -O2 -xcore-avx512 -c testknl_cond.f90

   use testknl_globals, only: Nv, sp,dp, Nthr

   implicit none
   private !!! private by default, overwrites for specific functions/subroutines follow
   public :: lanczos_ritzvalues_sp,lanczos_ritzvalues_dp

contains

!#define check_lapack
#ifdef check_lapack

   pure function wilkinsonshift_rsp(am,bmone,d)
      implicit none
      real(kind=sp),intent(in) :: am,bmone,d
      real(kind=sp) :: wilkinsonshift_rsp
      !!! Wilkinson shift according to ArbenzKressner
      if (abs(d).lt.1e-6) then
         wilkinsonshift_rsp=am-abs(bmone)
      else
         wilkinsonshift_rsp=am-bmone**2/(d+sign(1.0_sp,d)*hypot(d,bmone))
      end if
   end function wilkinsonshift_rsp
   pure function wilkinsonshift_rdp(am,bmone,d)
      implicit none
      real(kind=dp),intent(in) :: am,bmone,d
      real(kind=dp) :: wilkinsonshift_rdp
      !!! Wilkinson shift according to ArbenzKressner
      if (abs(d).lt.1d-15) then
         wilkinsonshift_rdp=am-abs(bmone)
      else
         wilkinsonshift_rdp=am-bmone**2/(d+sign(1.0_dp,d)*hypot(d,bmone))
      end if
   end function wilkinsonshift_rdp

   subroutine givens_rsp(x,y,c,s)
      implicit none
      real(kind=sp),intent( in) :: x,y
      real(kind=sp),intent(out) :: c,s
      real(kind=dp) :: tau,s_dp,c_dp !!! note: dp on purpose
      !!! GolubVanloan, algorithm_5.1.3, computes c=x/hypot(x,y); s=-y/hypot(x,y)
      if (abs(y)/abs(x).lt.1e-6) then
         c=1.0_sp; s=0.0_sp
      else if (abs(y).gt.abs(x)) then
         tau=-x/y; s_dp=1.0_dp/hypot(1.0_dp,tau); c=sngl(s_dp*tau); s=sngl(s_dp)
      else
         tau=-y/x; c_dp=1.0_dp/hypot(1.0_dp,tau); s=sngl(c_dp*tau); c=sngl(c_dp)
      end if
   end subroutine givens_rsp
   subroutine givens_rdp(x,y,c,s)
      implicit none
      real(kind=dp),intent( in) :: x,y
      real(kind=dp),intent(out) :: c,s
      real(kind=dp) :: tau
      !!! GolubVanloan, algorithm_5.1.3, computes c=x/hypot(x,y); s=-y/hypot(x,y)
      if (abs(y)/abs(x).lt.1d-15) then
         c=1.0_dp; s=0.0_dp
      else if (abs(y).gt.abs(x)) then
         tau=-x/y; s=1.0_dp/hypot(1.0_dp,tau); c=s*tau
      else
         tau=-y/x; c=1.0_dp/hypot(1.0_dp,tau); s=c*tau
      end if
   end subroutine givens_rdp

   subroutine symmschur_rsp(A_pp,A_qq,A_pq,c,s)
      implicit none
      real(kind=sp),intent( in) :: A_pp,A_qq,A_pq
      real(kind=sp),intent(out) :: c,s
      real(kind=dp) :: tau,c_dp !!! note: dp on purpose
      !!! GolubVanloan, algorithm 8.5.1 for p.ne.q
      if (abs(A_pq).gt.1e-6) then
         tau=0.5_dp*(dble(A_qq)-dble(A_pp))/dble(A_pq)
         tau=sign(1.0_dp,tau)/(abs(tau)+hypot(1.0_dp,tau))
         c_dp=1.0_dp/hypot(1.0_dp,tau); s=sngl(tau*c_dp); c=sngl(c_dp)
      else
         c=1.0_sp; s=0.0_sp
      end if
   end subroutine symmschur_rsp
   subroutine symmschur_rdp(A_pp,A_qq,A_pq,c,s)
      implicit none
      real(kind=dp),intent( in) :: A_pp,A_qq,A_pq
      real(kind=dp),intent(out) :: c,s
      real(kind=dp) :: tau
      !!! GolubVanloan, algorithm 8.5.1 for p.ne.q
      if (abs(A_pq).gt.1d-15) then
         tau=0.5_dp*(A_qq-A_pp)/A_pq
         tau=sign(1.0_dp,tau)/(abs(tau)+hypot(1.0_dp,tau))
         c=1.0_dp/hypot(1.0_dp,tau); s=tau*c
      else
         c=1.0_dp; s=0.0_dp
      end if
   end subroutine symmschur_rdp

   subroutine eigtridiag_generic_rsp(n,diag,offd,a,U)
      implicit none
      integer,intent(in) :: n
      real(kind=sp),dimension(n  ),intent( in) :: diag
      real(kind=sp),dimension(n-1),intent( in) :: offd
      real(kind=sp),dimension(n  ),intent(out) :: a !!! note: a==lambda
      real(kind=sp),dimension(n,n),intent(out),optional :: U
      real(kind=sp) :: b(n-1),x,y,c,s,d,sigma,z,w
      integer :: iter,iter_max,iter_sum,m,k
      a(:)=diag(:)
      b(:)=offd(:)
      !!! implementation according to ArbenzKressner algorithm_3.6
      m=n; iter=0; iter_max=0; iter_sum=0
      do while(m.gt.1)
         d=0.5_sp*sngl(dble(a(m-1))-dble(a(m)))
         sigma=max(wilkinsonshift_rsp(a(m),b(m-1),d),0.0_sp) !!! note: beware of negative shifts
         x=sngl(dble(a(1))-dble(sigma)); y=b(1)
         do k=1,m-1
            if (m.gt.2) then
               call givens_rsp(x,y,c,s)
            else
               call symmschur_rsp(a(1),a(2),b(1),c,s)
            end if
            w=sngl(dble(c*x)-dble(s*y))
            d=sngl(dble(a(k))-dble(a(k+1))); z=sngl(2.0_dp*dble(c*b(k))+dble(d*s))*s
            a(k)=sngl(dble(a(k))-dble(z)); a(k+1)=sngl(dble(a(k+1))+dble(z))
            b(k)=sngl(dble(d*c*s)+(dble(c)-dble(s))*(dble(c)+dble(s))*dble(b(k)))
            x=b(k)
            if (k.gt.1) then
               b(k-1)=w
            end if
            if (k.lt.m-1) then
               y=-s*b(k+1); b(k+1)=c*b(k+1)
            end if
            if (present(U)) U(:,[k,k+1])=reshape([U(:,k)*c-U(:,k+1)*s,U(:,k)*s+U(:,k+1)*c],[n,2])
         end do
         if (1e+12*b(k-1)**2.lt.a(k-1)**2+a(k)**2) then
            m=m-1; iter_max=max(iter_max,iter); iter_sum=iter_sum+iter; iter=0
         else if (iter.eq.10000) then
            m=m-1; iter_max=max(iter_max,iter); iter_sum=iter_sum+iter; iter=0
         else
            iter=iter+1
         end if
      end do
      !!! sort ritzvalues and pertinent eigenvectors according to lambda (stored in a)
      do m=1,n-1
      do k=m+1,n
         if (a(k).lt.a(m)) then
            a([m,k])=a([k,m])
            if (present(U)) U(:,[m,k])=U(:,[k,m])
         end if
      end do
      end do
      !write(*,*) 'eigtridiag_generic_rsp: iter_max=',iter_max,' iter_sum=',iter_sum
   end subroutine eigtridiag_generic_rsp
   subroutine eigtridiag_generic_rdp(n,diag,offd,a,U)
      implicit none
      integer,intent(in) :: n
      real(kind=dp),dimension(n  ),intent( in) :: diag
      real(kind=dp),dimension(n-1),intent( in) :: offd
      real(kind=dp),dimension(n  ),intent(out) :: a !!! note: a==lambda
      real(kind=dp),dimension(n,n),intent(out),optional :: U
      real(kind=dp) :: b(n-1),x,y,c,s,d,sigma,z,w
      integer :: iter,iter_max,iter_sum,m,k
      a(:)=diag(:)
      b(:)=offd(:)
      !!! implementation according to ArbenzKressner algorithm_3.6
      m=n; iter=0; iter_max=0; iter_sum=0
      do while(m.gt.1)
         d=0.5_dp*(a(m-1)-a(m))
         sigma=max(wilkinsonshift_rdp(a(m),b(m-1),d),0.0_dp) !!! note: beware of negative shifts
         x=a(1)-sigma; y=b(1)
         do k=1,m-1
            if (m.gt.2) then
               call givens_rdp(x,y,c,s)
            else
               call symmschur_rdp(a(1),a(2),b(1),c,s)
            end if
            w=c*x-s*y
            d=a(k)-a(k+1); z=(2.0_dp*c*b(k)+d*s)*s
            a(k)=a(k)-z; a(k+1)=a(k+1)+z
            b(k)=d*c*s+(c-s)*(c+s)*b(k)
            x=b(k)
            if (k.gt.1) then
               b(k-1)=w
            end if
            if (k.lt.m-1) then
               y=-s*b(k+1); b(k+1)=c*b(k+1)
            end if
            if (present(U)) U(:,[k,k+1])=reshape([U(:,k)*c-U(:,k+1)*s,U(:,k)*s+U(:,k+1)*c],[n,2])
         end do
         if (1d+30*b(k-1)**2.lt.a(k-1)**2+a(k)**2) then
            m=m-1; iter_max=max(iter_max,iter); iter_sum=iter_sum+iter; iter=0
         else if (iter.eq.10000) then
            m=m-1; iter_max=max(iter_max,iter); iter_sum=iter_sum+iter; iter=0
         else
            iter=iter+1
         end if
      end do
      !!! sort ritzvalues and pertinent eigenvectors according to lambda (stored in a)
      do m=1,n-1
      do k=m+1,n
         if (a(k).lt.a(m)) then
            a([m,k])=a([k,m])
            if (present(U)) U(:,[m,k])=U(:,[k,m])
         end if
      end do
      end do
      !write(*,*) 'eigtridiag_generic_rdp: iter_max=',iter_max,' iter_sum=',iter_sum
   end subroutine eigtridiag_generic_rdp

   subroutine eigtridiag_lapack_rsp(n,diag,offd,lambda)
      implicit none
      integer,intent(in) :: n
      real(kind=sp),intent(in) :: diag(1:n),offd(1:n-1)
      real(kind=sp),dimension(n),intent(out) :: lambda
      real(kind=sp) :: D(n),E(n),WORK(2*n-2),Z(n,1)
      integer :: INFO,i
      D=diag; E(1:n-1)=offd; E(n)=0.0_sp
      call mkl_set_num_threads(Nthr)
      select case(2)
         case(1); call SSTEV('N',n,D,E,Z,1,WORK,INFO)
         case(2); call SSTERF(n,D,E,INFO)
      end select
      do i=1,n
         lambda(i)=D(n+1-i)
      end do
      if (INFO.ne.0) write(*,'(a,4f9.4,4f10.6,i2)') ' eigtridiag_sterf_rsp: irregular outcome',lambda(n:n-3:-1),lambda(4:1:-1),INFO
   end subroutine eigtridiag_lapack_rsp
   subroutine eigtridiag_lapack_rdp(n,diag,offd,lambda)
      implicit none
      integer,intent(in) :: n
      real(kind=dp),intent(in) :: diag(1:n),offd(1:n-1)
      real(kind=dp),dimension(n),intent(out) :: lambda
      real(kind=dp) :: D(n),E(n),WORK(2*n-2),Z(n,1)
      integer :: INFO,i
      D=diag; E(1:n-1)=offd; E(n)=0.0_sp
      call mkl_set_num_threads(Nthr)
      select case(2)
         case(1); call DSTEV('N',n,D,E,Z,1,WORK,INFO)
         case(2); call DSTERF(n,D,E,INFO)
      end select
      do i=1,n
         lambda(i)=D(n+1-i)
      end do
      if (INFO.ne.0) write(*,'(a,4f9.4,4f10.6,i2)') ' eigtridiag_sterf_rsp: irregular outcome',lambda(n:n-3:-1),lambda(4:1:-1),INFO
   end subroutine eigtridiag_lapack_rdp

#endif

   subroutine eigtridiag_cholesky1_rsp(n,diag,offd,lambda)
      implicit none
      integer,intent(in) :: n
      real(kind=sp),dimension(n  ),intent( in) :: diag
      real(kind=sp),dimension(n-1),intent( in) :: offd
      real(kind=sp),dimension(n  ),intent(out) :: lambda
      real(kind=dp) :: a(n),b(n-1),c(n),d(n-1),shift !!! note: dp on purpose
      integer :: loop,k,l,n_eff
      !!! note: tridiagonal matrix T=diag(diag(1:n))+diag(offd(1:n-1),-1)+diag(offd(1:n-1),+1) must be HPD for this routine to be applicable
      a(:)=dble(diag(:))
      b(:)=dble(offd(:))
      n_eff=n; shift=0.0_dp
      do loop=1,10000
         !!! subtract shift from tridiagonal matrix
         forall(k=1:n_eff) a(k)=a(k)-shift
         !!! cholfactor tridiag(a,b)=C*C^trsp where C=diag(c(1:n))+diag(d(1:n-1),-1) via GolubVanloan, Algorithm_4.2.2
         do k=1,n_eff-1
            c(k)=sqrt(a(k))
            d(k)=b(k)/c(k)
            a(k+1)=a(k+1)-d(k)**2
         end do
         c(n_eff)=sqrt(a(n_eff))
         !!! remultiply C^trsp*C=tridiag(a,b) where C=diag(c(1:n))+diag(d(1:n-1),-1) via basic matrix multiplication
         do k=1,n_eff-1
            a(k)=c(k)**2+d(k)**2
            b(k)=d(k)*c(k+1)
         end do
         a(n_eff)=c(n_eff)**2
         !!! add shift to resulting tridiagonal matrix
         forall(k=1:n_eff) a(k)=a(k)+shift
         !!! reduce n_eff (if applicable) and check exit criterion
         if (n_eff.ge.2) then
         if (b(n_eff-1)**2.lt.1d-24*(a(n_eff-1)**2+a(n_eff)**2)) then
            n_eff=n_eff-1; b(n_eff)=0.0_dp; shift=a(n_eff+1)
         end if
         end if
         if (all(b(:)**2.lt.1d-24)) exit
        !if (modulo(loop,1000)==0) write(*,'(a,i7,f8.4,2es12.4,i6)') ' eigtridiag_chlesky_rsp:',loop,a(1),a(n_eff),a(n),n_eff
      end do
      !!! print convergence information
      if (.false.) then
        write(*,'(a,i0,a,f6.4,a,2es12.4,a,i0,a,i0,a,f7.4)') ' n_eff=',n_eff,' minval(a(1:n_eff))=',minval(a(1:n_eff)),' maxval(b(1:n_eff-1|n_eff:n-1))=',maxval(b(1:n_eff-1)),maxval(b(n_eff:n-1)),' loop=',loop,' maxloc(a)=',maxloc(a),' maxval(a)=',maxval(a)
      end if
      !!! copy diag->lambda
      lambda(:)=sngl(a(:))
      !!! sort values in descending order
      do l=2,n
      do k=1,l-1
         if (lambda(k).lt.lambda(l)) then
            lambda([k,l])=lambda([l,k])
         end if
      end do
      end do
   end subroutine eigtridiag_cholesky1_rsp
   subroutine eigtridiag_cholesky1_rdp(n,diag,offd,lambda)
      implicit none
      integer,intent(in) :: n
      real(kind=dp),dimension(n  ),intent( in) :: diag
      real(kind=dp),dimension(n-1),intent( in) :: offd
      real(kind=dp),dimension(n  ),intent(out) :: lambda
      real(kind=dp) :: a(n),b(n-1),c(n),d(n-1),shift
      integer :: loop,k,l,n_eff
      !!! note: tridiagonal matrix T=diag(diag(1:n))+diag(offd(1:n-1),-1)+diag(offd(1:n-1),+1) must be HPD for this routine to be applicable
      a(:)=diag(:)
      b(:)=offd(:)
      n_eff=n; shift=0.0_dp
      do loop=1,10000
         !!! subtract shift from tridiagonal matrix
         forall(k=1:n_eff) a(k)=a(k)-shift
         !!! cholfactor tridiag(a,b)=C*C^trsp where C=diag(c(1:n),d(1:n-1)) via GolubVanloan, Algorithm_4.2.2
         do k=1,n_eff-1
            c(k)=sqrt(a(k))
            d(k)=b(k)/c(k)
            a(k+1)=a(k+1)-d(k)**2
         end do
         c(n_eff)=sqrt(a(n_eff))
         !!! remultiply C^trsp*C=tridiag(a,b) where C=diag(c(1:n),d(1:n-1)) via basic matrix multiplication
         do k=1,n_eff-1
            a(k)=c(k)**2+d(k)**2
            b(k)=d(k)*c(k+1)
         end do
         a(n_eff)=c(n_eff)**2
         !!! add shift to resulting tridiagonal matrix
         forall(k=1:n_eff) a(k)=a(k)+shift
         !!! reduce n_eff (if applicable) and check exit criterion
         if (n_eff.ge.2) then
         if (b(n_eff-1)**2.lt.1d-24*(a(n_eff-1)**2+a(n_eff)**2)) then
            n_eff=n_eff-1; b(n_eff)=0.0_dp; shift=a(n_eff+1)
         end if
         end if
         if (all(b(:)**2.lt.1d-24)) exit
        !if (modulo(loop,1000)==0) write(*,'(a,i7,f8.4,2es12.4,i6)') ' eigtridiag_chlesky_rdp:',loop,a(1),a(n_eff),a(n),n_eff
      end do
      !!! print convergence information
      if (.false.) then
         write(*,'(a,i0,a,f6.4,a,2es12.4,a,i0)') ' n_eff=',n_eff,' minval(a(1:n_eff))=',minval(a(1:n_eff)),' maxval(b(1:n_eff-1|n_eff:n-1))=',maxval(b(1:n_eff-1)),maxval(b(n_eff:n-1)),' loop=',loop
      end if
      !!! copy diag->lambda
      lambda(:)=a(:)
      !!! sort values in descending order
      do l=2,n
      do k=1,l-1
         if (lambda(k).lt.lambda(l)) then
            lambda([k,l])=lambda([l,k])
         end if
      end do
      end do
   end subroutine eigtridiag_cholesky1_rdp

   subroutine eigtridiag_cholesky2_rsp(n,diag,offd,lambda)
      implicit none
      integer,intent(in) :: n
      real(kind=sp),dimension(n  ),intent( in) :: diag
      real(kind=sp),dimension(n-1),intent( in) :: offd
      real(kind=sp),dimension(n  ),intent(out) :: lambda
      real(kind=dp) :: a(n),bsqu(n),x(n),z(n),shift !!! note: dp on purpose
      integer :: loop,k,l,n_eff
      !!! note: tridiagonal matrix T=diag(diag(1:n))+diag(offd(1:n-1),-1)+diag(offd(1:n-1),+1) must be HPD for this routine to be applicable
      a(1:n)=dble(diag(:))
      bsqu(1)=0.0_dp
      bsqu(2:n)=dble(offd(:)**2)
      n_eff=n; shift=0.0_dp
      do loop=1,10000
         !!! subtract shift from tridiagonal matrix
         forall(k=1:n_eff) a(k)=a(k)-shift
         !!! cholfactor tridiag(a,b)=C*C^trsp where C=diag(c(1:n))+diag(d(1:n-1),-1) via BaronCodenottiLeoncini
         z(1)=0.0_dp !!! note: z(1) should never be accessed
         x(1)=a(1)
         do k=2,n_eff
            z(k)=bsqu(k)/x(k-1)
            x(k)=a(k)-z(k)
         end do
         !!! remultiply C^trsp*C=tridiag(a,b) where C=diag(c(1:n))+diag(d(1:n-1),-1) via BaronCodenottiLeoncini
         bsqu(1)=0.0_dp !!! note: bsqu(1) should never be accessed
         a(1)=x(1)+z(2)
         do k=2,n_eff-1
            bsqu(k)=z(k)*x(k)
            a(k)=x(k)+z(k+1)
         end do
         bsqu(n_eff)=z(n_eff)*x(n_eff)
         a(n_eff)=x(n_eff)
         !!! add shift to resulting tridiagonal matrix
         forall(k=1:n_eff) a(k)=a(k)+shift
         !!! reduce n_eff (if applicable) and check exit criterion
         if (n_eff.ge.2) then
         if (bsqu(n_eff)**2.lt.1d-24*(a(n_eff-1)**2+a(n_eff)**2)) then
            n_eff=n_eff-1; bsqu(n_eff+1)=0.0_dp; shift=a(n_eff+1)
         end if
         end if
         if (all(bsqu(:).lt.1d-24)) exit
      end do
      !!! print convergence information
      if (.false.) then
        write(*,'(a,i0,a,f6.4,a,2es12.4,a,i0,a,i0,a,f7.4)') ' n_eff=',n_eff,' minval(a(1:n_eff))=',minval(a(1:n_eff)),' maxval(bsqu(2:n_eff|n_eff+1:n))=',maxval(bsqu(2:n_eff)),maxval(bsqu(n_eff+1:n)),' loop=',loop,' maxloc(a)=',maxloc(a),' maxval(a)=',maxval(a)
      end if
      !!! copy diag->lambda
      lambda(:)=sngl(a(:))
      !!! sort values in descending order
      do l=2,n
      do k=1,l-1
         if (lambda(k).lt.lambda(l)) then
            lambda([k,l])=lambda([l,k])
         end if
      end do
      end do
   end subroutine eigtridiag_cholesky2_rsp
   subroutine eigtridiag_cholesky2_rdp(n,diag,offd,lambda)
      implicit none
      integer,intent(in) :: n
      real(kind=dp),dimension(n  ),intent( in) :: diag
      real(kind=dp),dimension(n-1),intent( in) :: offd
      real(kind=dp),dimension(n  ),intent(out) :: lambda
      real(kind=dp) :: a(n),bsqu(n),x(n),z(n),shift
      integer :: loop,k,l,n_eff
      !!! note: tridiagonal matrix T=diag(diag(1:n))+diag(offd(1:n-1),-1)+diag(offd(1:n-1),+1) must be HPD for this routine to be applicable
      a(1:n)=dble(diag(:))
      bsqu(1)=0.0_dp
      bsqu(2:n)=dble(offd(:)**2)
      n_eff=n; shift=0.0_dp
      do loop=1,10000
         !!! subtract shift from tridiagonal matrix
         forall(k=1:n_eff) a(k)=a(k)-shift
         !!! cholfactor tridiag(a,b)=C*C^trsp where C=diag(c(1:n))+diag(d(1:n-1),-1) via BaronCodenottiLeoncini
         z(1)=0.0_dp !!! note: z(1) should never be accessed
         x(1)=a(1)
         do k=2,n_eff
            z(k)=bsqu(k)/x(k-1)
            x(k)=a(k)-z(k)
         end do
         !!! remultiply C^trsp*C=tridiag(a,b) where C=diag(c(1:n))+diag(d(1:n-1),-1) via BaronCodenottiLeoncini
         bsqu(1)=0.0_dp !!! note: bsqu(1) should never be accessed
         a(1)=x(1)+z(2)
         do k=2,n_eff-1
            bsqu(k)=z(k)*x(k)
            a(k)=x(k)+z(k+1)
         end do
         bsqu(n_eff)=z(n_eff)*x(n_eff)
         a(n_eff)=x(n_eff)
         !!! add shift to resulting tridiagonal matrix
         forall(k=1:n_eff) a(k)=a(k)+shift
         !!! reduce n_eff (if applicable) and check exit criterion
         if (n_eff.ge.2) then
         if (bsqu(n_eff)**2.lt.1d-24*(a(n_eff-1)**2+a(n_eff)**2)) then
            n_eff=n_eff-1; bsqu(n_eff+1)=0.0_dp; shift=a(n_eff+1)
         end if
         end if
         if (all(bsqu(:).lt.1d-24)) exit
      end do
      !!! print convergence information
      if (.false.) then
        write(*,'(a,i0,a,f6.4,a,2es12.4,a,i0,a,i0,a,f7.4)') ' n_eff=',n_eff,' minval(a(1:n_eff))=',minval(a(1:n_eff)),' maxval(bsqu(2:n_eff|n_eff+1:n))=',maxval(bsqu(2:n_eff)),maxval(bsqu(n_eff+1:n)),' loop=',loop,' maxloc(a)=',maxloc(a),' maxval(a)=',maxval(a)
      end if
      !!! copy diag->lambda
      lambda(:)=sngl(a(:))
      !!! sort values in descending order
      do l=2,n
      do k=1,l-1
         if (lambda(k).lt.lambda(l)) then
            lambda([k,l])=lambda([l,k])
         end if
      end do
      end do
   end subroutine eigtridiag_cholesky2_rdp

   subroutine tridiag_matvec_rsp(n,diag,offd,old,new)
      implicit none
      integer,intent(in) :: n
      real(kind=sp),dimension(n  ),intent( in) :: diag
      real(kind=sp),dimension(n-1),intent( in) :: offd
      real(kind=sp),dimension(n  ),intent( in) :: old
      real(kind=sp),dimension(n  ),intent(out) :: new
      integer :: i
      !!! new(1 : n)=           diag(1 : n)*old(1 : n)
      !!! new(1:n-1)=new(1:n-1)+offd(1:n-1)*old(1+1:n) !!! add effect of upper off-diagonal
      !!! new(1+1:n)=new(1+1:n)+offd(1:n-1)*old(1:n-1) !!! add effect of lower off-diagonal
      new   (1)=sngl(                          dprod(diag(1),old(1))+dprod(offd(1),old(002)))
      !$OMP PARALLEL DO IF(n>Nthr) PRIVATE(i) FIRSTPRIVATE(n) SHARED(diag,offd,old,new)
      do i=2,n-1
         new(i)=sngl(dprod(offd(i-1),old(i-1))+dprod(diag(i),old(i))+dprod(offd(i),old(i+1)))
      end do
      !$OMP END PARALLEL DO
      new   (n)=sngl(dprod(offd(n-1),old(n-1))+dprod(diag(n),old(n))                        )
   end subroutine tridiag_matvec_rsp
   subroutine tridiag_matvec_rdp(n,diag,offd,old,new)
      implicit none
      integer,intent(in) :: n
      real(kind=dp),dimension(n  ),intent( in) :: diag
      real(kind=dp),dimension(n-1),intent( in) :: offd
      real(kind=dp),dimension(n  ),intent( in) :: old
      real(kind=dp),dimension(n  ),intent(out) :: new
      integer :: i
      !!! new(1 : n)=           diag(1 : n)*old(1 : n)
      !!! new(1:n-1)=new(1:n-1)+offd(1:n-1)*old(1+1:n) !!! add effect of upper off-diagonal
      !!! new(1+1:n)=new(1+1:n)+offd(1:n-1)*old(1:n-1) !!! add effect of lower off-diagonal
      new   (1)=                   diag(1)*old(1)+offd(1)*old(002)
      !$OMP PARALLEL DO IF(n>Nthr) PRIVATE(i) FIRSTPRIVATE(n) SHARED(diag,offd,old,new)
      do i=2,n-1
         new(i)=offd(i-1)*old(i-1)+diag(i)*old(i)+offd(i)*old(i+1)
      end do
      !$OMP END PARALLEL DO
      new   (n)=offd(n-1)*old(n-1)+diag(n)*old(n)                 
   end subroutine tridiag_matvec_rdp

   subroutine tridiag_getchol_rsp(n,d,e,g,h)
      implicit none
      integer,intent(in) :: n
      real(kind=sp),dimension(n),intent( in) :: d
      real(kind=sp),dimension(n),intent( in) :: e !!! note: e(1) is "before" the matrix and thus not used
      real(kind=sp),dimension(n),intent(out) :: g
      real(kind=sp),dimension(n),intent(out) :: h !!! note: h(1) is "before" the matrix and thus not used
      integer :: i
      h(1)=0.0 !!! is "outside" the matrix and thus not used
      g(1)=sqrt(d(1))
      do i=2,n !!! note: no parallelization since order matters
         h(i)=e(i)/g(i-1)
         g(i)=sngl(sqrt(dble(d(i))-dprod(h(i),h(i))))
      end do
   end subroutine tridiag_getchol_rsp
   subroutine tridiag_getchol_rdp(n,d,e,g,h)
      implicit none
      integer,intent(in) :: n
      real(kind=dp),dimension(n),intent( in) :: d
      real(kind=dp),dimension(n),intent( in) :: e !!! note: e(1) is "before" the matrix and thus not used
      real(kind=dp),dimension(n),intent(out) :: g
      real(kind=dp),dimension(n),intent(out) :: h !!! note: h(1) is "before" the matrix and thus not used
      integer :: i
      h(1)=0.0 !!! is "outside" the matrix and thus not used
      g(1)=sqrt(d(1))
      do i=2,n !!! note: no parallelization since order matters
         h(i)=e(i)/g(i-1)
         g(i)=sqrt(d(i)-h(i)**2)
      end do
   end subroutine tridiag_getchol_rdp

   subroutine tridiag_solchol_rsp(n,g,h,b,x)
      implicit none
      integer,intent(in) :: n
      real(kind=sp),dimension(n),intent( in) :: g
      real(kind=sp),dimension(n),intent( in) :: h !!! note: h(1) is "before" the matrix and thus not used
      real(kind=sp),dimension(n),intent( in) :: b
      real(kind=sp),dimension(n),intent(out) :: x
      real(kind=sp),dimension(n)             :: y
      integer :: i
      !!! solve G*y=b for y where G=diag(g)+diag(h,-1) using h=h(2:n)
      y(1)=b(1)/g(1)
      do i=2,n !!! note: no parallelization since order matters
         y(i)=sngl(dble(b(i))-dprod(h(i),y(i-1)))/g(i)
      end do
      !!! solve Gtrsp*x=y for y where Gtrsp=transpose(G)
      x(n)=y(n)/g(n)
      do i=n-1,1,-1
         x(i)=sngl(dble(y(i))-dprod(h(i+1),x(i+1)))/g(i)
      end do
   end subroutine tridiag_solchol_rsp
   subroutine tridiag_solchol_rdp(n,g,h,b,x)
      implicit none
      integer,intent(in) :: n
      real(kind=dp),dimension(n),intent( in) :: g
      real(kind=dp),dimension(n),intent( in) :: h !!! note: h(1) is "before" the matrix and thus not used
      real(kind=dp),dimension(n),intent( in) :: b
      real(kind=dp),dimension(n),intent(out) :: x
      real(kind=dp),dimension(n)             :: y
      integer :: i
      !!! solve G*y=b for y where G=diag(g)+diag(h,-1) using h=h(2:n)
      y(1)=b(1)/g(1)
      do i=2,n !!! note: no parallelization since order matters
         y(i)=(b(i)-h(i)*y(i-1))/g(i)
      end do
      !!! solve Gtrsp*x=y for y where Gtrsp=transpose(G)
      x(n)=y(n)/g(n)
      do i=n-1,1,-1
         x(i)=(y(i)-h(i+1)*x(i+1))/g(i)
      end do
   end subroutine tridiag_solchol_rdp

   subroutine eigtridiag_minmax_rsp(n,diag,offd,lambda_min,lambda_max)
      implicit none
      integer,intent(in) :: n
      real(kind=sp),dimension(n  ),intent( in) :: diag
      real(kind=sp),dimension(n-1),intent( in) :: offd
      real(kind=sp),intent(out) :: lambda_min,lambda_max
      real(kind=sp),dimension(n  ) :: old,new,d,e,g,h
      integer :: loop
      !!! check positive-definiteness of T=diag(diag(1:n))+diag(offd(1:n-1),-1)+diag(offd(1:n-1),+1)
      if (any(diag.lt.0.0_sp)) then
         lambda_min=0.0_sp; lambda_max=0.0_sp; write(*,*) 'eigtridiag_minmax_rsp: diag not positive'; return
      else if (any(diag(1:n-1)-offd(:).lt.0.0_sp)) then
         lambda_min=0.0_sp; lambda_max=0.0_sp; write(*,*) 'eigtridiag_minmax_rsp: diag(1:n-1)-offd(:) not positive'; return
      else if (any(diag(1+1:n)-offd(:).lt.0.0_sp)) then
         lambda_min=0.0_sp; lambda_max=0.0_sp; write(*,*) 'eigtridiag_minmax_rsp: diag(1+1:n)-offd(:) not positive'; return
      end if
      !!! produce estimate for lambda_max and its eigenvector via forward power method
      old(:)=1.0_sp/sqrt(float(n))
      do loop=1,max(n,1000)
         call tridiag_matvec_rsp(n,diag,offd,old,new)
         old(:)=new(:)/sngl(sqrt(sum(dble(new(:)**2))))
      end do
      call tridiag_matvec_rsp(n,diag,offd,old,new)
      lambda_max=sngl(sum(dble(old*new)) /sum(old*old) )
      !!! produce estimate for lambda_min and its eigenvector via inverse power method
      e(1)=0.0_sp; e(2:n)=offd(1:n-1)
      d=diag; call tridiag_getchol_rsp(n,d,e,g,h)
      old(:)=1.0_sp/sqrt(float(n)); old(2:n:2)=-old(2:n:2)
      do loop=1,300
         call tridiag_solchol_rsp(n,g,h,old,new)
         old(:)=new(:)/sngl(sqrt(sum(dble(new(:)**2))))
      end do
      call tridiag_matvec_rsp(n,diag,offd,old,new)
      lambda_min=sngl(sum(dble(old*new)))
      !!! improve estimate for lambda_min via rayleigh quotient iteration
      do loop=1,300
         d=diag-0.5_sp*lambda_min; call tridiag_getchol_rsp(n,d,e,g,h) !!! note: factor 0.5 to avoid risk of loosing HPD property
         call tridiag_solchol_rsp(n,g,h,old,new)
         old(:)=new(:)/sngl(sqrt(dble(sum(new(:)**2))))
         call tridiag_matvec_rsp(n,diag,offd,old,new)
         lambda_min=sngl(sum(dble(old*new))  /sum(old*old) )
      end do
      !!! note: tridiagonal matrix T=diag(diag(1:n))+diag(offd(1:n-1),-1)+diag(offd(1:n-1),+1) must be HPD for this routine to be applicable
   end subroutine eigtridiag_minmax_rsp
   subroutine eigtridiag_minmax_rdp(n,diag,offd,lambda_min,lambda_max)
      implicit none
      integer,intent(in) :: n
      real(kind=dp),dimension(n  ),intent( in) :: diag
      real(kind=dp),dimension(n-1),intent( in) :: offd
      real(kind=dp),intent(out) :: lambda_min,lambda_max
      real(kind=dp),dimension(n  ) :: old,new,d,e,g,h
      integer :: loop
      !!! produce estimate for lambda_max and its eigenvector via forward power method
      old(:)=1.0_dp/sqrt(dble(n))
      do loop=1,max(n,1000)
         call tridiag_matvec_rdp(n,diag,offd,old,new)
         old(:)=new(:)/sqrt(sum(new(:)**2))
      end do
      call tridiag_matvec_rdp(n,diag,offd,old,new)
      lambda_max=sum(old*new) /sum(old*old) 
      !!! produce estimate for lambda_min and its eigenvector via inverse power method
      e(1)=0.0_dp; e(2:n)=offd(1:n-1)
      d=diag; call tridiag_getchol_rdp(n,d,e,g,h)
      old(:)=1.0_dp/sqrt(dble(n)); old(2:n:2)=-old(2:n:2)
      do loop=1,300
         call tridiag_solchol_rdp(n,g,h,old,new)
         old(:)=new(:)/sqrt(sum(new(:)**2))
      end do
      call tridiag_matvec_rdp(n,diag,offd,old,new)
      lambda_min=sum(old*new)
      !!! improve estimate for lambda_min via rayleigh quotient iteration
      do loop=1,300
         d=diag-0.5_dp*lambda_min; call tridiag_getchol_rdp(n,d,e,g,h) !!! note: factor 0.5 to avoid risk of loosing HPD property
         call tridiag_solchol_rdp(n,g,h,old,new)
         old(:)=new(:)/sqrt(sum(new(:)**2))
         call tridiag_matvec_rdp(n,diag,offd,old,new)
         lambda_min=sum(old*new) /sum(old*old) 
      end do
      !!! note: tridiagonal matrix T=diag(diag(1:n))+diag(offd(1:n-1),-1)+diag(offd(1:n-1),+1) must be HPD for this routine to be applicable
   end subroutine eigtridiag_minmax_rdp

   subroutine lanczos_ritzvalues_sp(iter,alpha,beta)
      implicit none
      integer,intent(in) ::iter
      real(kind=sp),dimension(Nv,iter-0),intent(in) :: alpha
      real(kind=sp),dimension(Nv,iter-1),intent(in) :: beta
      real(kind=sp),dimension(   iter-0) :: lanczos_diag
      real(kind=sp),dimension(   iter-1) :: lanczos_offd
      real(kind=sp),dimension(Nv,iter-0) :: ritzvalues_cholesky1,ritzvalues_cholesky2,ritzvalues_generic,ritzvalues_lapack,ritz
      real(kind=sp),dimension(Nv) :: ritzvalues_min,ritzvalues_max
      integer :: i,rhs
      ritzvalues_cholesky1=0.0_sp; ritzvalues_cholesky2=0.0_sp; ritzvalues_generic=0.0_sp; ritzvalues_lapack=0.0_sp; ritz=0.0_sp
      do rhs=1,Nv
         !!! assemble Lanczos matrix according to Saad (6.103)
         lanczos_diag(1)=1.0_sp/alpha(rhs,1)
         !$OMP PARALLEL DO DEFAULT(none) PRIVATE(i) FIRSTPRIVATE(iter,rhs) SHARED(alpha,beta,lanczos_diag,lanczos_offd) NUM_THREADS(Nthr) SCHEDULE(static)
         do i=1,iter-1
            lanczos_diag(i+1)=1.0_sp/alpha(rhs,i+1)+ beta(rhs,i) /alpha(rhs,i)
            lanczos_offd(i+0)=                  sqrt(beta(rhs,i))/alpha(rhs,i)
         end do
         !$OMP END PARALLEL DO
         call eigtridiag_minmax_rsp   (iter,lanczos_diag(1:iter),lanczos_offd(1:iter-1),ritzvalues_min(rhs),ritzvalues_max(rhs))
         call eigtridiag_cholesky1_rsp(iter,lanczos_diag(1:iter),lanczos_offd(1:iter-1),ritzvalues_cholesky1(rhs,1:iter))
         call eigtridiag_cholesky2_rsp(iter,lanczos_diag(1:iter),lanczos_offd(1:iter-1),ritzvalues_cholesky2(rhs,1:iter))
#ifdef check_lapack
         call eigtridiag_generic_rsp  (iter,lanczos_diag(1:iter),lanczos_offd(1:iter-1),ritzvalues_generic  (rhs,1:iter))
         call eigtridiag_lapack_rsp   (iter,lanczos_diag(1:iter),lanczos_offd(1:iter-1),ritzvalues_lapack   (rhs,1:iter))
#endif
      end do
                                 write(*,'(a,2f9.4,2es12.4,f15.2)') ' ritzvalues_minmax_sp   :',maxval(ritzvalues_max),minval(ritzvalues_max),maxval(ritzvalues_min),minval(ritzvalues_min),maxval(ritzvalues_max)/minval(ritzvalues_min)
      ritz=ritzvalues_cholesky1; write(*,'(a,2f9.4,2es12.4,f15.2)') ' ritzvalues_cholesky1_sp:',maxval(ritz(:,1)),minval(ritz(:,1)),maxval(ritz(:,iter)),minval(ritz(:,iter)),maxval(ritz(:,1))/minval(ritz(:,iter))
      ritz=ritzvalues_cholesky2; write(*,'(a,2f9.4,2es12.4,f15.2)') ' ritzvalues_cholesky2_sp:',maxval(ritz(:,1)),minval(ritz(:,1)),maxval(ritz(:,iter)),minval(ritz(:,iter)),maxval(ritz(:,1))/minval(ritz(:,iter))
#ifdef check_lapack
      ritz=ritzvalues_generic  ; write(*,'(a,2f9.4,2es12.4,f15.2)') ' ritzvalues_generic_sp  :',maxval(ritz(:,1)),minval(ritz(:,1)),maxval(ritz(:,iter)),minval(ritz(:,iter)),maxval(ritz(:,1))/minval(ritz(:,iter))
      ritz=ritzvalues_lapack   ; write(*,'(a,2f9.4,2es12.4,f15.2)') ' ritzvalues_lapack_sp   :',maxval(ritz(:,1)),minval(ritz(:,1)),maxval(ritz(:,iter)),minval(ritz(:,iter)),maxval(ritz(:,1))/minval(ritz(:,iter))
#endif
   end subroutine lanczos_ritzvalues_sp
   subroutine lanczos_ritzvalues_dp(iter,alpha,beta)
      implicit none
      integer,intent(in) :: iter
      real(kind=dp),dimension(Nv,iter-0),intent(in) :: alpha
      real(kind=dp),dimension(Nv,iter-1),intent(in) :: beta
      real(kind=dp),dimension(   iter-0) :: lanczos_diag
      real(kind=dp),dimension(   iter-1) :: lanczos_offd
      real(kind=dp),dimension(Nv,iter-0) :: ritzvalues_cholesky1,ritzvalues_cholesky2,ritzvalues_generic,ritzvalues_lapack,ritz
      real(kind=dp),dimension(Nv) :: ritzvalues_min,ritzvalues_max
      integer :: i,rhs
      ritzvalues_cholesky1=0.0_dp; ritzvalues_cholesky2=0.0_dp; ritzvalues_generic=0.0_dp; ritzvalues_lapack=0.0_dp; ritz=0.0_dp
      do rhs=1,Nv
         !!! assemble Lanczos matrix according to Saad (6.103)
         lanczos_diag(1)=1.0_dp/alpha(rhs,1)
         !$OMP PARALLEL DO DEFAULT(none) PRIVATE(i) FIRSTPRIVATE(iter,rhs) SHARED(alpha,beta,lanczos_diag,lanczos_offd) NUM_THREADS(Nthr) SCHEDULE(static)
         do i=1,iter-1
            lanczos_diag(i+1)=1.0_dp/alpha(rhs,i+1)+ beta(rhs,i) /alpha(rhs,i)
            lanczos_offd(i+0)=                  sqrt(beta(rhs,i))/alpha(rhs,i)
         end do
         !$OMP END PARALLEL DO
         call eigtridiag_minmax_rdp   (iter,lanczos_diag(1:iter),lanczos_offd(1:iter-1),ritzvalues_min(rhs),ritzvalues_max(rhs))
         call eigtridiag_cholesky1_rdp(iter,lanczos_diag(1:iter),lanczos_offd(1:iter-1),ritzvalues_cholesky1(rhs,1:iter))
         call eigtridiag_cholesky2_rdp(iter,lanczos_diag(1:iter),lanczos_offd(1:iter-1),ritzvalues_cholesky2(rhs,1:iter))
#ifdef check_lapack
         call eigtridiag_generic_rdp  (iter,lanczos_diag(1:iter),lanczos_offd(1:iter-1),ritzvalues_generic  (rhs,1:iter))
         call eigtridiag_lapack_rdp   (iter,lanczos_diag(1:iter),lanczos_offd(1:iter-1),ritzvalues_lapack   (rhs,1:iter))
#endif
      end do
                                 write(*,'(a,2f9.4,2es12.4,f15.2)') ' ritzvalues_minmax_dp   :',maxval(ritzvalues_max),minval(ritzvalues_max),maxval(ritzvalues_min),minval(ritzvalues_min),maxval(ritzvalues_max)/minval(ritzvalues_min)
      ritz=ritzvalues_cholesky1; write(*,'(a,2f9.4,2es12.4,f15.2)') ' ritzvalues_cholesky1_dp:',maxval(ritz(:,1)),minval(ritz(:,1)),maxval(ritz(:,iter)),minval(ritz(:,iter)),maxval(ritz(:,1))/minval(ritz(:,iter))
      ritz=ritzvalues_cholesky2; write(*,'(a,2f9.4,2es12.4,f15.2)') ' ritzvalues_cholesky2_dp:',maxval(ritz(:,1)),minval(ritz(:,1)),maxval(ritz(:,iter)),minval(ritz(:,iter)),maxval(ritz(:,1))/minval(ritz(:,iter))
#ifdef check_lapack
      ritz=ritzvalues_generic  ; write(*,'(a,2f9.4,2es12.4,f15.2)') ' ritzvalues_generic_dp  :',maxval(ritz(:,1)),minval(ritz(:,1)),maxval(ritz(:,iter)),minval(ritz(:,iter)),maxval(ritz(:,1))/minval(ritz(:,iter))
      ritz=ritzvalues_lapack   ; write(*,'(a,2f9.4,2es12.4,f15.2)') ' ritzvalues_lapack_dp   :',maxval(ritz(:,1)),minval(ritz(:,1)),maxval(ritz(:,iter)),minval(ritz(:,iter)),maxval(ritz(:,1))/minval(ritz(:,iter))
#endif
   end subroutine lanczos_ritzvalues_dp

end module testknl_cond


==> anc/testknl_globals.f90 <==
module testknl_globals

   !!! creator: stephan durr -- you are welcome to use this with appropriate citation(s)
   !!! compile: ifort -implicitnone -stand f08 -fpp -diag-disable 5268 -warn all -nogen-interfaces -qopenmp -O2 -xcore-avx512 -c testknl_globals.f90

   implicit none
   public !!! public by default, overwrite for one variable follows

   integer,parameter :: Nc=3  , Nv=Nc*4
  !integer,parameter :: Nx=04 , Ny=Nx,Nz=Ny,Nt=Nz   !!! note: eig
  !integer,parameter :: Nx=06 , Ny=Nx,Nz=Ny,Nt=Nz   !!! note: eig
   integer,parameter :: Nx=08 , Ny=Nx,Nz=Ny,Nt=Nz*2 !!! note: T=0
  !integer,parameter :: Nx=12 , Ny=Nx,Nz=Ny,Nt=Nz*2 !!! note: T=0
  !integer,parameter :: Nx=16 , Ny=Nx,Nz=Ny,Nt=Nz*2 !!! note: T=0
  !integer,parameter :: Nx=24 , Ny=Nx,Nz=Ny,Nt=Nz*2 !!! note: T=0
  !integer,parameter :: Nx=32 , Ny=Nx,Nz=Ny,Nt=Nz*2 !!! note: T=0
  !integer,parameter :: Nx=48 , Ny=Nx,Nz=Ny,Nt=Nz*2 !!! note: T=0
  !integer,parameter :: Nx=64 , Ny=Nx,Nz=Ny,Nt=Nz*2 !!! note: T=0
  !integer,parameter :: Nx=96 , Ny=Nx,Nz=Ny,Nt=Nz*2 !!! note: T=0
  !integer,parameter :: Nx=34 , Ny=Nx,Nz=Ny,Nt=Nz*2 !!! note: T=0
  !integer,parameter :: Nt= 6 , Nx=8*Nt,Ny=Nx,Nz=Nx !!! note: T>0

   integer,parameter :: sp=selected_real_kind(14,300)/2 !!! note: sp==04, i.e. sngl
   integer,parameter :: dp=selected_real_kind(14,300)   !!! note: dp==08, i.e. dble
  !integer,parameter :: qp=selected_real_kind(14,300)*2 !!! note: qp==16, i.e. quad

   complex(kind=sp),parameter :: i_sp=cmplx(0.0_sp,1.0_sp,kind=sp) !!! note: imaginary unit in single precision
   complex(kind=dp),parameter :: i_dp=cmplx(0.0_dp,1.0_dp,kind=dp) !!! note: imaginary unit in double precision
  !complex(kind=dp),parameter :: i_qp=cmplx(0.0_qp,1.0_qp,kind=qp) !!! note: imaginary unit in quadr. precision

  !real(kind=sp),parameter :: twopi_sp=real(8.0_dp*atan(1.0_dp),kind=sp)
  !real(kind=dp),parameter :: twopi_dp=real(8.0_dp*atan(1.0_dp),kind=dp)

  !real(kind=sp) :: Ncinv_sp=real(1.0_dp/dble(Nc),kind=sp)
  !real(kind=dp) :: Ncinv_dp=real(1.0_dp/dble(Nc),kind=dp)

  !integer,parameter :: Nlev=3 !!! note: COLLAPSE(3) is best for KNL architecture
   integer,parameter :: Nlev=2 !!! note: COLLAPSE(2) is best for SKY architecture
   integer :: Ncpu,Nthr !!! note: only global _variables_ (set in main, used everywhere)

contains

   pure subroutine xneighbors(x,x_min,x_plu)
      implicit none
      integer,intent( in) :: x
      integer,intent(out) :: x_min,x_plu
      !!! note: [x_min,x_plu]=modulo([x-2,x],Nx)+1 may be slow for some Nx
      select case(x)
       case( 1)    ; x_min=Nx  ; x_plu=2
       case(Nx)    ; x_min=Nx-1; x_plu=1
       case default; x_min= x-1; x_plu=x+1
      end select
   end subroutine xneighbors
   pure subroutine yneighbors(y,y_min,y_plu)
      implicit none
      integer,intent( in) :: y
      integer,intent(out) :: y_min,y_plu
      !!! note: [y_min,y_plu]=modulo([y-2,y],Ny)+1 may be slow for some Ny
      select case(y)
       case( 1)    ; y_min=Ny  ; y_plu=2
       case(Ny)    ; y_min=Ny-1; y_plu=1
       case default; y_min= y-1; y_plu=y+1
      end select
   end subroutine yneighbors
   pure subroutine zneighbors(z,z_min,z_plu)
      implicit none
      integer,intent( in) :: z
      integer,intent(out) :: z_min,z_plu
      !!! note: [z_min,z_plu]=modulo([z-2,z],Nz)+1 may be slow for some Nz
      select case(z)
       case( 1)    ; z_min=Nz  ; z_plu=2
       case(Nz)    ; z_min=Nz-1; z_plu=1
       case default; z_min= z-1; z_plu=z+1
      end select
   end subroutine zneighbors
   pure subroutine tneighbors(t,t_min,t_plu)
      implicit none
      integer,intent( in) :: t
      integer,intent(out) :: t_min,t_plu
      !!! note: [t_min,t_plu]=modulo([t-2,t],Nt)+1 may be slow for some Nt
      select case(t)
       case( 1)    ; t_min=Nt  ; t_plu=2
       case(Nt)    ; t_min=Nt-1; t_plu=1
       case default; t_min= t-1; t_plu=t+1
      end select
   end subroutine tneighbors

   !subroutine init_list_x(list_x)
   !   implicit none
   !   integer,dimension(0:Nx+1),intent(out) :: list_x
   !   integer :: m
   !   list_x=[Nx,(m,m=1,Nx),1]
   !end subroutine init_list_x
   !subroutine init_list_y(list_y)
   !   implicit none
   !   integer,dimension(0:Ny+1),intent(out) :: list_y
   !   integer :: m
   !   list_y=[Ny,(m,m=1,Ny),1]
   !end subroutine init_list_y
   !subroutine init_list_z(list_z)
   !   implicit none
   !   integer,dimension(0:Nz+1),intent(out) :: list_z
   !   integer :: m
   !   list_z=[Nz,(m,m=1,Nz),1]
   !end subroutine init_list_z
   !subroutine init_list_t(list_t)
   !   implicit none
   !   integer,dimension(0:Nt+1),intent(out) :: list_t
   !   integer :: m
   !   list_t=[Nt,(m,m=1,Nt),1]
   !end subroutine init_list_t

end module testknl_globals



==> anc/testknl_main.f90 <==
program testknl_main

   !!! creator: stephan durr -- you are welcome to use this with appropriate citation(s)
   !!! compile: ifort -implicitnone -stand f08 -fpp -warn all -diag-disable 5268 -nogen-interfaces -qopenmp -O2 -xcore-avx512 -c testknl_main.f90

   !!! https://deeptrac.zam.kfa-juelich.de:8443/trac/wiki/Public/User_Guide  [time limit is 20:00 from "scontrol show partition knl272"]
   !!! https://apps.fz-juelich.de/jsc/llview/pinning
   !!! https://colfaxresearch.com/get-ready-for-intel-knights-landing-3-papers
   !!! https://colfaxresearch.com/knl-mcdram/

   !!! -bash-4.1$ module avail intel ; module purge ; module load intel/17.2 ; sinfo --states=idle | grep knl ; squeue | grep knl  <==  shell ONE
   !!! -bash-4.1$ module avail intel ; module purge ; module load intel/18.1 ; sinfo --states=idle | grep knl ; squeue | grep knl  <==  shell ONE
   !!! -bash-4.1$ salloc -p knl256  --time=8:00:00 -x knl05         --nodes=1 ; srun --nodes=1 -c 256 --pty --interactive /bin/bash -i ; module load Intel   <==  shell TWO (both commands in SAME shell)
   !!! -bash-4.1$ salloc -p knl272  --time=8:00:00 [-w knl04,knl06] --nodes=1 ; srun --nodes=1 -c 272 --pty --interactive /bin/bash -i ; module load Intel   <==  shell TWO (both commands in SAME shell)
   !!! -bash-4.1$ salloc -p booster --time=2:00:00 --account=zam    --nodes=1 ; srun --nodes=1 -c 272 --pty --interactive /bin/bash -i ; module load Intel   <==  shell TWO (both commands in SAME shell)
   !!! -bash-4.1$ salloc -p batch   --time=2:00:00 --account=slnpp  --nodes=1 ; srun --nodes=1 -c  96 --pty --interactive /bin/bash -i ; module load Intel   <==  shell TWO (both commands in SAME shell)
   !!! -bash-4.1$ sbatch script_srun.knl272 ; squeue -u durr1 ; scancel <JOBID>        ; srun -p knl256 -x knl05 -N 1 -n 1 -c 256 --pty /bin/bash -iX

   !!! -bash-4.1$ srun -p knl272  --time=4:00:00 [-w knl04,knl06] --nodes=1 -c 272 --cpu-bind=threads --disable-turbomode --pty /bin/bash -i  <== DEEP-KNL
   !!! -bash-4.1$ srun -p dp-dam  --time=4:00:00                  --nodes=1 -c  96 --cpu-bind=threads --disable-turbomode --pty /bin/bash -i  <== DEEP-DAM
   !!! -bash-4.1$ srun -p booster --time=4:00:00 --account=zam    --nodes=1 -c 272 --cpu-bind=threads --disable-turbomode --pty /bin/bash -i  <== JURECA-KNLBOOSTER
   !!! -bash-4.1$ srun -p dc-cpu  --time=1:00:00 --account=slnpp  --nodes=1 -c 256 --cpu-bind=threads --disable-turbomode --pty /bin/bash -i  <== JURECA-DC
   !!! -bash-4.1$ srun -p batch   --time=6:00:00 --account=slnpp  --nodes=1 -c  96 --cpu-bind=threads --disable-turbomode --pty /bin/bash -i  <== JUWELS

   !!! Es gibt eine allmorgendliche Reservierung von 06:40 bis 08:10. 18 Stunden Jobs, die nach 12:40 submittiert werden, laufen deshalb erst am naechsten Morgen an.
   !!! -bash-4.2$ export KMP_AFFINITY=scatter; export KMP_AFFINITY='scatter,granularity=fine'; export KMP_AFFINITY='proclist=[0-63,68-131,136-199,204-267],explicit'; unset KMP_AFFINITY
   !!! -bash-4.2$ echo $HOSTNAME; lscpu; numactl --hardware | grep free; export KMP_AFFINITY='proclist=[0-271],explicit'; export KMP_AFFINITY='proclist=[0-95],explicit'; unset KMP_AFFINITY
   !!! -bash-4.2$ module load Intel; export OMP_PLACES=threads OMP_PROC_BIND=true OMP_DYNAMIC=false; unset OMP_PLACES OMP_PROC_BIND OMP_DYNAMIC
   !!! -bash-4.2$ numactl --preferred 1 ./testknl_main ; numastat ; numactl --hardware
   !!! -bash-4.2$ numactl --membind 4-7 ./testknl_main ; numastat ; numactl --hardware

   use testknl_globals, only: Nc,Nv, Nx,Ny,Nz,Nt, sp,dp, Ncpu,Nthr,Nlev
   use testknl_util   , only: iter_estimate, gflops_wlap,gflops_wils,gflops_blap,gflops_bril,gflops_wsuv,gflops_bsuv,gflops_stag
   use testknl_util   , only: vec_init_sp,vec_init_dp, suv_init_sp,suv_init_dp, init_v,init_w,init_f, color_vtow,color_vtof,color_wtof, effmass_printout_sp,effmass_printout_dp
   use testknl_vec    , only: vec_normsqu_sp,vec_normsqu_dp, vec_dotdiag_sp,vec_dotdiag_dp, vec_incr_csp,vec_incr_cdp,vec_anti_rsp,vec_anti_rdp, app_gamma5_sp,app_gamma5_dp, vec_zero_sp,vec_zero_dp, vec_copy_sp,vec_copy_dp
   use testknl_suv    , only: suv_normsqu_sp,suv_normsqu_dp, suv_dotdiag_sp,suv_dotdiag_dp, suv_incr_csp,suv_incr_cdp,suv_anti_rsp,suv_anti_rdp, app_ga5xi5_sp,app_ga5xi5_dp, suv_zero_sp,suv_zero_dp, suv_copy_sp,suv_copy_dp
   use testknl_vec    , only: vec_pointsource_sp,vec_pointsource_dp, vec_pseudoscalar_sp,vec_pseudoscalar_dp
   use testknl_suv    , only: suv_pointsource_sp,suv_pointsource_dp, suv_pseudoscalar_sp,suv_pseudoscalar_dp
   use testknl_clov   , only: add_clov_sp,add_clov_dp, resultcheck_clov_sp,resultcheck_clov_dp, add_clov_v_sp,add_clov_v_dp
   use testknl_wlap   , only: app_wlap_sp,app_wlap_dp, resultcheck_wlap_sp,resultcheck_wlap_dp, cg_wlap_sp,cg_wlap_dp,cg_wlap_vp,cg_wlap_mp
   use testknl_wils   , only: app_wils_sp,app_wils_dp, resultcheck_wils_sp,resultcheck_wils_dp, cg_wilsdagwils_sp,cg_wilsdagwils_dp,cg_wilsdagwils_vp,cg_wilsdagwils_mp, bicgstab_wils_sp,bicgstab_wils_dp,bicgstab_wils_vp,bicgstab_wils_mp, eig_wils
   use testknl_blap   , only: app_blap_sp,app_blap_dp, resultcheck_blap_sp,resultcheck_blap_dp, cg_blap_sp,cg_blap_dp,cg_blap_vp,cg_blap_mp
   use testknl_bril   , only: app_bril_sp,app_bril_dp, resultcheck_bril_sp,resultcheck_bril_dp, cg_brildagbril_sp,cg_brildagbril_dp,cg_brildagbril_vp,cg_brildagbril_mp, bicgstab_bril_sp,bicgstab_bril_dp,bicgstab_bril_vp,bicgstab_bril_mp, eig_bril
   use testknl_wsuv   , only: app_wsuv_sp,app_wsuv_dp, resultcheck_wsuv_sp,resultcheck_wsuv_dp, cg_wsuv_sp,cg_wsuv_dp,cg_wsuv_vp,cg_wsuv_mp
   use testknl_bsuv   , only: app_bsuv_sp,app_bsuv_dp, resultcheck_bsuv_sp,resultcheck_bsuv_dp, cg_bsuv_sp,cg_bsuv_dp,cg_bsuv_vp,cg_bsuv_mp
   use testknl_stag   , only: app_stag_sp,app_stag_dp, resultcheck_stag_sp,resultcheck_stag_dp, cg_stagdagstag_sp,cg_stagdagstag_dp,cg_stagdagstag_vp,cg_stagdagstag_mp, solve_stagori_sp,solve_stagori_vp, solve_stagdag_sp,solve_stagdag_vp
   use testknl_wlap3d , only: cgwrap_wlap3d_sp,cgwrap_wlap3d_vp,cgwrap_wlap3d_dp
   use testknl_wsuv3d , only: cgwrap_wsuv3d_sp,cgwrap_wsuv3d_vp,cgwrap_wsuv3d_dp
  !use omp_lib        , only: omp_get_max_threads,omp_get_num_procs
  !use iso_fortran_env, only: compiler_options,compiler_version

   implicit none

   complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: V,W,F
   complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: vec1_sp,vec2_sp
   complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: vec1_dp,vec2_dp
   complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: suv1_sp,suv2_sp,suv3_sp
   complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: suv1_dp,suv2_dp,suv3_dp
   complex(kind=sp),dimension(:,:,:),allocatable :: suvhalf1_sp,suvhalf2_sp,suvhalf3_sp
   complex(kind=dp),dimension(:,:,:),allocatable :: suvhalf1_dp,suvhalf2_dp,suvhalf3_dp
   complex(kind=sp),dimension(Nv) :: dotdiag_sp
   complex(kind=dp),dimension(Nv) :: dotdiag_dp
   real(kind=sp),dimension(Nv) :: normsqu_sp
   real(kind=dp),dimension(Nv) :: normsqu_dp

   integer(kind=sp),parameter :: csw=0, maxit=1000, Ntry=10, Ninv=8
   real(kind=sp),parameter :: mass=0.01, tol=1e-12 !!! note: m_{ud}~0.002, m_{s}~0.05, m_{c}~0.5 for stag at beta=6.0
   !!! note: m_stag=0.030 for either quark at beta=6.0 means Mpi=0.25=500MeV after n_iter_sp=0160 for tol=1e-9
   !!! note: m_stag=0.010 for either quark at beta=6.0 means Mpi=0.15=300MeV after n_iter_sp=0380 for tol=1e-9
   !!! note: m_stag=0.003 for either quark at beta=6.0 means Mpi=0.08=160MeV after n_iter_sp=0980 for tol=1e-9
   !!! note: m_stag=0.002 for either quark at beta=6.0 means Mpi=0.06=120MeV after n_iter_sp=1300 for tol=1e-9
   !!! note: m_stag=0.001 for either quark at beta=6.0 means Mpi=0.04=080MeV after n_iter_sp=2120 for tol=1e-9

   real(kind=sp),dimension(0:Nt/2) :: slvrcorr_sp,confcorr_sp
   real(kind=dp),dimension(0:Nt/2) :: slvrcorr_dp,confcorr_dp
   integer(kind=sp) :: N_threadspercore,N_corespersocket,N_sockets
   integer(kind=sp) :: loop_thr,loop_try,loop_layout,loop_mass,loop_inv,n_opt
   integer(kind=sp) :: loop_src,loop_snk,iter_used(0:32)
   integer(kind=sp) :: t_vec(Nv/(Nc*04)),t_suv(Nv/Nc)
   integer(kind=dp) :: t_old,t_new,clock_rate; real(kind=dp) :: t_sec,t_min,t_opt
   character(len=6) :: suffix
   character(len=80) :: hostname,hostdate,hosttime,hostzone
   character(len=80) :: str_omp,str_printout

!#define fpp_vec
!#define fpp_suv

!#define fpp_clov
!#define fpp_wlap
!#define fpp_wils
!#define fpp_blap
!#define fpp_bril
!#define fpp_wsuv
!#define fpp_bsuv
#define fpp_stag

!#define fpp_scaling
#define fpp_inverse
!#define fpp_chiral
!#define fpp_spectro

   write(*,'(6(a,i0))')             ' testknl:  Nc=',Nc,' Nv=',Nv,' Nx=',Nx,' Ny=',Ny,' Nz=',Nz,' Nt=',Nt
   write(*,'(5(a,i0),2(a,es10.3))') ' testknl:  csw=',csw,' maxit=',maxit,' Nlev=',Nlev,' Ntry=',Ntry,' Ninv=',Ninv,' mass=',mass,' tol=',tol
   write(*,'(a, f10.2)')     ' testknl:  memory for V in MB: ',float(sp*Nc*Nc* 8)*Nx*Ny*Nz*Nt/1024.0**2
   write(*,'(a, f10.2)')     ' testknl:  memory for F in MB: ',float(sp*Nc*Nc*12)*Nx*Ny*Nz*Nt/1024.0**2
   write(*,'(a, f10.2)')     ' testknl:  memory for W in MB: ',float(sp*Nc*Nc*80)*Nx*Ny*Nz*Nt/1024.0**2
   write(*,'(a, f10.2)')     ' testknl:  memory for suv_sp in MB: ',float(sp*Nc* 2*Nv)*Nx*Ny*Nz*Nt/1024.0**2
   write(*,'(a, f10.2)')     ' testknl:  memory for suv_dp in MB: ',float(dp*Nc* 2*Nv)*Nx*Ny*Nz*Nt/1024.0**2
   write(*,'(a, f10.2)')     ' testknl:  memory for vec_sp in MB: ',float(sp*Nc* 8*Nv)*Nx*Ny*Nz*Nt/1024.0**2
   write(*,'(a, f10.2)')     ' testknl:  memory for vec_dp in MB: ',float(dp*Nc* 8*Nv)*Nx*Ny*Nz*Nt/1024.0**2
   write(*,'(a,2f11.2)')     ' testknl:  memory for V  +2/6*suv_sp in MB: ',float(sp*Nc*Nc* 8+sp*Nc*[04,12]*Nv)*Nx*Ny*Nz*Nt/1024.0**2
   write(*,'(a,2f11.2)')     ' testknl:  memory for V  +2/6*suv_dp in MB: ',float(sp*Nc*Nc* 8+dp*Nc*[04,12]*Nv)*Nx*Ny*Nz*Nt/1024.0**2
   write(*,'(a,2f11.2)')     ' testknl:  memory for V  +2/6*vec_sp in MB: ',float(sp*Nc*Nc* 8+sp*Nc*[16,48]*Nv)*Nx*Ny*Nz*Nt/1024.0**2
   write(*,'(a,2f11.2)')     ' testknl:  memory for V  +2/6*vec_dp in MB: ',float(sp*Nc*Nc* 8+dp*Nc*[16,48]*Nv)*Nx*Ny*Nz*Nt/1024.0**2
   write(*,'(a,2f11.2)')     ' testknl:  memory for W  +2/6*vec_sp in MB: ',float(sp*Nc*Nc*80+sp*Nc*[16,48]*Nv)*Nx*Ny*Nz*Nt/1024.0**2
   write(*,'(a,2f11.2)')     ' testknl:  memory for W  +2/6*vec_dp in MB: ',float(sp*Nc*Nc*80+dp*Nc*[16,48]*Nv)*Nx*Ny*Nz*Nt/1024.0**2
   write(*,'(a,2f11.2)')     ' testknl:  memory for V+F+2/6*vec_sp in MB: ',float(sp*Nc*Nc*20+sp*Nc*[16,48]*Nv)*Nx*Ny*Nz*Nt/1024.0**2
   write(*,'(a,2f11.2)')     ' testknl:  memory for V+F+2/6*vec_dp in MB: ',float(sp*Nc*Nc*20+dp*Nc*[16,48]*Nv)*Nx*Ny*Nz*Nt/1024.0**2
   write(*,'(a,2f11.2)')     ' testknl:  memory for W+F+2/6*vec_sp in MB: ',float(sp*Nc*Nc*92+sp*Nc*[16,48]*Nv)*Nx*Ny*Nz*Nt/1024.0**2
   write(*,'(a,2f11.2)')     ' testknl:  memory for W+F+2/6*vec_dp in MB: ',float(sp*Nc*Nc*92+dp*Nc*[16,48]*Nv)*Nx*Ny*Nz*Nt/1024.0**2
   write(*,'(a,es9.2,a,i0)') ' testknl:  free-field cond_number of wilsdagwils ',(8.0+mass)**2/mass**2,', iter_estimate ',iter_estimate((8.0+mass)**2/mass**2,tol)
   write(*,'(a,es9.2,a,i0)') ' testknl:  free-field cond_number of brildagbril ',(2.0+mass)**2/mass**2,', iter_estimate ',iter_estimate((2.0+mass)**2/mass**2,tol)
   write(*,'(a,es9.2,a,i0)') ' testknl:  free-field cond_number of stagdagstag ',(4.0+mass**2)/mass**2,', iter_estimate ',iter_estimate((4.0+mass**2)/mass**2,tol)
  !call execute_command_line('free -k')

#ifdef fpp_vec
   write(*,*) 'testknl:  fpp_vec      defined'
#endif
#ifdef fpp_suv
   write(*,*) 'testknl:  fpp_suv      defined'
#endif

#ifdef fpp_clov
   write(*,*) 'testknl:  fpp_clov     defined'
#endif
#ifdef fpp_wlap
   write(*,*) 'testknl:  fpp_wlap     defined'
#endif
#ifdef fpp_wils
   write(*,*) 'testknl:  fpp_wils     defined'
#endif
#ifdef fpp_blap
   write(*,*) 'testknl:  fpp_blap     defined'
#endif
#ifdef fpp_bril
   write(*,*) 'testknl:  fpp_bril     defined'
#endif
#ifdef fpp_wsuv
   write(*,*) 'testknl:  fpp_wsuv     defined'
#endif
#ifdef fpp_bsuv
   write(*,*) 'testknl:  fpp_bsuv     defined'
#endif
#ifdef fpp_stag
   write(*,*) 'testknl:  fpp_stag     defined'
#endif

#ifdef fpp_scaling
   write(*,*) 'testknl:  fpp_scaling  defined'
#endif
#ifdef fpp_inverse
   write(*,*) 'testknl:  fpp_inverse  defined'
#endif
#ifdef fpp_chiral
   write(*,*) 'testknl:  fpp_chiral   defined'
#endif
#ifdef fpp_spectro
   write(*,*) 'testknl:  fpp_spectro  defined'
#endif

  !write(*,*) 'time estimate (all rhs) for blap/bril_sp on knl_68:',float(Nc**2*40*sp+2*Nc*04*Nv*sp)*float(2*Nx*Ny*Nz*Nt)/(68*44.8e+9) !!! basis: L3-readwrite of 44.8 GB/s/core
  !write(*,*) 'time estimate (all rhs) for blap/bril_dp on knl_68:',float(Nc**2*40*sp+2*Nc*04*Nv*dp)*float(2*Nx*Ny*Nz*Nt)/(68*44.8e+9) !!! basis: L3-readwrite of 44.8 GB/s/core
  !write(*,*) 'time estimate (all rhs) for blap/bril_sp on knl_68:',float(Nc**2*40*sp+2*Nc*04*Nv*sp)*float(2*Nx*Ny*Nz*Nt)/(400.000e+9) !!! basis: MCDRAM-bandw of 400 GB/s/total
  !write(*,*) 'time estimate (all rhs) for blap/bril_dp on knl_68:',float(Nc**2*40*sp+2*Nc*04*Nv*dp)*float(2*Nx*Ny*Nz*Nt)/(400.000e+9) !!! basis: MCDRAM-bandw of 440 GB/s/total

!   write(*,*) 'compiler_version:',compiler_version() !!! note: requires iso_fortran_env under ifort
!   write(*,*) 'compiler_options:',compiler_options() !!! note: requires iso_fortran_env under ifort

   select case(0)
    case(0)
      call execute_command_line('lscpu | grep "Thread(s) per core: " | sed "s/Thread(s) per core: //g" > ./testknl.cpu')
      open(99,file='./testknl.cpu',status='old')
      read(99,*) N_threadspercore
      close(99,status='delete')
      call execute_command_line('lscpu | grep "Core(s) per socket: " | sed "s/Core(s) per socket: //g" > ./testknl.cpu')
      open(99,file='./testknl.cpu',status='old')
      read(99,*) N_corespersocket
      close(99,status='delete')
      call execute_command_line('lscpu | grep "Socket(s):          " | sed "s/Socket(s):          //g" > ./testknl.cpu')
      open(99,file='./testknl.cpu',status='old')
      read(99,*) N_sockets
      close(99,status='delete')
      write(*,'(3(a,i0))') ' testknl:  number of threads per core: ',N_threadspercore,', number of cores per socket: ',N_corespersocket,', number of sockets: ',N_sockets
      Ncpu=N_threadspercore*N_corespersocket*N_sockets
    case(1)
      call execute_command_line('lscpu | grep "CPU(s): " | sed "s/CPU(s): //g" > ./testknl.cpu')
      open(99,file='./testknl.cpu',status='old')
      read(99,*) Ncpu
      close(99,status='delete')
   !case(2)
   !  write(*,*) 'omp_get_max_threads()=',omp_get_max_threads() !!!  note: requires "use omp_lib"
   !  write(*,*) 'omp_get_num_procs()  =',omp_get_num_procs()   !!!  note: requires "use omp_lib"
   !  Ncpu=omp_get_max_threads()
   end select

   call getenv('HOSTNAME',hostname)
   write(*,'(a,i0)') ' testknl:  hostname: '//trim(hostname)//', Ncpu=N_threadspercore*N_corespersocket*N_sockets: ',Ncpu

   call getenv('OMP_PLACES',str_omp)
   write(*,'(a)') ' testknl:  OMP_PLACES [threads_RECOMMENDED]: '//trim(str_omp)
   call getenv('OMP_PROC_BIND',str_omp)
   write(*,'(a)') ' testknl:  OMP_PROC_BIND [true_RECOMMENDED]: '//trim(str_omp)
   call getenv('OMP_DYNAMIC',str_omp)
   write(*,'(a)') ' testknl:  OMP_DYNAMIC  [false_RECOMMENDED]: '//trim(str_omp)
   call getenv('OMP_WAIT_POLICY',str_omp)
   write(*,'(a)') ' testknl:  OMP_WAIT_POLICY  [unset/passive]: '//trim(str_omp)
   call getenv('KMP_AFFINITY',str_omp)
   write(*,'(a)') ' testknl:  KMP_AFFINITY [unset_RECOMMENDED]: '//trim(str_omp)

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

   if (allocated(V)) deallocate(V)
   if (allocated(W)) deallocate(W)
   if (allocated(F)) deallocate(F)
   if (allocated(vec1_sp)) deallocate(vec1_sp); if (allocated(vec1_dp)) deallocate(vec1_dp)
   if (allocated(vec2_sp)) deallocate(vec2_sp); if (allocated(vec2_dp)) deallocate(vec2_dp)
   if (allocated(suv1_sp)) deallocate(suv1_sp); if (allocated(suv1_dp)) deallocate(suv1_dp)
   if (allocated(suv2_sp)) deallocate(suv2_sp); if (allocated(suv2_dp)) deallocate(suv2_dp)
   if (allocated(suv3_sp)) deallocate(suv3_sp); if (allocated(suv3_dp)) deallocate(suv3_dp)
   if (allocated(suvhalf1_sp)) deallocate(suvhalf1_sp); if (allocated(suvhalf1_dp)) deallocate(suvhalf1_dp)
   if (allocated(suvhalf2_sp)) deallocate(suvhalf2_sp); if (allocated(suvhalf2_dp)) deallocate(suvhalf2_dp)
   if (allocated(suvhalf3_sp)) deallocate(suvhalf3_sp); if (allocated(suvhalf3_dp)) deallocate(suvhalf3_dp)
   normsqu_sp(:)=0.0_sp; dotdiag_sp(:)=cmplx(0.0,kind=sp); slvrcorr_sp=0.0_sp; confcorr_sp=0.0_sp
   normsqu_dp(:)=0.0_dp; dotdiag_dp(:)=cmplx(0.0,kind=dp); slvrcorr_dp=0.0_dp; confcorr_dp=0.0_dp
   loop_thr=0;loop_try=0;loop_inv=0;loop_layout=0;loop_mass=0; n_opt=0; t_opt=0; loop_src=0;loop_snk=0; iter_used(:)=0
   t_sec=0.0; t_min=0.0; t_opt=0.0; t_vec(:)=0; t_suv(:)=0; str_printout=''

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#ifdef fpp_vec

   do loop_layout=1,6
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
         case(2); allocate(vec1_sp(04,Nc,Nv,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
         case(3); allocate(vec1_sp(Nc,Nv,04,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_sp(Nv,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
         case(5); allocate(vec1_sp(04,Nv,Nc,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_sp(vec1_sp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         normsqu_sp(:)=vec_normsqu_sp(vec1_sp,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  vec_normsqu_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(vec1_sp)
   end do
   end do

   do loop_layout=1,6
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
         case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
         case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
         case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         normsqu_dp(:)=vec_normsqu_dp(vec1_dp,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  vec_normsqu_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(vec1_dp)
   end do
   end do

   !!!

   do loop_layout=1,6
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_sp(Nc,04,Nv,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
         case(2); allocate(vec1_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_sp(04,Nc,Nv,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
         case(3); allocate(vec1_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_sp(Nc,Nv,04,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_sp(Nv,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
         case(5); allocate(vec1_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_sp(04,Nv,Nc,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         dotdiag_sp(:)=vec_dotdiag_sp(vec1_sp,vec2_sp,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  vec_dotdiag_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(vec1_sp,vec2_sp)
   end do
   end do

   do loop_layout=1,6
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
         case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
         case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
         case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         dotdiag_dp(:)=vec_dotdiag_dp(vec1_dp,vec2_dp,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  vec_dotdiag_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp)
   end do
   end do

   !!!

   do loop_layout=1,6
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_sp(Nc,04,Nv,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
         case(2); allocate(vec1_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_sp(04,Nc,Nv,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
         case(3); allocate(vec1_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_sp(Nc,Nv,04,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_sp(Nv,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
         case(5); allocate(vec1_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_sp(04,Nv,Nc,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         call vec_incr_csp(vec1_sp,vec2_sp,suffix,[cmplx(1.1,2.2,kind=sp)])
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  vec_incr_'//suffix//'_csp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(vec1_sp,vec2_sp)
   end do
   end do

   do loop_layout=1,6
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
         case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
         case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
         case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         call vec_incr_cdp(vec1_dp,vec2_dp,suffix,[cmplx(1.1,2.2,kind=dp)])
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  vec_incr_'//suffix//'_cdp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp)
   end do
   end do

   !!!

   do loop_layout=1,6
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_sp(Nc,04,Nv,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
         case(2); allocate(vec1_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_sp(04,Nc,Nv,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
         case(3); allocate(vec1_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_sp(Nc,Nv,04,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_sp(Nv,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
         case(5); allocate(vec1_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_sp(04,Nv,Nc,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         call vec_anti_rsp(vec1_sp,vec2_sp,suffix,[3.3_sp])
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  vec_anti_'//suffix//'_rsp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(vec1_sp,vec2_sp)
   end do
   end do

   do loop_layout=1,6
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
         case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
         case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
         case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         call vec_anti_rdp(vec1_dp,vec2_dp,suffix,[3.3_dp])
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  vec_anti_'//suffix//'_rdp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp)
   end do
   end do

   !!!

   do loop_layout=1,6
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
         case(2); allocate(vec1_sp(04,Nc,Nv,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
         case(3); allocate(vec1_sp(Nc,Nv,04,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_sp(Nv,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
         case(5); allocate(vec1_sp(04,Nv,Nc,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_sp(vec1_sp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         call app_gamma5_sp(vec1_sp,suffix)
         call app_gamma5_sp(vec1_sp,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(2*clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  app_gamma5_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(vec1_sp)
   end do
   end do

   do loop_layout=1,6
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
         case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
         case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
         case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         call app_gamma5_dp(vec1_dp,suffix)
         call app_gamma5_dp(vec1_dp,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(2*clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  app_gamma5_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(vec1_dp)
   end do
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#ifdef fpp_suv

   do loop_layout=1,2
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(suv1_sp(Nc,Nv,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_sp(Nv,Nc,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_sp(suv1_sp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         normsqu_sp(:)=suv_normsqu_sp(suv1_sp,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  suv_normsqu_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(suv1_sp)
   end do
   end do

   do loop_layout=1,2
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_dp(suv1_dp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         normsqu_dp(:)=suv_normsqu_dp(suv1_dp,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  suv_normsqu_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(suv1_dp)
   end do
   end do

   !!!

   do loop_layout=1,2
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(suv1_sp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_sp(Nc,Nv,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_sp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_sp(Nv,Nc,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_sp(suv1_sp,suffix); call suv_init_sp(suv2_sp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         dotdiag_sp(:)=suv_dotdiag_sp(suv1_sp,suv2_sp,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  suv_dotdiag_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(suv1_sp,suv2_sp)
   end do
   end do

   do loop_layout=1,2
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         dotdiag_dp(:)=suv_dotdiag_dp(suv1_dp,suv2_dp,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  suv_dotdiag_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(suv1_dp,suv2_dp)
   end do
   end do

   !!!

   do loop_layout=1,2
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(suv1_sp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_sp(Nc,Nv,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_sp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_sp(Nv,Nc,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_sp(suv1_sp,suffix); call suv_init_sp(suv2_sp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         call suv_incr_csp(suv1_sp,suv2_sp,suffix,[cmplx(1.1,2.2,kind=sp)])
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  suv_incr_'//suffix//'_csp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(suv1_sp,suv2_sp)
   end do
   end do

   do loop_layout=1,2
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         call suv_incr_cdp(suv1_dp,suv2_dp,suffix,[cmplx(1.1,2.2,kind=dp)])
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  suv_incr_'//suffix//'_cdp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(suv1_dp,suv2_dp)
   end do
   end do

   !!!

   do loop_layout=1,2
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(suv1_sp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_sp(Nc,Nv,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_sp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_sp(Nv,Nc,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_sp(suv1_sp,suffix); call suv_init_sp(suv2_sp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         call suv_anti_rsp(suv1_sp,suv2_sp,suffix,[3.3_sp])
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  suv_anti_'//suffix//'_rsp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(suv1_sp,suv2_sp)
   end do
   end do

   do loop_layout=1,2
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         call suv_anti_rdp(suv1_dp,suv2_dp,suffix,[3.3_dp])
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  suv_anti_'//suffix//'_rdp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(suv1_dp,suv2_dp)
   end do
   end do

   !!!

   do loop_layout=1,2
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(suv1_sp(Nc,Nv,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_sp(Nv,Nc,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_sp(suv1_sp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         call app_ga5xi5_sp(suv1_sp,suffix)
         call app_ga5xi5_sp(suv1_sp,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(2*clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  app_ga5xi5_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(suv1_sp)
   end do
   end do

   do loop_layout=1,2
   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      select case(loop_layout)
         case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_dp(suv1_dp,suffix)
      call system_clock(t_new,clock_rate); t_min=huge(t_min)
      do loop_try=1,Ntry
         t_old=t_new
         call app_ga5xi5_dp(suv1_dp,suffix)
         call app_ga5xi5_dp(suv1_dp,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(2*clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  app_ga5xi5_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      deallocate(suv1_dp)
   end do
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#ifdef fpp_clov

   do loop_layout=0,7
      do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
         select case(loop_layout)
            case(0); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='simple' !!! [Nc,04,Nv]
            case(1); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
            case(2); allocate(vec1_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
            case(3); allocate(vec1_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
            case(4); allocate(vec1_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
            case(5); allocate(vec1_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
            case(6); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
            case(7); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='extend' !!! [Nv,04,Nc]
            case default; cycle
         end select
         call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_f(F)
         t_min=huge(t_min)
         do loop_try=1,Ntry
            call vec_zero_sp(vec2_sp,suffix) !!! note: specialty for add_clov_sp because it increments vec2_sp
            call system_clock(t_old,clock_rate)
            call add_clov_sp(vec1_sp,vec2_sp,F,1.0,suffix)
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
            call resultcheck_clov_sp(vec1_sp,vec2_sp,suffix)
         end do
         write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_clov_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_wlap(t_min),' Gflops_sp'
         deallocate(vec1_sp,vec2_sp,F)
      end do
   end do

   do loop_layout=1,7
      do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
         select case(loop_layout)
            case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
            case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
            case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
            case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
            case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
            case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
            case(7); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='extend' !!! [Nv,04,Nc]
            case default; cycle
         end select
         call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_f(F)
         t_min=huge(t_min)
         do loop_try=1,Ntry
            call vec_zero_dp(vec2_dp,suffix) !!! note: specialty for add_clov_dp because it increments vec2_dp
            call system_clock(t_old,clock_rate)
            call add_clov_dp(vec1_dp,vec2_dp,F,1.0,suffix)
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
            call resultcheck_clov_dp(vec1_dp,vec2_dp,suffix)
         end do
         write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_clov_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_wlap(t_min),' Gflops_dp'
         deallocate(vec1_dp,vec2_dp,F)
      end do
   end do

   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='from_v' !!! [Nv,04,Nc]
      call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_v(V,.false.)
      t_min=huge(t_min)
      do loop_try=1,Ntry
         call vec_zero_sp(vec2_sp,suffix) !!! note: specialty for add_clov_sp because it increments vec2_sp
         call system_clock(t_old,clock_rate)
         call add_clov_V_sp(vec1_sp,vec2_sp,V,1.0)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
         call resultcheck_clov_sp(vec1_sp,vec2_sp,suffix)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_clov_V_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_wlap(t_min),' Gflops_sp'
      deallocate(vec1_sp,vec2_sp,V)
   end do

   do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
      allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='from_v' !!! [Nv,04,Nc]
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_v(V,.false.)
      t_min=huge(t_min)
      do loop_try=1,Ntry
         call vec_zero_dp(vec2_dp,suffix) !!! note: specialty for add_clov_dp because it increments vec2_dp
         call system_clock(t_old,clock_rate)
         call add_clov_V_dp(vec1_dp,vec2_dp,V,1.0)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
         call resultcheck_clov_dp(vec1_dp,vec2_dp,suffix)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_clov_V_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_wlap(t_min),' Gflops_dp'
      deallocate(vec1_dp,vec2_dp,V)
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#ifdef fpp_wlap

   do loop_layout=1,6
      do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
         select case(loop_layout)
          case(1); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
         !case(2); allocate(vec1_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
         !case(3); allocate(vec1_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
          case(4); allocate(vec1_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
         !case(5); allocate(vec1_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
          case(6); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
          case default; cycle
         end select
         call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_v(V,.false.)
         t_min=huge(t_min)
         do loop_try=1,Ntry
            call system_clock(t_old,clock_rate)
            call app_wlap_sp(vec1_sp,vec2_sp,V,mass,suffix)
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
            call resultcheck_wlap_sp(vec1_sp,vec2_sp,suffix,mass)
         end do
         write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wlap_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_wlap(t_min),' Gflops_sp'
         deallocate(vec1_sp,vec2_sp,V)
      end do
   end do

   do loop_layout=1,6
      do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
         select case(loop_layout)
          case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
         !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
         !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
          case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
         !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
          case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
          case default; cycle
         end select
         call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_v(V,.false.)
         t_min=huge(t_min)
         do loop_try=1,Ntry
            call system_clock(t_old,clock_rate)
            call app_wlap_dp(vec1_dp,vec2_dp,V,mass,suffix)
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
            call resultcheck_wlap_dp(vec1_dp,vec2_dp,suffix,mass)
         end do
         write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wlap_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_wlap(t_min),' Gflops_dp'
         deallocate(vec1_dp,vec2_dp,V)
      end do
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#ifdef fpp_wils

   do loop_layout=0,7
      do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
         select case(loop_layout)
            case(0); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='simple' !!! [Nc,04,Nv]
            case(1); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
           !case(2); allocate(vec1_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
           !case(3); allocate(vec1_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
            case(4); allocate(vec1_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
           !case(5); allocate(vec1_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
            case(6); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
            case(7); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='extend' !!! [Nv,04,Nc]
            case default; cycle
         end select
         call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_v(V,.false.); if (csw.ne.0) call color_vtof(V,F)
         t_min=huge(t_min)
         do loop_try=1,Ntry
            call system_clock(t_old,clock_rate)
            call app_wils_sp(vec1_sp,vec2_sp,V,F,float(csw),mass,suffix)
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
            call resultcheck_wils_sp(vec1_sp,vec2_sp,suffix,float(csw),mass)
         end do
         write(*,'(a,f7.4,a,i0,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wils_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs at csw=',csw,' with Nthr= ',Nthr,' means ',gflops_wils(t_min,csw>0),' Gflops_sp'
         deallocate(vec1_sp,vec2_sp,V,F)
      end do
   end do

   do loop_layout=1,6
      do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
         select case(loop_layout)
            case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
           !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
           !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
            case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
           !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
            case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
            case default; cycle
         end select
         call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_v(V,.false.); if (csw.ne.0) call color_vtof(V,F)
         t_min=huge(t_min)
         do loop_try=1,Ntry
            call system_clock(t_old,clock_rate)
            call app_wils_dp(vec1_dp,vec2_dp,V,F,float(csw),mass,suffix)
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
            call resultcheck_wils_dp(vec1_dp,vec2_dp,suffix,float(csw),mass)
         end do
         write(*,'(a,f7.4,a,i0,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wils_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs at csw=',csw,' with Nthr= ',Nthr,' means ',gflops_wils(t_min,csw>0),' Gflops_dp'
         deallocate(vec1_dp,vec2_dp,V,F)
      end do
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

   if (Nx*Ny*Nz*Nt.lt.9**4) then
      allocate(V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt))
      call init_v(V,.true.); if (csw.ne.0) call color_vtof(V,F)
      call eig_wils(V,F,float(csw),2*Ncpu)
      call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
      write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)
   end if

#endif

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#ifdef fpp_blap

   if (.false.) then
      Nthr=Ncpu/2
      allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='extend' !!! [Nv,04,Nc]
      call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_w(W,.false.)
      t_min=huge(t_min)
      do loop_try=1,Ntry
         call system_clock(t_old,clock_rate)
         call app_blap_sp(vec1_sp,vec2_sp,W,mass,suffix) !!! note: avoid resultcheck here to have working resultcheck below
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
         write(*,'(a,f7.4,a,i0,a,i3)') ' testknl:  app_blap_'//suffix//'_sp took ',t_sec,' seconds for ',Nv,' rhs with Nthr= ',Nthr
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_blap_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_blap(t_min),' Gflops_sp'
      deallocate(vec1_sp,vec2_sp,W)
   end if

   do loop_layout=1,7
      do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
         select case(loop_layout)
            case(1); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
           !case(2); allocate(vec1_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
           !case(3); allocate(vec1_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
            case(4); allocate(vec1_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
           !case(5); allocate(vec1_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
            case(6); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
            case(7); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='extend' !!! [Nv,04,Nc]
            case default; cycle
         end select
         call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_w(W,.false.)
         t_min=huge(t_min)
         do loop_try=1,Ntry
            call system_clock(t_old,clock_rate)
            call app_blap_sp(vec1_sp,vec2_sp,W,mass,suffix)
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
            call resultcheck_blap_sp(vec1_sp,vec2_sp,suffix,mass)
         end do
         write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_blap_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_blap(t_min),' Gflops_sp'
         deallocate(vec1_sp,vec2_sp,W)
      end do
   end do

   do loop_layout=1,6
      do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
         select case(loop_layout)
            case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
           !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
           !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
            case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
           !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
            case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
            case default; cycle
         end select
         call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_w(W,.false.)
         t_min=huge(t_min)
         do loop_try=1,Ntry
            call system_clock(t_old,clock_rate)
            call app_blap_dp(vec1_dp,vec2_dp,W,mass,suffix)
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
            call resultcheck_blap_dp(vec1_dp,vec2_dp,suffix,mass)
         end do
         write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_blap_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_blap(t_min),' Gflops_dp'
         deallocate(vec1_dp,vec2_dp,W)
      end do
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#ifdef fpp_bril

   if (.false.) then
      Nthr=Ncpu/2
      allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='extend' !!! [Nv,04,Nc]
      call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_w(W,.false.); if (csw.ne.0) call color_wtof(W,F)
      t_min=huge(t_min)
      do loop_try=1,Ntry
         call system_clock(t_old,clock_rate)
         call app_bril_sp(vec1_sp,vec2_sp,W,F,float(csw),mass,suffix) !!! note: avoid resultcheck here to have working resultcheck below
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
         write(*,'(a,f7.4,a,i0,a,i0,a,i3)') ' testknl:  app_bril_'//suffix//'_sp took ',t_sec,' seconds for ',Nv,' rhs at csw=',csw,' with Nthr= ',Nthr
      end do
      write(*,'(a,f7.4,a,i0,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_bril_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs at csw=',csw,' with Nthr= ',Nthr,' means ',gflops_bril(t_min,csw>0),' Gflops_sp'
      deallocate(vec1_sp,vec2_sp,W,F)
   end if

   do loop_layout=0,7
      do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
         select case(loop_layout)
            case(0); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='simple' !!! [Nc,04,Nv]
            case(1); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
           !case(2); allocate(vec1_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
           !case(3); allocate(vec1_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
            case(4); allocate(vec1_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
           !case(5); allocate(vec1_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
            case(6); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
            case(7); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='extend' !!! [Nv,04,Nc]
            case default; cycle
         end select
         call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_w(W,.false.); if (csw.ne.0) call color_wtof(W,F)
         t_min=huge(t_min)
         do loop_try=1,Ntry
            call system_clock(t_old,clock_rate)
            call app_bril_sp(vec1_sp,vec2_sp,W,F,float(csw),mass,suffix)
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
            call resultcheck_bril_sp(vec1_sp,vec2_sp,suffix,float(csw),mass)
         end do
         write(*,'(a,f7.4,a,i0,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_bril_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs at csw=',csw,' with Nthr= ',Nthr,' means ',gflops_bril(t_min,csw>0),' Gflops_sp'
         deallocate(vec1_sp,vec2_sp,W,F)
      end do
   end do

   do loop_layout=1,6
      do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
         select case(loop_layout)
            case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
           !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
           !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
            case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
           !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
            case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
            case default; cycle
         end select
         call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_w(W,.false.); if (csw.ne.0) call color_wtof(W,F)
         t_min=huge(t_min)
         do loop_try=1,Ntry
            call system_clock(t_old,clock_rate)
            call app_bril_dp(vec1_dp,vec2_dp,W,F,float(csw),mass,suffix)
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
            call resultcheck_bril_dp(vec1_dp,vec2_dp,suffix,float(csw),mass)
         end do
         write(*,'(a,f7.4,a,i0,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_bril_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs at csw=',csw,' with Nthr= ',Nthr,' means ',gflops_bril(t_min,csw>0),' Gflops_dp'
         deallocate(vec1_dp,vec2_dp,W,F)
      end do
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

   if (Nx*Ny*Nz*Nt.lt.9**4) then
      allocate(W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt))
      call init_w(W,.true.); if (csw.ne.0) call color_wtof(W,F)
      call eig_bril(W,F,float(csw),2*Ncpu)
      call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
      write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)
   end if

#endif

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#ifdef fpp_wsuv

   do loop_layout=1,3
      do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
         select case(loop_layout)
            case(1); allocate(suv1_sp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_sp(Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
            case(2); allocate(suv1_sp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_sp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
            case(3); allocate(suv1_sp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_sp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NEST_' !!! [Nv,Nc]
            case default; cycle
         end select
         call suv_init_sp(suv1_sp,suffix); call suv_init_sp(suv2_sp,suffix); call init_v(V,.false.)
         t_min=huge(t_min)
         do loop_try=1,Ntry
            call system_clock(t_old,clock_rate)
            call app_wsuv_sp(suv1_sp,suv2_sp,V,mass,suffix)
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
            call resultcheck_wsuv_sp(suv1_sp,suv2_sp,suffix,mass)
         end do
         write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wsuv_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_wsuv(t_min),' Gflops_sp'
         deallocate(suv1_sp,suv2_sp,V)
      end do
   end do

   do loop_layout=1,3
      do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
         select case(loop_layout)
            case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
            case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
            case(3); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NEST_' !!! [Nv,Nc]
            case default; cycle
         end select
         call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix); call init_v(V,.false.)
         t_min=huge(t_min)
         do loop_try=1,Ntry
            call system_clock(t_old,clock_rate)
            call app_wsuv_dp(suv1_dp,suv2_dp,V,mass,suffix)
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
            call resultcheck_wsuv_dp(suv1_dp,suv2_dp,suffix,mass)
         end do
         write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wsuv_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_wsuv(t_min),' Gflops_dp'
         deallocate(suv1_dp,suv2_dp,V)
      end do
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#ifdef fpp_bsuv

   do loop_layout=1,2
      do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
         select case(loop_layout)
            case(1); allocate(suv1_sp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_sp(Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
            case(2); allocate(suv1_sp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_sp(Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
            case default; cycle
         end select
         call suv_init_sp(suv1_sp,suffix); call suv_init_sp(suv2_sp,suffix); call init_w(W,.false.)
         t_min=huge(t_min)
         do loop_try=1,Ntry
            call system_clock(t_old,clock_rate)
            call app_bsuv_sp(suv1_sp,suv2_sp,W,mass,suffix)
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
            call resultcheck_bsuv_sp(suv1_sp,suv2_sp,suffix,mass)
         end do
         write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_bsuv_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_bsuv(t_min),' Gflops_sp'
         deallocate(suv1_sp,suv2_sp,W)
      end do
   end do

   do loop_layout=1,2
      do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
         select case(loop_layout)
            case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
            case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
            case default; cycle
         end select
         call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix); call init_w(W,.false.)
         t_min=huge(t_min)
         do loop_try=1,Ntry
            call system_clock(t_old,clock_rate)
            call app_bsuv_dp(suv1_dp,suv2_dp,W,mass,suffix)
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
            call resultcheck_bsuv_dp(suv1_dp,suv2_dp,suffix,mass)
         end do
         write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_bsuv_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_bsuv(t_min),' Gflops_dp'
         deallocate(suv1_dp,suv2_dp,W)
      end do
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#ifdef fpp_stag

   do loop_layout=1,2
      do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
         select case(loop_layout)
            case(1); allocate(suv1_sp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_sp(Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
            case(2); allocate(suv1_sp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_sp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
            case default; cycle
         end select
         call suv_init_sp(suv1_sp,suffix); call suv_init_sp(suv2_sp,suffix); call init_v(V,.false.)
         t_min=huge(t_min)
         do loop_try=1,Ntry
            call system_clock(t_old,clock_rate)
            call app_stag_sp(suv1_sp,suv2_sp,V,mass,suffix)
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
            call resultcheck_stag_sp(suv1_sp,suv2_sp,suffix,mass)
         end do
         write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_stag_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_stag(t_min),' Gflops_sp'
         deallocate(suv1_sp,suv2_sp,V)
      end do
   end do

   do loop_layout=1,2
      do loop_thr=0,2; Nthr=2**loop_thr*Ncpu/4
         select case(loop_layout)
            case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
            case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
            case default; cycle
         end select
         call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix); call init_v(V,.false.)
         t_min=huge(t_min)
         do loop_try=1,Ntry
            call system_clock(t_old,clock_rate)
            call app_stag_dp(suv1_dp,suv2_dp,V,mass,suffix)
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
            call resultcheck_stag_dp(suv1_dp,suv2_dp,suffix,mass)
         end do
         write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_stag_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_stag(t_min),' Gflops_dp'
         deallocate(suv1_dp,suv2_dp,V)
      end do
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_clov && defined fpp_scaling )

   write(*,'(a,i0)') ' testknl:  scaling study for app_clov in threadcount from 1 to ',Ncpu

   t_opt=huge(t_opt); n_opt=0
   do Nthr=1,Ncpu
      allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='extend'
      call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_f(F)
      t_min=huge(t_min)
      do loop_try=1,min(10+Nthr,Ntry)
         call vec_zero_sp(vec2_sp,suffix) !!! note: specialty for add_clov_sp because it increments vec2_sp
         call system_clock(t_old,clock_rate)
         call add_clov_sp(vec1_sp,vec2_sp,F,1.0,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a)') ' testknl:  add_clov_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' in scaling'
      deallocate(vec1_sp,vec2_sp,F)
      if (t_min<t_opt) then
         t_opt=t_min; n_opt=Nthr
      end if
   end do
   write(*,'(a,f7.4,a,i0,a,i3,a)') ' testknl:  add_clov_'//suffix//'_sp took ',t_opt,' seconds for ',Nv,' rhs with Nthr= ',n_opt,' is optimal'

   t_opt=huge(t_opt); n_opt=0
   do Nthr=1,Ncpu
      allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='extend'
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_f(F)
      t_min=huge(t_min)
      do loop_try=1,min(10+Nthr,Ntry)
         call vec_zero_dp(vec2_dp,suffix) !!! note: specialty for add_clov_dp because it increments vec2_dp
         call system_clock(t_old,clock_rate)
         call add_clov_dp(vec1_dp,vec2_dp,F,1.0,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a)') ' testknl:  add_clov_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' in scaling'
      deallocate(vec1_dp,vec2_dp,F)
      if (t_min<t_opt) then
         t_opt=t_min; n_opt=Nthr
      end if
   end do
   write(*,'(a,f7.4,a,i0,a,i3,a)') ' testknl:  add_clov_'//suffix//'_dp took ',t_opt,' seconds for ',Nv,' rhs with Nthr= ',n_opt,' is optimal'

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* clov && scaling */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_wlap && defined fpp_scaling )

   write(*,'(a,i0)') ' testknl:  scaling study for app_wlap in threadcount from 1 to ',Ncpu

   t_opt=huge(t_opt); n_opt=0
   do Nthr=1,Ncpu
      allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNsNc'
      call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_v(V,.false.)
      t_min=huge(t_min)
      do loop_try=1,min(10+Nthr,Ntry)
         call system_clock(t_old,clock_rate)
         call app_wlap_sp(vec1_sp,vec2_sp,V,mass,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wlap_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_wlap(t_min),' Gflops_sp in scaling'
      deallocate(vec1_sp,vec2_sp,V)
      if (t_min<t_opt) then
         t_opt=t_min; n_opt=Nthr
      end if
   end do
   write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wlap_'//suffix//'_sp took ',t_opt,' seconds for ',Nv,' rhs with Nthr= ',n_opt,' means ',gflops_wlap(t_opt),' Gflops_sp is optimal'

   t_opt=huge(t_opt); n_opt=0
   do Nthr=1,Ncpu
      allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNsNc'
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_v(V,.false.)
      t_min=huge(t_min)
      do loop_try=1,min(10+Nthr,Ntry)
         call system_clock(t_old,clock_rate)
         call app_wlap_dp(vec1_dp,vec2_dp,V,mass,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wlap_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_wlap(t_min),' Gflops_dp in scaling'
      deallocate(vec1_dp,vec2_dp,V)
      if (t_min<t_opt) then
         t_opt=t_min; n_opt=Nthr
      end if
   end do
   write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wlap_'//suffix//'_dp took ',t_opt,' seconds for ',Nv,' rhs with Nthr= ',n_opt,' means ',gflops_wlap(t_opt),' Gflops_dp is optimal'

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* wlap && scaling */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_wils && defined fpp_scaling )

   write(*,'(a,i0)') ' testknl:  scaling study for app_wils in threadcount from 1 to ',Ncpu

   t_opt=huge(t_opt); n_opt=0
   do Nthr=1,Ncpu
      allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc'
      call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_v(V,.false.)
      t_min=huge(t_min)
      do loop_try=1,min(10+Nthr,Ntry)
         call system_clock(t_old,clock_rate)
         call app_wils_sp(vec1_sp,vec2_sp,V,F,0.0_sp,mass,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wils_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_wils(t_min,.false.),' Gflops_sp in scaling'
      deallocate(vec1_sp,vec2_sp,V,F)
      if (t_min<t_opt) then
         t_opt=t_min; n_opt=Nthr
      end if
   end do
   write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wils_'//suffix//'_sp took ',t_opt,' seconds for ',Nv,' rhs with Nthr= ',n_opt,' means ',gflops_wils(t_opt,.false.),' Gflops_sp is optimal'

   t_opt=huge(t_opt); n_opt=0
   do Nthr=1,Ncpu
      allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc'
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_v(V,.false.)
      t_min=huge(t_min)
      do loop_try=1,min(10+Nthr,Ntry)
         call system_clock(t_old,clock_rate)
         call app_wils_dp(vec1_dp,vec2_dp,V,F,0.0_sp,mass,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wils_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_wils(t_min,.false.),' Gflops_dp in scaling'
      deallocate(vec1_dp,vec2_dp,V,F)
      if (t_min<t_opt) then
         t_opt=t_min; n_opt=Nthr
      end if
   end do
   write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wils_'//suffix//'_dp took ',t_opt,' seconds for ',Nv,' rhs with Nthr= ',n_opt,' means ',gflops_wils(t_opt,.false.),' Gflops_dp is optimal'

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* wils && scaling */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_blap && defined fpp_scaling )

   write(*,'(a,i0)') ' testknl:  scaling study for app_blap in threadcount from 1 to ',Ncpu

   t_opt=huge(t_opt); n_opt=0
   do Nthr=1,Ncpu
      allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NvNsNc'
      call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_w(W,.false.)
      t_min=huge(t_min)
      do loop_try=1,min(10+Nthr,Ntry)
         call system_clock(t_old,clock_rate)
         call app_blap_sp(vec1_sp,vec2_sp,W,mass,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_blap_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_blap(t_min),' Gflops_sp in scaling'
      deallocate(vec1_sp,vec2_sp,W)
      if (t_min<t_opt) then
         t_opt=t_min; n_opt=Nthr
      end if
   end do
   write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_blap_'//suffix//'_sp took ',t_opt,' seconds for ',Nv,' rhs with Nthr= ',n_opt,' means ',gflops_blap(t_opt),' Gflops_sp is optimal'

   t_opt=huge(t_opt); n_opt=0
   do Nthr=1,Ncpu
      allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NvNsNc'
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_w(W,.false.)
      t_min=huge(t_min)
      do loop_try=1,min(10+Nthr,Ntry)
         call system_clock(t_old,clock_rate)
         call app_blap_dp(vec1_dp,vec2_dp,W,mass,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_blap_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_blap(t_min),' Gflops_dp in scaling'
      deallocate(vec1_dp,vec2_dp,W)
      if (t_min<t_opt) then
         t_opt=t_min; n_opt=Nthr
      end if
   end do
   write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_blap_'//suffix//'_dp took ',t_opt,' seconds for ',Nv,' rhs with Nthr= ',n_opt,' means ',gflops_blap(t_opt),' Gflops_dp is optimal'

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* blap && scaling */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_bril && defined fpp_scaling )

   write(*,'(a,i0)') ' testknl:  scaling study for app_bril in threadcount from 1 to ',Ncpu

   t_opt=huge(t_opt); n_opt=0
   do Nthr=1,Ncpu
      allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc'
      call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_w(W,.false.)
      t_min=huge(t_min)
      do loop_try=1,min(10+Nthr,Ntry)
         call system_clock(t_old,clock_rate)
         call app_bril_sp(vec1_sp,vec2_sp,W,F,0.0_sp,mass,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_bril_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_bril(t_min,.false.),' Gflops_sp in scaling'
      deallocate(vec1_sp,vec2_sp,W,F)
      if (t_min<t_opt) then
         t_opt=t_min; n_opt=Nthr
      end if
   end do
   write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_bril_'//suffix//'_sp took ',t_opt,' seconds for ',Nv,' rhs with Nthr= ',n_opt,' means ',gflops_bril(t_opt,.false.),' Gflops_sp is optimal'

   t_opt=huge(t_opt); n_opt=0
   do Nthr=1,Ncpu
      allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc'
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_w(W,.false.)
      t_min=huge(t_min)
      do loop_try=1,min(10+Nthr,Ntry)
         call system_clock(t_old,clock_rate)
         call app_bril_dp(vec1_dp,vec2_dp,W,F,0.0_sp,mass,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_bril_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_bril(t_min,.false.),' Gflops_dp in scaling'
      deallocate(vec1_dp,vec2_dp,W,F)
      if (t_min<t_opt) then
         t_opt=t_min; n_opt=Nthr
      end if
   end do
   write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_bril_'//suffix//'_dp took ',t_opt,' seconds for ',Nv,' rhs with Nthr= ',n_opt,' means ',gflops_bril(t_opt,.false.),' Gflops_dp is optimal'

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* bril && scaling */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if (defined fpp_wsuv && defined fpp_scaling )

   write(*,'(a,i0)') ' testknl:  scaling study for app_wsuv in threadcount from 1 to ',Ncpu

   t_opt=huge(t_opt); n_opt=0
   do Nthr=1,Ncpu
      allocate(suv1_sp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_sp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
      call suv_init_sp(suv1_sp,suffix); call suv_init_sp(suv2_sp,suffix); call init_v(V,.false.)
      t_min=huge(t_min)
      do loop_try=1,min(10+Nthr,Ntry)
         call system_clock(t_old,clock_rate)
         call app_wsuv_sp(suv1_sp,suv2_sp,V,mass,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wsuv_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_wsuv(t_min),' Gflops_sp in scaling'
      deallocate(suv1_sp,suv2_sp,V)
      if (t_min<t_opt) then
         t_opt=t_min; n_opt=Nthr
      end if
   end do
   write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wsuv_'//suffix//'_sp took ',t_opt,' seconds for ',Nv,' rhs with Nthr= ',n_opt,' means ',gflops_wsuv(t_opt),' Gflops_sp is optimal'

   t_opt=huge(t_opt); n_opt=0
   do Nthr=1,Ncpu
      allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
      call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix); call init_v(V,.false.)
      t_min=huge(t_min)
      do loop_try=1,min(10+Nthr,Ntry)
         call system_clock(t_old,clock_rate)
         call app_wsuv_dp(suv1_dp,suv2_dp,V,mass,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wsuv_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_wsuv(t_min),' Gflops_dp in scaling'
      deallocate(suv1_dp,suv2_dp,V)
      if (t_min<t_opt) then
         t_opt=t_min; n_opt=Nthr
      end if
   end do
   write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_wsuv_'//suffix//'_dp took ',t_opt,' seconds for ',Nv,' rhs with Nthr= ',n_opt,' means ',gflops_wsuv(t_opt),' Gflops_dp is optimal'

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* wsuv && scaling */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if (defined fpp_bsuv && defined fpp_scaling )

   write(*,'(a,i0)') ' testknl:  scaling study for app_bsuv in threadcount from 1 to ',Ncpu

   t_opt=huge(t_opt); n_opt=0
   do Nthr=1,Ncpu
      allocate(suv1_sp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_sp(Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
      call suv_init_sp(suv1_sp,suffix); call suv_init_sp(suv2_sp,suffix); call init_w(W,.false.)
      t_min=huge(t_min)
      do loop_try=1,min(10+Nthr,Ntry)
         call system_clock(t_old,clock_rate)
         call app_bsuv_sp(suv1_sp,suv2_sp,W,mass,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_bsuv_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_bsuv(t_min),' Gflops_sp in scaling'
      deallocate(suv1_sp,suv2_sp,W)
      if (t_min<t_opt) then
         t_opt=t_min; n_opt=Nthr
      end if
   end do
   write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_bsuv_'//suffix//'_sp took ',t_opt,' seconds for ',Nv,' rhs with Nthr= ',n_opt,' means ',gflops_bsuv(t_opt),' Gflops_sp is optimal'

   t_opt=huge(t_opt); n_opt=0
   do Nthr=1,Ncpu
      allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
      call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix); call init_w(W,.false.)
      t_min=huge(t_min)
      do loop_try=1,min(10+Nthr,Ntry)
         call system_clock(t_old,clock_rate)
         call app_bsuv_dp(suv1_dp,suv2_dp,W,mass,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_bsuv_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_bsuv(t_min),' Gflops_dp in scaling'
      deallocate(suv1_dp,suv2_dp,W)
      if (t_min<t_opt) then
         t_opt=t_min; n_opt=Nthr
      end if
   end do
   write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_bsuv_'//suffix//'_dp took ',t_opt,' seconds for ',Nv,' rhs with Nthr= ',n_opt,' means ',gflops_bsuv(t_opt),' Gflops_dp is optimal'

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* bsuv && scaling */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if (defined fpp_stag && defined fpp_scaling )

   write(*,'(a,i0)') ' testknl:  scaling study for app_stag in threadcount from 1 to ',Ncpu

   t_opt=huge(t_opt); n_opt=0
   do Nthr=1,Ncpu
      allocate(suv1_sp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_sp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
      call suv_init_sp(suv1_sp,suffix); call suv_init_sp(suv2_sp,suffix); call init_v(V,.false.)
      t_min=huge(t_min)
      do loop_try=1,min(10+Nthr,Ntry)
         call system_clock(t_old,clock_rate)
         call app_stag_sp(suv1_sp,suv2_sp,V,mass,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_stag_'//suffix//'_sp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_stag(t_min),' Gflops_sp in scaling'
      deallocate(suv1_sp,suv2_sp,V)
      if (t_min<t_opt) then
         t_opt=t_min; n_opt=Nthr
      end if
   end do
   write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_stag_'//suffix//'_sp took ',t_opt,' seconds for ',Nv,' rhs with Nthr= ',n_opt,' means ',gflops_stag(t_opt),' Gflops_sp is optimal'

   t_opt=huge(t_opt); n_opt=0
   do Nthr=1,Ncpu
      allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
      call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix); call init_v(V,.false.)
      t_min=huge(t_min)
      do loop_try=1,min(10+Nthr,Ntry)
         call system_clock(t_old,clock_rate)
         call app_stag_dp(suv1_dp,suv2_dp,V,mass,suffix)
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate); t_min=min(t_sec,t_min)
      end do
      write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_stag_'//suffix//'_dp took ',t_min,' seconds for ',Nv,' rhs with Nthr= ',Nthr,' means ',gflops_stag(t_min),' Gflops_dp in scaling'
      deallocate(suv1_dp,suv2_dp,V)
      if (t_min<t_opt) then
         t_opt=t_min; n_opt=Nthr
      end if
   end do
   write(*,'(a,f7.4,a,i0,a,i3,a,f6.1,a)') ' testknl:  app_stag_'//suffix//'_dp took ',t_opt,' seconds for ',Nv,' rhs with Nthr= ',n_opt,' means ',gflops_stag(t_opt),' Gflops_dp is optimal'

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* stag && scaling */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_wlap && defined fpp_inverse )

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_v(V,.true.)
      call system_clock(t_old,clock_rate)
      call cg_wlap_sp(vec1_sp,vec2_sp,V,mass,suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_wlap_'//suffix//'_sp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_wlap_sp(vec1_sp,vec2_sp,V,mass,suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_wlap_'//suffix//'_sp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(vec1_sp,vec2_sp,V)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_v(V,.true.)
      call system_clock(t_old,clock_rate)
      call cg_wlap_dp(vec1_dp,vec2_dp,V,mass,suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_wlap_'//suffix//'_dp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_wlap_dp(vec1_dp,vec2_dp,V,mass,suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_wlap_'//suffix//'_dp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,V)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_v(V,.true.)
      call system_clock(t_old,clock_rate)
      call cg_wlap_vp(vec1_dp,vec2_dp,V,mass,suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_wlap_'//suffix//'_vp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_wlap_vp(vec1_dp,vec2_dp,V,mass,suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_wlap_'//suffix//'_vp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,V)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_v(V,.true.)
      call system_clock(t_old,clock_rate)
      call cg_wlap_mp(vec1_dp,vec2_dp,V,mass,suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_wlap_'//suffix//'_mp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_wlap_mp(vec1_dp,vec2_dp,V,mass,suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_wlap_'//suffix//'_mp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,V)
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* wlap && inverse */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_wils && defined fpp_inverse )

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_v(V,.true.); if (csw.ne.0) call color_vtof(V,F)
      call system_clock(t_old,clock_rate)
      call cg_wilsdagwils_sp(vec1_sp,vec2_sp,V,F,float(csw),mass,[0.0],suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_wilsdagwils_'//suffix//'_sp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_wilsdagwils_sp(vec1_sp,vec2_sp,V,F,float(csw),mass,[0.0],suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_wilsdagwils_'//suffix//'_sp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      deallocate(vec1_sp,vec2_sp,V,F)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_v(V,.true.); if (csw.ne.0) call color_vtof(V,F)
      call system_clock(t_old,clock_rate)
      call cg_wilsdagwils_dp(vec1_dp,vec2_dp,V,F,float(csw),mass,[0.0],suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_wilsdagwils_'//suffix//'_dp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_wilsdagwils_dp(vec1_dp,vec2_dp,V,F,float(csw),mass,[0.0],suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_wilsdagwils_'//suffix//'_dp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,V,F)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_v(V,.true.); if (csw.ne.0) call color_vtof(V,F)
      call system_clock(t_old,clock_rate)
      call cg_wilsdagwils_vp(vec1_dp,vec2_dp,V,F,float(csw),mass,[0.0],suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_wilsdagwils_'//suffix//'_vp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_wilsdagwils_vp(vec1_dp,vec2_dp,V,F,float(csw),mass,[0.0],suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_wilsdagwils_'//suffix//'_vp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,V,F)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_v(V,.true.); if (csw.ne.0) call color_vtof(V,F)
      call system_clock(t_old,clock_rate)
      call cg_wilsdagwils_mp(vec1_dp,vec2_dp,V,F,float(csw),mass,[0.0],suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_wilsdagwils_'//suffix//'_mp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_wilsdagwils_mp(vec1_dp,vec2_dp,V,F,float(csw),mass,[0.0],suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_wilsdagwils_'//suffix//'_mp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,V,F)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_v(V,.true.); if (csw.ne.0) call color_vtof(V,F)
      call system_clock(t_old,clock_rate)
      call bicgstab_wils_sp(vec1_sp,vec2_sp,V,F,float(csw),mass,suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  bicgstab_wils_'//suffix//'_sp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call bicgstab_wils_sp(vec1_sp,vec2_sp,V,F,float(csw),mass,suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  bicgstab_wils_'//suffix//'_sp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      deallocate(vec1_sp,vec2_sp,V,F)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_v(V,.true.); if (csw.ne.0) call color_vtof(V,F)
      call system_clock(t_old,clock_rate)
      call bicgstab_wils_dp(vec1_dp,vec2_dp,V,F,float(csw),mass,suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  bicgstab_wils_'//suffix//'_dp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call bicgstab_wils_dp(vec1_dp,vec2_dp,V,F,float(csw),mass,suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  bicgstab_wils_'//suffix//'_dp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,V,F)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_v(V,.true.); if (csw.ne.0) call color_vtof(V,F)
      call system_clock(t_old,clock_rate)
      call bicgstab_wils_vp(vec1_dp,vec2_dp,V,F,float(csw),mass,suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  bicgstab_wils_'//suffix//'_vp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call bicgstab_wils_vp(vec1_dp,vec2_dp,V,F,float(csw),mass,suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  bicgstab_wils_'//suffix//'_vp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,V,F)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_v(V,.true.); if (csw.ne.0) call color_vtof(V,F)
      call system_clock(t_old,clock_rate)
      call bicgstab_wils_mp(vec1_dp,vec2_dp,V,F,float(csw),mass,suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  bicgstab_wils_'//suffix//'_mp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call bicgstab_wils_mp(vec1_dp,vec2_dp,V,F,float(csw),mass,suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  bicgstab_wils_'//suffix//'_mp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,V,F)
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* wils && inverse */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_blap && defined fpp_inverse )

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_w(W,.true.)
      call system_clock(t_old,clock_rate)
      call cg_blap_sp(vec1_sp,vec2_sp,W,mass,suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_blap_'//suffix//'_sp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_blap_sp(vec1_sp,vec2_sp,W,mass,suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_blap_'//suffix//'_sp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(vec1_sp,vec2_sp,W)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_w(W,.true.)
      call system_clock(t_old,clock_rate)
      call cg_blap_dp(vec1_dp,vec2_dp,W,mass,suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_blap_'//suffix//'_dp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_blap_dp(vec1_dp,vec2_dp,W,mass,suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_blap_'//suffix//'_dp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,W)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_w(W,.true.)
      call system_clock(t_old,clock_rate)
      call cg_blap_vp(vec1_dp,vec2_dp,W,mass,suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_blap_'//suffix//'_vp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_blap_vp(vec1_dp,vec2_dp,W,mass,suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_blap_'//suffix//'_vp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,W)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_w(W,.true.)
      call system_clock(t_old,clock_rate)
      call cg_blap_mp(vec1_dp,vec2_dp,W,mass,suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_blap_'//suffix//'_mp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_blap_mp(vec1_dp,vec2_dp,W,mass,suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_blap_'//suffix//'_mp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,W)
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* blap && inverse */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_bril && defined fpp_inverse )

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_w(W,.true.); if (csw.ne.0) call color_wtof(W,F)
      call system_clock(t_old,clock_rate)
      call cg_brildagbril_sp(vec1_sp,vec2_sp,W,F,float(csw),mass,[0.0],suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_brildagbril_'//suffix//'_sp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_brildagbril_sp(vec1_sp,vec2_sp,W,F,float(csw),mass,[0.0],suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_brildagbril_'//suffix//'_sp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      deallocate(vec1_sp,vec2_sp,W,F)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_w(W,.true.); if (csw.ne.0) call color_wtof(W,F)
      call system_clock(t_old,clock_rate)
      call cg_brildagbril_dp(vec1_dp,vec2_dp,W,F,float(csw),mass,[0.0],suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_brildagbril_'//suffix//'_dp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_brildagbril_dp(vec1_dp,vec2_dp,W,F,float(csw),mass,[0.0],suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_brildagbril_'//suffix//'_dp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,W,F)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_w(W,.true.); if (csw.ne.0) call color_wtof(W,F)
      call system_clock(t_old,clock_rate)
      call cg_brildagbril_vp(vec1_dp,vec2_dp,W,F,float(csw),mass,[0.0],suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_brildagbril_'//suffix//'_vp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_brildagbril_vp(vec1_dp,vec2_dp,W,F,float(csw),mass,[0.0],suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_brildagbril_'//suffix//'_vp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,W,F)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_w(W,.true.); if (csw.ne.0) call color_wtof(W,F)
      call system_clock(t_old,clock_rate)
      call cg_brildagbril_mp(vec1_dp,vec2_dp,W,F,float(csw),mass,[0.0],suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_brildagbril_'//suffix//'_mp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_brildagbril_mp(vec1_dp,vec2_dp,W,F,float(csw),mass,[0.0],suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_brildagbril_'//suffix//'_mp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,W,F)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_sp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_sp(04,Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_sp(Nc,Nv,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_sp(Nv,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_sp(04,Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_sp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_sp(vec1_sp,suffix); call vec_init_sp(vec2_sp,suffix); call init_w(W,.true.); if (csw.ne.0) call color_wtof(W,F)
      call system_clock(t_old,clock_rate)
      call bicgstab_bril_sp(vec1_sp,vec2_sp,W,F,float(csw),mass,suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  bicgstab_bril_'//suffix//'_sp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call bicgstab_bril_sp(vec1_sp,vec2_sp,W,F,float(csw),mass,suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  bicgstab_bril_'//suffix//'_sp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      deallocate(vec1_sp,vec2_sp,W,F)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_w(W,.true.); if (csw.ne.0) call color_wtof(W,F)
      call system_clock(t_old,clock_rate)
      call bicgstab_bril_dp(vec1_dp,vec2_dp,W,F,float(csw),mass,suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  bicgstab_bril_'//suffix//'_dp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call bicgstab_bril_dp(vec1_dp,vec2_dp,W,F,float(csw),mass,suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  bicgstab_bril_'//suffix//'_dp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,W,F)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_w(W,.true.); if (csw.ne.0) call color_wtof(W,F)
      call system_clock(t_old,clock_rate)
      call bicgstab_bril_vp(vec1_dp,vec2_dp,W,F,float(csw),mass,suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  bicgstab_bril_'//suffix//'_vp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call bicgstab_bril_vp(vec1_dp,vec2_dp,W,F,float(csw),mass,suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  bicgstab_bril_'//suffix//'_vp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,W,F)
   end do

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_w(W,.true.); if (csw.ne.0) call color_wtof(W,F)
      call system_clock(t_old,clock_rate)
      call bicgstab_bril_mp(vec1_dp,vec2_dp,W,F,float(csw),mass,suffix,tol,2*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  bicgstab_bril_'//suffix//'_mp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call bicgstab_bril_mp(vec1_dp,vec2_dp,W,F,float(csw),mass,suffix,tol,1*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  bicgstab_bril_'//suffix//'_mp took ',t_sec,' seconds per rhs at csw=',csw,' with Nthr= ',Nthr
      deallocate(vec1_dp,vec2_dp,W,F)
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* bril && inverse */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_wsuv && defined fpp_inverse )

   do loop_layout=1,2
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(suv1_sp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_sp(Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_sp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_sp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_sp(suv1_sp,suffix); call suv_init_sp(suv2_sp,suffix); call init_v(V,.true.)
      call system_clock(t_old,clock_rate)
      call cg_wsuv_sp(suv1_sp,suv2_sp,V,mass,suffix,tol,4*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_wsuv_'//suffix//'_sp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_wsuv_sp(suv1_sp,suv2_sp,V,mass,suffix,tol,2*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_wsuv_'//suffix//'_sp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(suv1_sp,suv2_sp,V)
   end do

   do loop_layout=1,2
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix); call init_v(V,.true.)
      call system_clock(t_old,clock_rate)
      call cg_wsuv_dp(suv1_dp,suv2_dp,V,mass,suffix,tol,4*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_wsuv_'//suffix//'_dp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_wsuv_dp(suv1_dp,suv2_dp,V,mass,suffix,tol,2*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_wsuv_'//suffix//'_dp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(suv1_dp,suv2_dp,V)
   end do

   do loop_layout=1,2
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix); call init_v(V,.true.)
      call system_clock(t_old,clock_rate)
      call cg_wsuv_vp(suv1_dp,suv2_dp,V,mass,suffix,tol,4*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_wsuv_'//suffix//'_vp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_wsuv_vp(suv1_dp,suv2_dp,V,mass,suffix,tol,2*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_wsuv_'//suffix//'_vp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(suv1_dp,suv2_dp,V)
   end do

   do loop_layout=1,2
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix); call init_v(V,.true.)
      call system_clock(t_old,clock_rate)
      call cg_wsuv_mp(suv1_dp,suv2_dp,V,mass,suffix,tol,4*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_wsuv_'//suffix//'_mp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_wsuv_mp(suv1_dp,suv2_dp,V,mass,suffix,tol,2*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_wsuv_'//suffix//'_mp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(suv1_dp,suv2_dp,V)
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* wsuv && inverse */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_bsuv && defined fpp_inverse )

   do loop_layout=1,2
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(suv1_sp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_sp(Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_sp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_sp(Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_sp(suv1_sp,suffix); call suv_init_sp(suv2_sp,suffix); call init_w(W,.true.)
      call system_clock(t_old,clock_rate)
      call cg_bsuv_sp(suv1_sp,suv2_sp,W,mass,suffix,tol,4*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_bsuv_'//suffix//'_sp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_bsuv_sp(suv1_sp,suv2_sp,W,mass,suffix,tol,2*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_bsuv_'//suffix//'_sp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(suv1_sp,suv2_sp,W)
   end do

   do loop_layout=1,2
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix); call init_w(W,.true.)
      call system_clock(t_old,clock_rate)
      call cg_bsuv_dp(suv1_dp,suv2_dp,W,mass,suffix,tol,4*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_bsuv_'//suffix//'_dp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_bsuv_dp(suv1_dp,suv2_dp,W,mass,suffix,tol,2*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_bsuv_'//suffix//'_dp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(suv1_dp,suv2_dp,W)
   end do

   do loop_layout=1,2
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix); call init_w(W,.true.)
      call system_clock(t_old,clock_rate)
      call cg_bsuv_vp(suv1_dp,suv2_dp,W,mass,suffix,tol,4*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_bsuv_'//suffix//'_vp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_bsuv_vp(suv1_dp,suv2_dp,W,mass,suffix,tol,2*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_bsuv_'//suffix//'_vp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(suv1_dp,suv2_dp,W)
   end do

   do loop_layout=1,2
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix); call init_w(W,.true.)
      call system_clock(t_old,clock_rate)
      call cg_bsuv_mp(suv1_dp,suv2_dp,W,mass,suffix,tol,4*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_bsuv_'//suffix//'_mp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_bsuv_mp(suv1_dp,suv2_dp,W,mass,suffix,tol,2*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_bsuv_'//suffix//'_mp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(suv1_dp,suv2_dp,W)
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* bsuv && inverse */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_stag && defined fpp_inverse )

   do loop_layout=1,2
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(suv1_sp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_sp(Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_sp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_sp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_sp(suv1_sp,suffix); call suv_init_sp(suv2_sp,suffix); call init_v(V,.true.)
      call system_clock(t_old,clock_rate)
      call cg_stagdagstag_sp(suv1_sp,suv2_sp,V,mass,[0.0],suffix,tol,4*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_stagdagstag_'//suffix//'_sp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_stagdagstag_sp(suv1_sp,suv2_sp,V,mass,[0.0],suffix,tol,2*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_stagdagstag_'//suffix//'_sp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(suv1_sp,suv2_sp,V)
   end do

   do loop_layout=1,2
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix); call init_v(V,.true.)
      call system_clock(t_old,clock_rate)
      call cg_stagdagstag_dp(suv1_dp,suv2_dp,V,mass,[0.0],suffix,tol,4*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_stagdagstag_'//suffix//'_dp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_stagdagstag_dp(suv1_dp,suv2_dp,V,mass,[0.0],suffix,tol,2*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_stagdagstag_'//suffix//'_dp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(suv1_dp,suv2_dp,V)
   end do

   do loop_layout=1,2
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix); call init_v(V,.true.)
      call system_clock(t_old,clock_rate)
      call cg_stagdagstag_vp(suv1_dp,suv2_dp,V,mass,[0.0],suffix,tol,4*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_stagdagstag_'//suffix//'_vp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_stagdagstag_vp(suv1_dp,suv2_dp,V,mass,[0.0],suffix,tol,2*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_stagdagstag_'//suffix//'_vp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(suv1_dp,suv2_dp,V)
   end do

   do loop_layout=1,2
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix); call init_v(V,.true.)
      call system_clock(t_old,clock_rate)
      call cg_stagdagstag_mp(suv1_dp,suv2_dp,V,mass,[0.0],suffix,tol,4*maxit,.false.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_stagdagstag_'//suffix//'_mp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      call system_clock(t_old,clock_rate)
      call cg_stagdagstag_mp(suv1_dp,suv2_dp,V,mass,[0.0],suffix,tol,2*maxit, .true.)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_stagdagstag_'//suffix//'_mp took ',t_sec,' seconds per rhs with Nthr= ',Nthr
      deallocate(suv1_dp,suv2_dp,V)
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* stag && inverse */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_wlap && defined fpp_chiral )

   Nthr=Ncpu/2
   allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
   call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_v(V,.true.)
   do loop_mass=1,7
      call system_clock(t_old,clock_rate)
      select case(loop_mass) !!! note: precond desirable here
         case(1); call cg_wlap_vp(vec1_dp,vec2_dp,V,1.000,suffix,tol,   30,.true.)
         case(2); call cg_wlap_vp(vec1_dp,vec2_dp,V,0.300,suffix,tol,  100,.true.)
         case(3); call cg_wlap_vp(vec1_dp,vec2_dp,V,0.100,suffix,tol,  300,.true.)
         case(4); call cg_wlap_vp(vec1_dp,vec2_dp,V,0.030,suffix,tol, 1000,.true.)
         case(5); call cg_wlap_vp(vec1_dp,vec2_dp,V,0.010,suffix,tol, 3000,.true.)
         case(6); call cg_wlap_vp(vec1_dp,vec2_dp,V,0.003,suffix,tol,10000,.true.)
         case(7); call cg_wlap_vp(vec1_dp,vec2_dp,V,0.001,suffix,tol,30000,.true.)
         case default; write(*,*) 'testknl:  cg_wlap_'//suffix//'_vp called for an unforeseen mass'
      end select
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_wlap_'//suffix//'_vp (precond=T) took ',t_sec,' seconds per rhs with loop_mass= ',loop_mass
   end do
   deallocate(vec1_dp,vec2_dp,V)

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* wlap && chiral */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_wils && defined fpp_chiral )

   Nthr=Ncpu/2
   allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
   call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_v(V,.true.); if (csw.ne.0) call color_vtof(V,F)
   do loop_mass=1,7
      call system_clock(t_old,clock_rate)
      select case(loop_mass) !!! note: precond desirable here
         case(1); call cg_wilsdagwils_vp(vec1_dp,vec2_dp,V,F,float(csw),1.000,[0.0],suffix,tol,   30,.true.)
         case(2); call cg_wilsdagwils_vp(vec1_dp,vec2_dp,V,F,float(csw),0.300,[0.0],suffix,tol,  100,.true.)
         case(3); call cg_wilsdagwils_vp(vec1_dp,vec2_dp,V,F,float(csw),0.100,[0.0],suffix,tol,  300,.true.)
         case(4); call cg_wilsdagwils_vp(vec1_dp,vec2_dp,V,F,float(csw),0.030,[0.0],suffix,tol, 1000,.true.)
         case(5); call cg_wilsdagwils_vp(vec1_dp,vec2_dp,V,F,float(csw),0.010,[0.0],suffix,tol, 3000,.true.)
         case(6); call cg_wilsdagwils_vp(vec1_dp,vec2_dp,V,F,float(csw),0.003,[0.0],suffix,tol,10000,.true.)
         case(7); call cg_wilsdagwils_vp(vec1_dp,vec2_dp,V,F,float(csw),0.001,[0.0],suffix,tol,30000,.true.)
         case default; write(*,*) 'testknl:  cg_wilsdagwils_'//suffix//'_vp called for an unforeseen mass'
      end select
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_wilsdagwils_'//suffix//'_vp (precond=T) took ',t_sec,' seconds per rhs at csw=',csw,' with loop_mass= ',loop_mass
   end do
   deallocate(vec1_dp,vec2_dp,V,F)

   Nthr=Ncpu/2; iter_used(:)=0
   allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc'
   call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_v(V,.true.); if (csw.ne.0) call color_vtof(V,F)
   do loop_mass=0,32 !!! note: mass_csw0=[-0.21:0.11], mass_csw1=[-0.06:0.26]
      call system_clock(t_old,clock_rate)
      call cg_wilsdagwils_vp(vec1_dp,vec2_dp,V,F,float(csw),(11+15*csw-loop_mass)*0.01,[0.0],suffix,tol,maxit,.false.,iter_used(loop_mass)) !!! note: precond undesirable here
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,f6.3)') ' testknl:  cg_wilsdagwils_'//suffix//'_vp (precond=F) took ',t_sec,' seconds per rhs at csw=',csw,' with mass= ',(11+15*csw-loop_mass)*0.01
   end do
   deallocate(vec1_dp,vec2_dp,V,F)
   do loop_mass=0,32
      write(*,'(a,f7.4,a,i7,a,i1)') ' chiral: cg_wilsdagwils_vp (precond=F): mass= ',(11+15*csw-loop_mass)*0.01,' iter_used= ',iter_used(loop_mass),' at csw=',csw
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* wils && chiral */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_blap && defined fpp_chiral )

   Nthr=Ncpu/2
   allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
   call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_w(W,.true.)
   do loop_mass=1,7
      call system_clock(t_old,clock_rate)
      select case(loop_mass) !!! note: precond desirable here
         case(1); call cg_blap_vp(vec1_dp,vec2_dp,W,1.000,suffix,tol,   30,.true.)
         case(2); call cg_blap_vp(vec1_dp,vec2_dp,W,0.300,suffix,tol,  100,.true.)
         case(3); call cg_blap_vp(vec1_dp,vec2_dp,W,0.100,suffix,tol,  300,.true.)
         case(4); call cg_blap_vp(vec1_dp,vec2_dp,W,0.030,suffix,tol, 1000,.true.)
         case(5); call cg_blap_vp(vec1_dp,vec2_dp,W,0.010,suffix,tol, 3000,.true.)
         case(6); call cg_blap_vp(vec1_dp,vec2_dp,W,0.003,suffix,tol,10000,.true.)
         case(7); call cg_blap_vp(vec1_dp,vec2_dp,W,0.001,suffix,tol,30000,.true.)
         case default; write(*,*) 'testknl:  cg_blap_'//suffix//'_vp called for an unforeseen mass'
      end select
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_blap_'//suffix//'_vp (precond=T) took ',t_sec,' seconds per rhs with loop_mass= ',loop_mass
   end do
   deallocate(vec1_dp,vec2_dp,W)

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* blap && chiral */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_bril && defined fpp_chiral )

   Nthr=Ncpu/2
   allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
   call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_w(W,.true.); if (csw.ne.0) call color_wtof(W,F)
   do loop_mass=1,7
      call system_clock(t_old,clock_rate)
      select case(loop_mass) !!! note: precond desirable here
         case(1); call cg_brildagbril_vp(vec1_dp,vec2_dp,W,F,float(csw),1.000,[0.0],suffix,tol,   30,.true.)
         case(2); call cg_brildagbril_vp(vec1_dp,vec2_dp,W,F,float(csw),0.300,[0.0],suffix,tol,  100,.true.)
         case(3); call cg_brildagbril_vp(vec1_dp,vec2_dp,W,F,float(csw),0.100,[0.0],suffix,tol,  300,.true.)
         case(4); call cg_brildagbril_vp(vec1_dp,vec2_dp,W,F,float(csw),0.030,[0.0],suffix,tol, 1000,.true.)
         case(5); call cg_brildagbril_vp(vec1_dp,vec2_dp,W,F,float(csw),0.010,[0.0],suffix,tol, 3000,.true.)
         case(6); call cg_brildagbril_vp(vec1_dp,vec2_dp,W,F,float(csw),0.003,[0.0],suffix,tol,10000,.true.)
         case(7); call cg_brildagbril_vp(vec1_dp,vec2_dp,W,F,float(csw),0.001,[0.0],suffix,tol,30000,.true.)
         case default; write(*,*) 'testknl:  cg_brildagbril_'//suffix//'_vp called for an unforeseen mass'
      end select
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,i3)') ' testknl:  cg_brildagbril_'//suffix//'_vp (precond=T) took ',t_sec,' seconds per rhs at csw=',csw,' with loop_mass= ',loop_mass
   end do
   deallocate(vec1_dp,vec2_dp,W,F)

   Nthr=Ncpu/2; iter_used(:)=0
   allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc'
   call vec_init_dp(vec1_dp,suffix); call vec_init_dp(vec2_dp,suffix); call init_w(W,.true.); if (csw.ne.0) call color_wtof(W,F)
   do loop_mass=0,32 !!! note: mass_csw0=[-0.21:0.11], mass_csw1=[-0.06:0.26]
      call system_clock(t_old,clock_rate)
      call cg_brildagbril_vp(vec1_dp,vec2_dp,W,F,float(csw),(11+15*csw-loop_mass)*0.01,[0.0],suffix,tol,maxit,.false.,iter_used(loop_mass)) !!! note: precond undesirable here
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i1,a,f6.3)') ' testknl:  cg_brildagbril_'//suffix//'_vp (precond=F) took ',t_sec,' seconds per rhs at csw=',csw,' with mass= ',(11+15*csw-loop_mass)*0.01
   end do
   deallocate(vec1_dp,vec2_dp,W,F)
   do loop_mass=0,32
      write(*,'(a,f7.4,a,i7,a,i1)') ' chiral: cg_brildagbril_vp (precond=F): mass= ',(11+15*csw-loop_mass)*0.01,' iter_used= ',iter_used(loop_mass),' at csw=',csw
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* bril && chiral */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_stag && defined fpp_chiral )

   Nthr=Ncpu/2
   allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
   call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix); call init_v(V,.true.)
   do loop_mass=1,7
      call system_clock(t_old,clock_rate)
      select case(loop_mass) !!! note: precond desirable here
         case(1); call cg_stagdagstag_vp(suv1_dp,suv2_dp,V,1.000,[0.0],suffix,tol,   30,.true.)
         case(2); call cg_stagdagstag_vp(suv1_dp,suv2_dp,V,0.300,[0.0],suffix,tol,  100,.true.)
         case(3); call cg_stagdagstag_vp(suv1_dp,suv2_dp,V,0.100,[0.0],suffix,tol,  300,.true.)
         case(4); call cg_stagdagstag_vp(suv1_dp,suv2_dp,V,0.030,[0.0],suffix,tol, 1000,.true.)
         case(5); call cg_stagdagstag_vp(suv1_dp,suv2_dp,V,0.010,[0.0],suffix,tol, 3000,.true.)
         case(6); call cg_stagdagstag_vp(suv1_dp,suv2_dp,V,0.003,[0.0],suffix,tol,10000,.true.)
         case(7); call cg_stagdagstag_vp(suv1_dp,suv2_dp,V,0.001,[0.0],suffix,tol,30000,.true.)
         case default; write(*,*) 'testknl:  cg_stagdagstag_'//suffix//'_vp called for an unforeseen mass'
      end select
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,i3)') ' testknl:  cg_stagdagstag_'//suffix//'_vp (precond=T) took ',t_sec,' seconds per rhs with loop_mass= ',loop_mass
   end do
   deallocate(suv1_dp,suv2_dp,V)

   Nthr=Ncpu/2; iter_used(:)=0
   allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
   call suv_init_dp(suv1_dp,suffix); call suv_init_dp(suv2_dp,suffix); call init_v(V,.true.)
   do loop_mass=0,32 !!! note: mass_stag=[0.0001:0.0001:0.0033]
      call system_clock(t_old,clock_rate)
      call cg_stagdagstag_vp(suv1_dp,suv2_dp,V,(33-loop_mass)*0.0001,[0.0],suffix,tol,maxit,.false.,iter_used(loop_mass)) !!! note: precond undesirable here
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv*clock_rate)
      write(*,'(a,f9.3,a,f6.4)') ' testknl:  cg_stagdagstag_'//suffix//'_vp (precond=F) took ',t_sec,' seconds per rhs with mass= ',(33-loop_mass)*0.0001
   end do
   deallocate(suv1_dp,suv2_dp,V)
   do loop_mass=0,32
      write(*,'(a,f7.4,a,i7)') ' chiral: cg_stagdagstag_vp (precond=F): mass= ',(33-loop_mass)*0.0001,' iter_used= ',iter_used(loop_mass)
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* stag && chiral */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_wlap && defined fpp_spectro )

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_zero_dp(vec1_dp,suffix); call vec_zero_dp(vec2_dp,suffix); call init_v(V,.true.)
      confcorr_dp(:)=0.0_dp
      write(str_printout,'(a)') ' pioncorrelator_wlap_'//suffix//'_dp: '
      do loop_inv=1,Ninv
         call system_clock(t_old,clock_rate)
         call vec_pointsource_dp(vec1_dp,suffix,t_vec)
         call cg_wlap_vp(vec1_dp,vec2_dp,V,mass,suffix,tol,1*maxit,.true.)
         call vec_pseudoscalar_dp(vec2_dp,suffix,t_vec,slvrcorr_dp); confcorr_dp=confcorr_dp+slvrcorr_dp
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv/Nc*clock_rate)
         write(*,'(a,i0.3,a,i0.3,a,f9.3,a,i3)') trim(str_printout)//' number ',loop_inv,'/',Ninv,' took ',t_sec,' seconds per correlator with Nthr= ',Nthr
      end do
      confcorr_dp=confcorr_dp/dble(Ninv)
      write(*,'(a,4(a,i0),a,f8.4)') trim(str_printout),' parameters [Nx,Ny,Nz,Nt]=[',Nx,',',Ny,',',Nz,',',Nt,'], beta=6.0, mass=',mass
      call effmass_printout_dp(confcorr_dp,str_printout)
      deallocate(vec1_dp,vec2_dp,V)
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* wlap && spectro */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_wils && defined fpp_spectro )

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_zero_dp(vec1_dp,suffix); call vec_zero_dp(vec2_dp,suffix); call init_v(V,.true.); if (csw.ne.0) call color_vtof(V,F)
      if (.true.) then
         confcorr_dp(:)=0.0_dp
         write(str_printout,'(a)') ' pioncorrelator_wils_'//suffix//'_dp: '
         do loop_inv=1,Ninv
            call system_clock(t_old,clock_rate)
            call vec_pointsource_dp(vec1_dp,suffix,t_vec)
            call bicgstab_wils_vp(vec1_dp,vec2_dp,V,F,float(csw),mass,suffix,tol,1*maxit,.true.)
            call vec_pseudoscalar_dp(vec2_dp,suffix,t_vec,slvrcorr_dp); confcorr_dp=confcorr_dp+slvrcorr_dp
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv/(Nc*04)*clock_rate)
            write(*,'(a,i0.3,a,i0.3,a,f9.3,a,i3)') trim(str_printout)//' number ',loop_inv,'/',Ninv,' took ',t_sec,' seconds per correlator with Nthr= ',Nthr
         end do
         confcorr_dp=confcorr_dp/float(Ninv)
         write(*,'(a,4(a,i0),a,i0,a,f8.4)') trim(str_printout),' parameters [Nx,Ny,Nz,Nt]=[',Nx,',',Ny,',',Nz,',',Nt,'], beta=6.0, csw=',csw,', mass=',mass
         call effmass_printout_dp(confcorr_dp,str_printout)
      else
         do loop_snk=0,1
         do loop_src=0,1
            confcorr_dp(:)=0.0_dp
            write(str_printout,'(a,i0,a,i0,a)') ' pioncorrelator_wils_'//suffix//'_dp(',loop_snk,',',loop_src,'): '
            do loop_inv=1,Ninv
               call system_clock(t_old,clock_rate)
               call vec_pointsource_dp(vec1_dp,suffix,t_vec)
               call cgwrap_wlap3d_vp(vec1_dp,vec2_dp,V,0.0,suffix,loop_src==1)
               call bicgstab_wils_vp(vec2_dp,vec1_dp,V,F,float(csw),mass,suffix,tol,1*maxit,.true.)
               call cgwrap_wlap3d_vp(vec1_dp,vec2_dp,V,0.0,suffix,loop_snk==1)
               call vec_pseudoscalar_dp(vec2_dp,suffix,t_vec,slvrcorr_dp); confcorr_dp=confcorr_dp+slvrcorr_dp
               call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv/(Nc*04)*clock_rate)
               write(*,'(a,i0.3,a,i0.3,a,i1,a,f9.3,a,i3)') trim(str_printout)//' number ',loop_inv,'/',Ninv,' at csw=',csw,' took ',t_sec,' seconds per correlator with Nthr= ',Nthr
            end do
            confcorr_dp=confcorr_dp/dble(Ninv)
            write(*,'(a,4(a,i0),a,i0,a,f8.4)') trim(str_printout),' parameters [Nx,Ny,Nz,Nt]=[',Nx,',',Ny,',',Nz,',',Nt,'], beta=6.0, csw=',csw,', mass=',mass
            call effmass_printout_dp(confcorr_dp,str_printout)
         end do
         end do
      end if
      deallocate(vec1_dp,vec2_dp,V,F)
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* wils && spectro */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_blap && defined fpp_spectro )

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_zero_dp(vec1_dp,suffix); call vec_zero_dp(vec2_dp,suffix); call init_w(W,.true.)
      confcorr_dp(:)=0.0_dp
      write(str_printout,'(a)') ' pioncorrelator_blap_'//suffix//'_dp: '
      do loop_inv=1,Ninv
         call system_clock(t_old,clock_rate)
         call vec_pointsource_dp(vec1_dp,suffix,t_vec)
         call cg_blap_vp(vec1_dp,vec2_dp,W,mass,suffix,tol,1*maxit,.true.)
         call vec_pseudoscalar_dp(vec2_dp,suffix,t_vec,slvrcorr_dp); confcorr_dp=confcorr_dp+slvrcorr_dp
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv/Nc*clock_rate)
         write(*,'(a,i0.3,a,i0.3,a,f9.3,a,i3)') trim(str_printout)//' number ',loop_inv,'/',Ninv,' took ',t_sec,' seconds per correlator with Nthr= ',Nthr
      end do
      confcorr_dp=confcorr_dp/dble(Ninv)
      write(*,'(a,4(a,i0),a,f8.4)') trim(str_printout),' parameters [Nx,Ny,Nz,Nt]=[',Nx,',',Ny,',',Nz,',',Nt,'], beta=6.0, mass=',mass
      call effmass_printout_dp(confcorr_dp,str_printout)
      deallocate(vec1_dp,vec2_dp,W)
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* blap && spectro */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_bril && defined fpp_spectro )

   do loop_layout=1,6
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(vec1_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),vec2_dp(Nc,04,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNsNv' !!! [Nc,04,Nv]
        !case(2); allocate(vec1_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),vec2_dp(04,Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNcNv' !!! [04,Nc,Nv]
        !case(3); allocate(vec1_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),vec2_dp(Nc,Nv,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NcNvNs' !!! [Nc,Nv,04]
         case(4); allocate(vec1_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),vec2_dp(Nv,Nc,04,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNcNs' !!! [Nv,Nc,04]
        !case(5); allocate(vec1_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),vec2_dp(04,Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NsNvNc' !!! [04,Nv,Nc]
         case(6); allocate(vec1_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),vec2_dp(Nv,04,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt),F(Nc,Nc,06,Nx,Ny,Nz,Nt)); suffix='NvNsNc' !!! [Nv,04,Nc]
         case default; cycle
      end select
      call vec_zero_dp(vec1_dp,suffix); call vec_zero_dp(vec2_dp,suffix); call init_v(V,.true.); call color_vtow(V,W); if (csw.ne.0) call color_vtof(V,F)
      if (.true.) then
         confcorr_dp(:)=0.0_dp
         write(str_printout,'(a)') ' pioncorrelator_bril_'//suffix//'_dp: '
         do loop_inv=1,Ninv
            call system_clock(t_old,clock_rate)
            call vec_pointsource_dp(vec1_dp,suffix,t_vec)
            call bicgstab_bril_vp(vec1_dp,vec2_dp,W,F,float(csw),mass,suffix,tol,1*maxit,.true.)
            call vec_pseudoscalar_dp(vec2_dp,suffix,t_vec,slvrcorr_dp); confcorr_dp=confcorr_dp+slvrcorr_dp
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv/(Nc*04)*clock_rate)
            write(*,'(a,i0.3,a,i0.3,a,f9.3,a,i3)') trim(str_printout)//' number ',loop_inv,'/',Ninv,' took ',t_sec,' seconds per correlator with Nthr= ',Nthr
         end do
         confcorr_dp=confcorr_dp/float(Ninv)
         write(*,'(a,4(a,i0),a,i0,a,f8.4)') trim(str_printout),' parameters [Nx,Ny,Nz,Nt]=[',Nx,',',Ny,',',Nz,',',Nt,'], beta=6.0, csw=',csw,', mass=',mass
         call effmass_printout_dp(confcorr_dp,str_printout)
      else
         do loop_snk=0,1
         do loop_src=0,1
            confcorr_dp(:)=0.0_dp
            write(str_printout,'(a,i0,a,i0,a)') ' pioncorrelator_bril_'//suffix//'_dp(',loop_snk,',',loop_src,'): '
            do loop_inv=1,Ninv
               call system_clock(t_old,clock_rate)
               call vec_pointsource_dp(vec1_dp,suffix,t_vec)
               call cgwrap_wlap3d_vp(vec1_dp,vec2_dp,V,0.0,suffix,loop_src==1)
               call bicgstab_bril_vp(vec2_dp,vec1_dp,W,F,float(csw),mass,suffix,tol,1*maxit,.true.)
               call cgwrap_wlap3d_vp(vec1_dp,vec2_dp,V,0.0,suffix,loop_snk==1)
               call vec_pseudoscalar_dp(vec2_dp,suffix,t_vec,slvrcorr_dp); confcorr_dp=confcorr_dp+slvrcorr_dp
               call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv/(Nc*04)*clock_rate)
               write(*,'(a,i0.3,a,i0.3,a,i1,a,f9.3,a,i3)') trim(str_printout)//' number ',loop_inv,'/',Ninv,' at csw=',csw,' took ',t_sec,' seconds per correlator with Nthr= ',Nthr
            end do
            confcorr_dp=confcorr_dp/dble(Ninv)
            write(*,'(a,4(a,i0),a,i0,a,f8.4)') trim(str_printout),' parameters [Nx,Ny,Nz,Nt]=[',Nx,',',Ny,',',Nz,',',Nt,'], beta=6.0, csw=',csw,', mass=',mass
            call effmass_printout_dp(confcorr_dp,str_printout)
         end do
         end do
      end if
      deallocate(vec1_dp,vec2_dp,V,W,F)
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* bril && spectro */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_wsuv && defined fpp_spectro )

   do loop_layout=1,2
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_zero_dp(suv1_dp,suffix); call suv_zero_dp(suv2_dp,suffix); call init_v(V,.true.)
      confcorr_dp(:)=0.0_dp
      write(str_printout,'(a)') ' pioncorrelator_wsuv_'//suffix//'_dp: '
      do loop_inv=1,Ninv
         call system_clock(t_old,clock_rate)
         call suv_pointsource_dp(suv1_dp,suffix,t_suv)
         call cg_wsuv_vp(suv1_dp,suv2_dp,V,mass,suffix,tol,2*maxit,.true.)
         call suv_pseudoscalar_dp(suv2_dp,suv2_dp,suffix,t_suv,slvrcorr_dp); confcorr_dp=confcorr_dp+slvrcorr_dp
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv/Nc*clock_rate)
         write(*,'(a,i0.3,a,i0.3,a,f9.3,a,i3)') trim(str_printout)//' number ',loop_inv,'/',Ninv,' took ',t_sec,' seconds per correlator with Nthr= ',Nthr
      end do
      confcorr_dp=confcorr_dp/dble(Ninv)
      write(*,'(a,4(a,i0),a,f8.4)') trim(str_printout),' parameters [Nx,Ny,Nz,Nt]=[',Nx,',',Ny,',',Nz,',',Nt,'], beta=6.0, mass=',mass
      call effmass_printout_dp(confcorr_dp,str_printout)
      deallocate(suv1_dp,suv2_dp,V)
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* wsuv && spectro */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_bsuv && defined fpp_spectro )

   do loop_layout=1,2
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),W(Nc,Nc,40,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_zero_dp(suv1_dp,suffix); call suv_zero_dp(suv2_dp,suffix); call init_w(W,.true.)
      confcorr_dp(:)=0.0_dp
      write(str_printout,'(a)') ' pioncorrelator_bsuv_'//suffix//'_dp: '
      do loop_inv=1,Ninv
         call system_clock(t_old,clock_rate)
         call suv_pointsource_dp(suv1_dp,suffix,t_suv)
         call cg_bsuv_vp(suv1_dp,suv2_dp,W,mass,suffix,tol,2*maxit,.true.)
         call suv_pseudoscalar_dp(suv2_dp,suv2_dp,suffix,t_suv,slvrcorr_dp); confcorr_dp=confcorr_dp+slvrcorr_dp
         call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv/Nc*clock_rate)
         write(*,'(a,i0.3,a,i0.3,a,f9.3,a,i3)') trim(str_printout)//' number ',loop_inv,'/',Ninv,' took ',t_sec,' seconds per correlator with Nthr= ',Nthr
      end do
      confcorr_dp=confcorr_dp/dble(Ninv)
      write(*,'(a,4(a,i0),a,f8.4)') trim(str_printout),' parameters [Nx,Ny,Nz,Nt]=[',Nx,',',Ny,',',Nz,',',Nt,'], beta=6.0, mass=',mass
      call effmass_printout_dp(confcorr_dp,str_printout)
      deallocate(suv1_dp,suv2_dp,W)
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* bsuv && spectro */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#if ( defined fpp_stag && defined fpp_spectro )

   do loop_layout=1,2
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(suv1_sp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_sp(Nc,Nv,Nx,Ny,Nz,Nt),suv3_sp(Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_sp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_sp(Nv,Nc,Nx,Ny,Nz,Nt),suv3_sp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_zero_sp(suv1_sp,suffix); call suv_zero_sp(suv2_sp,suffix); call suv_zero_sp(suv3_sp,suffix); call init_v(V,.true.)
      if (.true.) then
         confcorr_sp(:)=0.0_sp
         write(str_printout,'(a)') ' pioncorrelator_stag_'//suffix//'_sp: '
         do loop_inv=1,Ninv
            call system_clock(t_old,clock_rate)
            call suv_pointsource_sp(suv1_sp,suffix,t_suv)
            call solve_stagori_sp(suv1_sp,suv2_sp,V,mass,suffix,tol,2*maxit,.true.)
            call suv_pseudoscalar_sp(suv2_sp,suv2_sp,suffix,t_suv,slvrcorr_sp); confcorr_sp=confcorr_sp+slvrcorr_sp
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv/Nc*clock_rate)
            write(*,'(a,i0.3,a,i0.3,a,f9.3,a,i3)') trim(str_printout)//' number ',loop_inv,'/',Ninv,' took ',t_sec,' seconds per correlator with Nthr= ',Nthr
         end do
         confcorr_sp=confcorr_sp/float(Ninv)
         write(*,'(a,4(a,i0),a,f8.4)') trim(str_printout),' parameters [Nx,Ny,Nz,Nt]=[',Nx,',',Ny,',',Nz,',',Nt,'], beta=6.0, mass=',mass
         call effmass_printout_sp(confcorr_sp,str_printout)
      else
         do loop_snk=0,1
         do loop_src=0,1
            confcorr_sp(:)=0.0_sp
            write(str_printout,'(a,i0,a,i0,a)') ' pioncorrelator_stag_'//suffix//'_sp(',loop_snk,',',loop_src,'): '
            do loop_inv=1,Ninv
               call system_clock(t_old,clock_rate)
               !!! note: initialize pointsource with identities, smear it (if requested), invert stagori on it, smear sink (if requested), act on it with ga5xi5, and store result in suv1_dp
               call suv_pointsource_sp(suv3_sp,suffix,t_suv); call cgwrap_wsuv3d_sp(suv3_sp,suv1_sp,V,mass,suffix,loop_src==1)
               call solve_stagori_sp(suv1_sp,suv2_sp,V,mass,suffix,tol,2*maxit,.true.)
               call cgwrap_wsuv3d_sp(suv2_sp,suv1_sp,V,mass,suffix,loop_snk==1); call app_ga5xi5_sp(suv1_sp,suffix) !!! note: from here keep suv1_sp untouched
               !!! note: modify pointsource with factor ga5xi5, smear it (if requested), invert stagdag on it, smear sink (if requested), and store result in suv2_dp
               call app_ga5xi5_sp(suv3_sp,suffix);            call cgwrap_wsuv3d_sp(suv3_sp,suv2_sp,V,mass,suffix,loop_src==1)
               call solve_stagdag_sp(suv2_sp,suv3_sp,V,mass,suffix,tol,2*maxit,.true.)
               call cgwrap_wsuv3d_sp(suv3_sp,suv2_sp,V,mass,suffix,loop_snk==1); call suv_pseudoscalar_sp(suv1_sp,suv2_sp,suffix,t_suv,slvrcorr_sp); confcorr_sp=confcorr_sp+slvrcorr_sp
               !!! note: print timing information for individual inversion
               call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv/Nc*clock_rate)
               write(*,'(a,i0.3,a,i0.3,a,f9.3,a,i3)') trim(str_printout)//' number ',loop_inv,'/',Ninv,' took ',t_sec,' seconds per correlator with Nthr= ',Nthr
            end do
            confcorr_sp=confcorr_sp/float(Ninv)
            write(*,'(a,4(a,i0),a,f8.4)') trim(str_printout),' parameters [Nx,Ny,Nz,Nt]=[',Nx,',',Ny,',',Nz,',',Nt,'], beta=6.0, mass=',mass
            call effmass_printout_sp(confcorr_sp,str_printout)
         end do
         end do
      end if
      deallocate(suv1_sp,suv2_sp,suv3_sp,V)
   end do

   do loop_layout=1,2
      Nthr=Ncpu/2
      select case(loop_layout)
         case(1); allocate(suv1_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv2_dp(Nc,Nv,Nx,Ny,Nz,Nt),suv3_dp(Nc,Nv,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NcNv_' !!! [Nc,Nv]
         case(2); allocate(suv1_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv2_dp(Nv,Nc,Nx,Ny,Nz,Nt),suv3_dp(Nv,Nc,Nx,Ny,Nz,Nt),V(Nc,Nc,04,Nx,Ny,Nz,Nt)); suffix='_NvNc_' !!! [Nv,Nc]
         case default; cycle
      end select
      call suv_zero_dp(suv1_dp,suffix); call suv_zero_dp(suv2_dp,suffix); call suv_zero_dp(suv3_dp,suffix); call init_v(V,.true.)
      if (.true.) then
         confcorr_dp(:)=0.0_dp
         write(str_printout,'(a)') ' pioncorrelator_stag_'//suffix//'_dp: '
         do loop_inv=1,Ninv
            call system_clock(t_old,clock_rate)
            call suv_pointsource_dp(suv1_dp,suffix,t_suv)
            call solve_stagori_vp(suv1_dp,suv2_dp,V,mass,suffix,tol,2*maxit,.true.)
            call suv_pseudoscalar_dp(suv2_dp,suv2_dp,suffix,t_suv,slvrcorr_dp); confcorr_dp=confcorr_dp+slvrcorr_dp
            call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv/Nc*clock_rate)
            write(*,'(a,i0.3,a,i0.3,a,f9.3,a,i3)') trim(str_printout)//' number ',loop_inv,'/',Ninv,' took ',t_sec,' seconds per correlator with Nthr= ',Nthr
         end do
         confcorr_dp=confcorr_dp/dble(Ninv)
         write(*,'(a,4(a,i0),a,f8.4)') trim(str_printout),' parameters [Nx,Ny,Nz,Nt]=[',Nx,',',Ny,',',Nz,',',Nt,'], beta=6.0, mass=',mass
         call effmass_printout_dp(confcorr_dp,str_printout)
      else
         do loop_snk=0,1
         do loop_src=0,1
            confcorr_dp(:)=0.0_dp
            write(str_printout,'(a,i0,a,i0,a)') ' pioncorrelator_stag_'//suffix//'_dp(',loop_snk,',',loop_src,'): '
            do loop_inv=1,Ninv
               call system_clock(t_old,clock_rate)
               !!! note: initialize pointsource with identities, smear it (if requested), invert stagori on it, smear sink (if requested), act on it with ga5xi5, and store result in suv1_dp
               call suv_pointsource_dp(suv3_dp,suffix,t_suv); call cgwrap_wsuv3d_vp(suv3_dp,suv1_dp,V,mass,suffix,loop_src==1)
               call solve_stagori_vp(suv1_dp,suv2_dp,V,mass,suffix,tol,2*maxit,.true.)
               call cgwrap_wsuv3d_vp(suv2_dp,suv1_dp,V,mass,suffix,loop_snk==1); call app_ga5xi5_dp(suv1_dp,suffix) !!! note: keep suv1_dp untouched till processed by suv_pseudoscalar_dp
               !!! note: modify pointsource with factor ga5xi5, smear it (if requested), invert stagdag on it, smear sink (if requested), and store result in suv2_dp
               call app_ga5xi5_dp(suv3_dp,suffix);            call cgwrap_wsuv3d_vp(suv3_dp,suv2_dp,V,mass,suffix,loop_src==1)
               call solve_stagdag_vp(suv2_dp,suv3_dp,V,mass,suffix,tol,2*maxit,.true.)
               call cgwrap_wsuv3d_vp(suv3_dp,suv2_dp,V,mass,suffix,loop_snk==1); call suv_pseudoscalar_dp(suv1_dp,suv2_dp,suffix,t_suv,slvrcorr_dp); confcorr_dp=confcorr_dp+slvrcorr_dp
               !!! note: print timing information for individual inversion
               call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(Nv/Nc*clock_rate)
               write(*,'(a,i0.3,a,i0.3,a,f9.3,a,i3)') trim(str_printout)//' number ',loop_inv,'/',Ninv,' took ',t_sec,' seconds per correlator with Nthr= ',Nthr
            end do
            confcorr_dp=confcorr_dp/dble(Ninv)
            write(*,'(a,4(a,i0),a,f8.4)') trim(str_printout),' parameters [Nx,Ny,Nz,Nt]=[',Nx,',',Ny,',',Nz,',',Nt,'], beta=6.0, mass=',mass
            call effmass_printout_dp(confcorr_dp,str_printout)
         end do
         end do
      end if
      deallocate(suv1_dp,suv2_dp,suv3_dp,V)
   end do

   call date_and_time(date=hostdate,time=hosttime,zone=hostzone)
   write(*,*) 'testknl:  date and time and zone: '//trim(hostdate)//' '//trim(hosttime)//' '//trim(hostzone)

#endif /* stag && spectro */

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

end program testknl_main



==> anc/testknl_stag.f90 <==
module testknl_stag

   !!! creator: stephan durr -- you are welcome to use this with appropriate citation(s)
   !!! compile: ifort -implicitnone -stand f08 -fpp -diag-disable 5268 -warn all -nogen-interfaces -qopenmp -O2 -xcore-avx512 -c testknl_stag.f90

   use testknl_globals, only: Nc,Nv, Nx,Ny,Nz,Nt, sp,dp, Nthr,Nlev
   use testknl_cond, only: lanczos_ritzvalues_sp,lanczos_ritzvalues_dp
   use testknl_suv, only: suv_zero_sp,suv_flip_sp,suv_copy_sp,suv_cast_sp2dp, suv_normsqu_sp,suv_dotdiag_sp,suv_dotdiag_vp, suv_incr_rsp,suv_incr_rvp,suv_incr_rdp, app_ga5xi5_sp, suv_shapecheck_sp,suv_residualnormadjust_sp
   use testknl_suv, only: suv_zero_dp,suv_flip_dp,suv_copy_dp,suv_cast_dp2sp, suv_normsqu_dp,suv_dotdiag_dp,                suv_anti_rsp,suv_anti_rvp,suv_anti_rdp, app_ga5xi5_dp, suv_shapecheck_dp,suv_residualnormadjust_dp

   implicit none
   private !!! private by default, overwrites for specific functions/subroutines follow
   public :: app_stag_sp, resultcheck_stag_sp, cg_stagdagstag_sp,cg_stagdagstag_vp, solve_stagori_sp,solve_stagori_vp, solve_stagdag_sp,solve_stagdag_vp
   public :: app_stag_dp, resultcheck_stag_dp, cg_stagdagstag_dp,cg_stagdagstag_mp, solve_stagori_dp,solve_stagori_mp, solve_stagdag_dp,solve_stagdag_mp

   integer :: m
   integer,dimension(0:Nx+1),parameter :: list_x=[Nx,(m,m=1,Nx),1]
   integer,dimension(0:Ny+1),parameter :: list_y=[Ny,(m,m=1,Ny),1]
   integer,dimension(0:Nz+1),parameter :: list_z=[Nz,(m,m=1,Nz),1]
   integer,dimension(0:Nt+1),parameter :: list_t=[Nt,(m,m=1,Nt),1]

contains

   pure function myeta_sp(z)
      implicit none
      integer,intent(in) :: z
      real(kind=sp) :: myeta_sp !!! real(1-2*modulo(z,2),kind=sp)
      if (btest(z,0)) then
         myeta_sp=-1.0_sp
      else
         myeta_sp=+1.0_sp
      end if
   end function myeta_sp
   pure function myeta_dp(z)
      implicit none
      integer,intent(in) :: z
      real(kind=dp) :: myeta_dp !!! real(1-2*modulo(z,2),kind=dp)
      if (btest(z,0)) then
         myeta_dp=-1.0_dp
      else
         myeta_dp=+1.0_dp
      end if
   end function myeta_dp

   subroutine app_stag_sp(old,new,V,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
         case('_NcNv_'); if (all(shape(old)==[Nc,Nv,Nx,Ny,Nz,Nt])) call app_stag_NcNv_sp(old,new,V,mass) !!! [Nc,Nv]=case_1
         case('_NvNc_'); if (all(shape(old)==[Nv,Nc,Nx,Ny,Nz,Nt])) call app_stag_NvNc_sp(old,new,V,mass) !!! [Nv,Nc]=case_2
         case default  ; write(*,*) 'app_stag_sp: unknown str_layout: '//str_layout
      end select
   end subroutine app_stag_sp

   subroutine app_stag_NcNv_sp(old,new,V,mass) ! #1_sp
      implicit none
      complex(kind=sp),dimension(Nc,   Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nc,   Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nv,Nc) :: site
      real(kind=sp) :: eta4,eta3,eta2
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,rhs,ccc
      !!! note: eta1=1, eta2=(-1)^(x), eta3=(-1)^(x+y), eta4=(-1)^(x+y+z)
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1); eta4=myeta_sp(y+z); eta3=myeta_sp(y); eta2=1.000
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1);                                                                           eta4=-eta4        ; eta3=-eta3      ; eta2=-eta2
         !!! direction 0 gets mass term
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=real(2.0*mass,kind=sp)*old(col,rhs,x,y,z,t)
         !!! add non-trivial directions
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-eta4*(conjg(V(ccc,:,4,x,y,z,t_min))*old(ccc,rhs,x,y,z,t_min) & !!! direction -4 gets factor -1/2*eta4
                                            -      V(:,ccc,4,x,y,z,t    ) *old(ccc,rhs,x,y,z,t_plu))  !!! direction +4 gets factor +1/2*eta4
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-eta3*(conjg(V(ccc,:,3,x,y,z_min,t))*old(ccc,rhs,x,y,z_min,t) & !!! direction -3 gets factor -1/2*eta3
                                            -      V(:,ccc,3,x,y,z    ,t) *old(ccc,rhs,x,y,z_plu,t))  !!! direction +3 gets factor +1/2*eta3
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-eta2*(conjg(V(ccc,:,2,x,y_min,z,t))*old(ccc,rhs,x,y_min,z,t) & !!! direction -2 gets factor -1/2*eta2
                                            -      V(:,ccc,2,x,y    ,z,t) *old(ccc,rhs,x,y_plu,z,t))  !!! direction +2 gets factor +1/2*eta2
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-      conjg(V(ccc,:,1,x_min,y,z,t))*old(ccc,rhs,x_min,y,z,t) & !!! direction -1 gets factor -1/2*eta1
                                      +            V(:,ccc,1,x    ,y,z,t) *old(ccc,rhs,x_plu,y,z,t)   !!! direction +1 gets factor +1/2*eta1
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,rhs=1:Nv) new(col,rhs,x,y,z,t)=0.5_sp*site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_stag_NcNv_sp

   subroutine app_stag_NvNc_sp(old,new,V,mass) ! #2_sp
      implicit none
      complex(kind=sp),dimension(Nv,   Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,   Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nv,Nc) :: site
      real(kind=sp) :: eta4,eta3,eta2
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,rhs,ccc
      !!! note: eta1=1, eta2=(-1)^(x), eta3=(-1)^(x+y), eta4=(-1)^(x+y+z)
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1); eta4=myeta_sp(y+z); eta3=myeta_sp(y); eta2=1.000
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1);                                                                           eta4=-eta4        ; eta3=-eta3      ; eta2=-eta2
         !!! direction 0 gets mass term
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=real(2.0*mass,kind=sp)*old(rhs,col,x,y,z,t)
         !!! add non-trivial directions
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-eta4*(conjg(V(ccc,:,4,x,y,z,t_min))*old(rhs,ccc,x,y,z,t_min)  & !!! direction -4 gets factor -1/2*eta4
                                            -      V(:,ccc,4,x,y,z,t    ) *old(rhs,ccc,x,y,z,t_plu))  !!! direction +4 gets factor +1/2*eta4
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-eta3*(conjg(V(ccc,:,3,x,y,z_min,t))*old(rhs,ccc,x,y,z_min,t) & !!! direction -3 gets factor -1/2*eta3
                                            -      V(:,ccc,3,x,y,z    ,t) *old(rhs,ccc,x,y,z_plu,t))  !!! direction +3 gets factor +1/2*eta3
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-eta2*(conjg(V(ccc,:,2,x,y_min,z,t))*old(rhs,ccc,x,y_min,z,t) & !!! direction -2 gets factor -1/2*eta2
                                            -      V(:,ccc,2,x,y    ,z,t) *old(rhs,ccc,x,y_plu,z,t))  !!! direction +2 gets factor +1/2*eta2
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-      conjg(V(ccc,:,1,x_min,y,z,t))*old(rhs,ccc,x_min,y,z,t) & !!! direction -1 gets factor -1/2*eta1
                                      +            V(:,ccc,1,x    ,y,z,t) *old(rhs,ccc,x_plu,y,z,t)   !!! direction +1 gets factor +1/2*eta1
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,rhs=1:Nv) new(rhs,col,x,y,z,t)=0.5_sp*site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_stag_NvNc_sp

   subroutine app_stag_dp(old,new,V,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
         case('_NcNv_'); if (all(shape(old)==[Nc,Nv,Nx,Ny,Nz,Nt])) call app_stag_NcNv_dp(old,new,V,mass) !!! [Nc,Nv]=case_1
         case('_NvNc_'); if (all(shape(old)==[Nv,Nc,Nx,Ny,Nz,Nt])) call app_stag_NvNc_dp(old,new,V,mass) !!! [Nv,Nc]=case_2
         case default  ; write(*,*) 'app_stag_dp: unknown str_layout: '//str_layout
      end select
   end subroutine app_stag_dp

   subroutine app_stag_NcNv_dp(old,new,V,mass) ! #1_dp
      implicit none
      complex(kind=dp),dimension(Nc,   Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nc,   Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv,Nc) :: site
      real(kind=dp) :: eta4,eta3,eta2
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,rhs,ccc
      !!! note: eta1=1, eta2=(-1)^(x), eta3=(-1)^(x+y), eta4=(-1)^(x+y+z)
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1); eta4=myeta_dp(y+z); eta3=myeta_dp(y); eta2=1.0_dp
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1);                                                                           eta4=-eta4        ; eta3=-eta3      ; eta2=-eta2
         !!! direction 0 gets mass term
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=real(2.0*mass,kind=dp)*old(col,rhs,x,y,z,t)
         !!! add non-trivial directions
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-eta4*(conjg(V(ccc,:,4,x,y,z,t_min))*old(ccc,rhs,x,y,z,t_min) & !!! direction -4 gets factor -1/2*eta4
                                            -      V(:,ccc,4,x,y,z,t    ) *old(ccc,rhs,x,y,z,t_plu))  !!! direction +4 gets factor +1/2*eta4
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-eta3*(conjg(V(ccc,:,3,x,y,z_min,t))*old(ccc,rhs,x,y,z_min,t) & !!! direction -3 gets factor -1/2*eta3
                                            -      V(:,ccc,3,x,y,z    ,t) *old(ccc,rhs,x,y,z_plu,t))  !!! direction +3 gets factor +1/2*eta3
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-eta2*(conjg(V(ccc,:,2,x,y_min,z,t))*old(ccc,rhs,x,y_min,z,t) & !!! direction -2 gets factor -1/2*eta2
                                            -      V(:,ccc,2,x,y    ,z,t) *old(ccc,rhs,x,y_plu,z,t))  !!! direction +2 gets factor +1/2*eta2
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-      conjg(V(ccc,:,1,x_min,y,z,t))*old(ccc,rhs,x_min,y,z,t) & !!! direction -1 gets factor -1/2*eta1
                                      +            V(:,ccc,1,x    ,y,z,t) *old(ccc,rhs,x_plu,y,z,t)   !!! direction +1 gets factor +1/2*eta1
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,rhs=1:Nv) new(col,rhs,x,y,z,t)=0.5_dp*site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_stag_NcNv_dp

   subroutine app_stag_NvNc_dp(old,new,V,mass) ! #2_dp
      implicit none
      complex(kind=dp),dimension(Nv,   Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nv,   Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv,Nc) :: site
      real(kind=dp) :: eta4,eta3,eta2
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,rhs,ccc
      !!! note: eta1=1, eta2=(-1)^(x), eta3=(-1)^(x+y), eta4=(-1)^(x+y+z)
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1); eta4=myeta_dp(y+z); eta3=myeta_dp(y); eta2=1.0_dp
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1);                                                                           eta4=-eta4        ; eta3=-eta3      ; eta2=-eta2
         !!! direction 0 gets mass term
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=real(2.0*mass,kind=dp)*old(rhs,col,x,y,z,t)
         !!! add non-trivial directions
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-eta4*(conjg(V(ccc,:,4,x,y,z,t_min))*old(rhs,ccc,x,y,z,t_min) & !!! direction -4 gets factor -1/2*eta4
                                            -      V(:,ccc,4,x,y,z,t    ) *old(rhs,ccc,x,y,z,t_plu))  !!! direction +4 gets factor +1/2*eta4
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-eta3*(conjg(V(ccc,:,3,x,y,z_min,t))*old(rhs,ccc,x,y,z_min,t) & !!! direction -3 gets factor -1/2*eta3
                                            -      V(:,ccc,3,x,y,z    ,t) *old(rhs,ccc,x,y,z_plu,t))  !!! direction +3 gets factor +1/2*eta3
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-eta2*(conjg(V(ccc,:,2,x,y_min,z,t))*old(rhs,ccc,x,y_min,z,t) & !!! direction -2 gets factor -1/2*eta2
                                            -      V(:,ccc,2,x,y    ,z,t) *old(rhs,ccc,x,y_plu,z,t))  !!! direction +2 gets factor +1/2*eta2
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-      conjg(V(ccc,:,1,x_min,y,z,t))*old(rhs,ccc,x_min,y,z,t) & !!! direction -1 gets factor -1/2*eta1
                                      +            V(:,ccc,1,x    ,y,z,t) *old(rhs,ccc,x_plu,y,z,t)   !!! direction +1 gets factor +1/2*eta1
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,rhs=1:Nv) new(rhs,col,x,y,z,t)=0.5_dp*site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_stag_NvNc_dp

!   subroutine app_hermstag_sp(old,new,V,mass,str_layout)
!      implicit none
!      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: old
!      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: new
!      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
!      real(kind=sp),intent(in) :: mass
!      character(len=6),intent(in) :: str_layout
!      select case(str_layout)
!         case('_NcNv_'); if (all(shape(old)==[Nc,Nv,Nx,Ny,Nz,Nt])) call app_hermstag_NcNv_sp(old,new,V,mass) !!! [Nc,Nv]=case_1
!         case('_NvNc_'); if (all(shape(old)==[Nv,Nc,Nx,Ny,Nz,Nt])) call app_hermstag_NvNc_sp(old,new,V,mass) !!! [Nv,Nc]=case_2
!         case default  ; write(*,*) 'app_hermstag_sp: unknown str_layout: '//str_layout
!      end select
!   end subroutine app_hermstag_sp

!   subroutine app_hermstag_NcNv_sp(old,new,V,mass) ! #1_sp
!      implicit none
!      complex(kind=sp),dimension(Nc,   Nv,Nx,Ny,Nz,Nt),intent( in) :: old
!      complex(kind=sp),dimension(Nc,   Nv,Nx,Ny,Nz,Nt),intent(out) :: new
!      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
!      real(kind=sp),intent(in) :: mass
!      complex(kind=sp),dimension(Nv,Nc) :: site
!      real(kind=sp) :: eta4,eta3,eta2
!      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,rhs,ccc
!      !!! note: eta1=1, eta2=(-1)^(x), eta3=(-1)^(x+y), eta4=(-1)^(x+y+z)
!      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
!      do t=1,Nt
!      do z=1,Nz
!      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1); eta4=myeta_sp(y+z); eta3=myeta_sp(y); eta2=1.000
!      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1);                                                                           eta4=-eta4        ; eta3=-eta3      ; eta2=-eta2
!         !!! direction 0 gets mass term
!         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=(2.0*mass)*old(col,rhs,x,y,z,t)
!         !!! add non-trivial directions
!         do ccc=1,Nc
!            !$OMP SIMD
!            do rhs=1,Nv
!               site(rhs,:)=site(rhs,:)-eta4*conjg(V(ccc,:,4,x,y,z,t_min))*old(ccc,rhs,x,y,z,t_min) !!! direction -4 gets factor -1/2*eta4
!               site(rhs,:)=site(rhs,:)-eta3*conjg(V(ccc,:,3,x,y,z_min,t))*old(ccc,rhs,x,y,z_min,t) !!! direction -3 gets factor -1/2*eta3
!               site(rhs,:)=site(rhs,:)-eta2*conjg(V(ccc,:,2,x,y_min,z,t))*old(ccc,rhs,x,y_min,z,t) !!! direction -2 gets factor -1/2*eta2
!               site(rhs,:)=site(rhs,:)-     conjg(V(ccc,:,1,x_min,y,z,t))*old(ccc,rhs,x_min,y,z,t) !!! direction -1 gets factor -1/2*eta1
!            end do
!         end do
!         do ccc=1,Nc
!            !$OMP SIMD
!            do rhs=1,Nv
!               site(rhs,:)=site(rhs,:)+           V(:,ccc,1,x    ,y,z,t) *old(ccc,rhs,x_plu,y,z,t) !!! direction +1 gets factor +1/2*eta1
!               site(rhs,:)=site(rhs,:)+eta2*      V(:,ccc,2,x,y    ,z,t) *old(ccc,rhs,x,y_plu,z,t) !!! direction +2 gets factor +1/2*eta2
!               site(rhs,:)=site(rhs,:)+eta3*      V(:,ccc,3,x,y,z    ,t) *old(ccc,rhs,x,y,z_plu,t) !!! direction +3 gets factor +1/2*eta3
!               site(rhs,:)=site(rhs,:)+eta4*      V(:,ccc,4,x,y,z,t    ) *old(ccc,rhs,x,y,z,t_plu) !!! direction +4 gets factor +1/2*eta4
!            end do
!         end do
!         !!! plug site into new vector
!         forall(col=1:Nc,rhs=1:Nv) new(col,rhs,x,y,z,t)=0.5_sp*site(rhs,col)
!      end do ! x=1,Nx
!      do x=1+mod(y+z+t,2),Nx,2 !!! starts from 2 for y=z=t=1 and goes (always) through ODD positions
!         new(:,:,x,y,z,t)=-new(:,:,x,y,z,t)
!      end do ! x=1,Nx
!      end do ! y=1,Ny
!      end do ! z=1,Nz
!      end do ! t=1,Nt
!      !$OMP END PARALLEL DO
!   end subroutine app_hermstag_NcNv_sp

!   subroutine app_hermstag_NvNc_sp(old,new,V,mass) ! #2_sp
!      implicit none
!      complex(kind=sp),dimension(Nv,   Nc,Nx,Ny,Nz,Nt),intent( in) :: old
!      complex(kind=sp),dimension(Nv,   Nc,Nx,Ny,Nz,Nt),intent(out) :: new
!      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
!      real(kind=sp),intent(in) :: mass
!      complex(kind=sp),dimension(Nv,Nc) :: site
!      real(kind=sp) :: eta4,eta3,eta2
!      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,rhs,ccc
!      !!! note: eta1=1, eta2=(-1)^(x), eta3=(-1)^(x+y), eta4=(-1)^(x+y+z)
!      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
!      do t=1,Nt
!      do z=1,Nz
!      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1); eta4=myeta_sp(y+z); eta3=myeta_sp(y); eta2=1.000
!      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1);                                                                           eta4=-eta4        ; eta3=-eta3      ; eta2=-eta2
!         !!! direction 0 gets mass term
!         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=(2.0*mass)*old(rhs,col,x,y,z,t)
!         !!! add non-trivial directions
!         do ccc=1,Nc
!            !$OMP SIMD
!            do rhs=1,Nv
!               site(rhs,:)=site(rhs,:)-eta4*conjg(V(ccc,:,4,x,y,z,t_min))*old(rhs,ccc,x,y,z,t_min) !!! direction -4 gets factor -1/2*eta4
!               site(rhs,:)=site(rhs,:)-eta3*conjg(V(ccc,:,3,x,y,z_min,t))*old(rhs,ccc,x,y,z_min,t) !!! direction -3 gets factor -1/2*eta3
!               site(rhs,:)=site(rhs,:)-eta2*conjg(V(ccc,:,2,x,y_min,z,t))*old(rhs,ccc,x,y_min,z,t) !!! direction -2 gets factor -1/2*eta2
!               site(rhs,:)=site(rhs,:)-     conjg(V(ccc,:,1,x_min,y,z,t))*old(rhs,ccc,x_min,y,z,t) !!! direction -1 gets factor -1/2*eta1
!            end do
!         end do
!         do ccc=1,Nc
!            !$OMP SIMD
!            do rhs=1,Nv
!               site(rhs,:)=site(rhs,:)+           V(:,ccc,1,x    ,y,z,t) *old(rhs,ccc,x_plu,y,z,t) !!! direction +1 gets factor +1/2*eta1
!               site(rhs,:)=site(rhs,:)+eta2*      V(:,ccc,2,x,y    ,z,t) *old(rhs,ccc,x,y_plu,z,t) !!! direction +2 gets factor +1/2*eta2
!               site(rhs,:)=site(rhs,:)+eta3*      V(:,ccc,3,x,y,z    ,t) *old(rhs,ccc,x,y,z_plu,t) !!! direction +3 gets factor +1/2*eta3
!               site(rhs,:)=site(rhs,:)+eta4*      V(:,ccc,4,x,y,z,t    ) *old(rhs,ccc,x,y,z,t_plu) !!! direction +4 gets factor +1/2*eta4
!            end do
!         end do
!         !!! plug site into new vector
!         forall(col=1:Nc,rhs=1:Nv) new(rhs,col,x,y,z,t)=0.5_sp*site(rhs,col)
!      end do ! x=1,Nx
!      do x=1+mod(y+z+t,2),Nx,2 !!! starts from 2 for y=z=t=1 and goes (always) through ODD positions
!         new(:,:,x,y,z,t)=-new(:,:,x,y,z,t)
!      end do ! x=1,Nx
!      end do ! y=1,Ny
!      end do ! z=1,Nz
!      end do ! t=1,Nt
!      !$OMP END PARALLEL DO
!   end subroutine app_hermstag_NvNc_sp

   function suspicious_stag(dotdiag_dp)
      implicit none
      logical :: suspicious_stag
      complex(kind=dp),dimension(Nv),intent(in) :: dotdiag_dp
      complex(kind=dp),dimension(12),parameter :: reference=[ &
       cmplx(180.8955,-334.3536,kind=dp),cmplx(289.4087,-800.2368,kind=dp),cmplx(318.3951,-633.1585,kind=dp),cmplx(301.7959,-839.8326,kind=dp), &
       cmplx(196.5200,-490.0424,kind=dp),cmplx(210.4673,-539.1537,kind=dp),cmplx(196.0785,-362.0683,kind=dp),cmplx(351.3853,-711.4957,kind=dp), &
       cmplx(316.9182,-887.8641,kind=dp),cmplx(312.3970,-619.0522,kind=dp),cmplx(359.5479,-731.0496,kind=dp),cmplx(322.2461,-642.2395,kind=dp)]
      suspicious_stag=.true.
      if (Nv==12) suspicious_stag=any(abs(dotdiag_dp(1:min(Nv,12))/reference(1:min(Nv,12))-1.0_dp).gt.1e-6)
      if (suspicious_stag) write(*,*) cmplx(dotdiag_dp,kind=sp)
   end function suspicious_stag

   subroutine resultcheck_stag_sp(old_sp,new_sp,str_layout,mass)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in) :: old_sp,new_sp
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv) :: dotdiag_dp
      logical,save :: done_NcNv=.false.
      logical,save :: done_NvNc=.false.
      if (any(shape(old_sp).ne.shape(new_sp))) stop ' resultcheck_stag_sp: shape(old_sp).ne.shape(new_sp)'
      select case(str_layout)
         case('_NcNv_'); if (all(shape(old_sp)==[Nc,Nv,Nx,Ny,Nz,Nt]).and.done_NcNv) return
         case('_NvNc_'); if (all(shape(old_sp)==[Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NvNc) return
         case default  ; write(*,*) 'resultcheck_stag_sp: unknown str_layout: '//str_layout
      end select
      dotdiag_dp=cmplx(suv_dotdiag_sp(new_sp,old_sp,str_layout),kind=dp)
      if (all([Nc,Nv,Nx,Ny,Nz,Nt].eq.[3,12,34,34,34,68]).and.(abs(mass-0.01).lt.1e-6)) then
         if (str_layout=='_NcNv_') done_NcNv=suspicious_stag(dotdiag_dp)
         if (str_layout=='_NvNc_') done_NvNc=suspicious_stag(dotdiag_dp)
      else
         write(*,'(a,2es13.5)') ' resultcheck_stag_sp: unavailable for these parameters:',sum(dotdiag_dp)
         if (str_layout=='_NcNv_') done_NcNv=.true.
         if (str_layout=='_NvNc_') done_NvNc=.true.
      end if
   end subroutine resultcheck_stag_sp
   subroutine resultcheck_stag_dp(old_dp,new_dp,str_layout,mass)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in) :: old_dp,new_dp
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv) :: dotdiag_dp
      logical,save :: done_NcNv=.false.
      logical,save :: done_NvNc=.false.
      if (any(shape(old_dp).ne.shape(new_dp))) stop ' resultcheck_stag_dp: shape(old_dp).ne.shape(new_dp)'
      select case(str_layout)
         case('_NcNv_'); if (all(shape(old_dp)==[Nc,Nv,Nx,Ny,Nz,Nt]).and.done_NcNv) return
         case('_NvNc_'); if (all(shape(old_dp)==[Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NvNc) return
         case default  ; write(*,*) 'resultcheck_stag_dp: unknown str_layout: '//str_layout
      end select
      dotdiag_dp=suv_dotdiag_dp(new_dp,old_dp,str_layout)
      if (all([Nc,Nv,Nx,Ny,Nz,Nt].eq.[3,12,34,34,34,68]).and.(abs(mass-0.01).lt.1e-6)) then
         if (str_layout=='_NcNv_') done_NcNv=suspicious_stag(cmplx(dotdiag_dp,kind=dp))
         if (str_layout=='_NvNc_') done_NvNc=suspicious_stag(cmplx(dotdiag_dp,kind=dp))
      else
         write(*,'(a,2es13.5)') ' resultcheck_stag_dp: unavailable for these parameters:',sum(dotdiag_dp)
         if (str_layout=='_NcNv_') done_NcNv=.true.
         if (str_layout=='_NvNc_') done_NvNc=.true.
      end if
   end subroutine resultcheck_stag_dp

   subroutine app_stagdag_sp(old,new,V,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in ) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      !!! note: stag is antihermitean, except for mass term
      call app_stag_sp(old,new,V,-mass,str_layout)
      call suv_flip_sp(new,str_layout)
   end subroutine app_stagdag_sp
   subroutine app_stagdag_dp(old,new,V,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in ) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      !!! note: stag is antihermitean, except for mass term
      call app_stag_dp(old,new,V,-mass,str_layout)
      call suv_flip_dp(new,str_layout)
   end subroutine app_stagdag_dp

   subroutine app_stagdagstag_sp(old,new,tmp,V,mass,shifts,str_layout)
      implicit none
      !!! note: use "tmp" provided by calling routine to avoid lots of allocate/unallocate operations
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: new,tmp
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass,shifts(:)
      character(len=6),intent(in) :: str_layout
      select case(2)
       case(1) !!! note: tmp contains ga5xi5*stag*old
         call app_stag_sp(old,tmp,V,mass,str_layout)
         call app_ga5xi5_sp(tmp,str_layout)
         call app_stag_sp(tmp,new,V,mass,str_layout)
         call app_ga5xi5_sp(new,str_layout)
       case(2) !!! note: tmp contains stag*old
         call app_stag_sp(old,tmp,V,+mass,str_layout)
         call app_stag_sp(tmp,new,V,-mass,str_layout)
         call suv_flip_sp(new,str_layout)
      !case(3) !!! note: tmp contains ga5xi5*stag*old
      !  call app_hermstag_sp(old,tmp,V,mass,str_layout)
      !  call app_hermstag_sp(tmp,new,V,mass,str_layout)
      end select
      if (any(shifts>1e-6)) then
         call suv_incr_rsp(new,old,str_layout,real(shifts,kind=sp))
      end if
   end subroutine app_stagdagstag_sp
   subroutine app_stagdagstag_dp(old,new,tmp,V,mass,shifts,str_layout)
      implicit none
      !!! note: use "tmp" provided by calling routine to avoid lots of allocate/unallocate operations
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: new,tmp
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass,shifts(:)
      character(len=6),intent(in) :: str_layout
      select case(2)
       case(1) !!! note: tmp contains ga5xi5*stag*old
         call app_stag_dp(old,tmp,V,mass,str_layout)
         call app_ga5xi5_dp(tmp,str_layout)
         call app_stag_dp(tmp,new,V,mass,str_layout)
         call app_ga5xi5_dp(new,str_layout)
       case(2) !!! note: tmp contains stag*old
         call app_stag_dp(old,tmp,V,+mass,str_layout)
         call app_stag_dp(tmp,new,V,-mass,str_layout)
         call suv_flip_dp(new,str_layout)
      !case(3) !!! note: tmp contains ga5xi5*stag*old
      !  call app_hermstag_dp(old,tmp,V,mass,str_layout)
      !  call app_hermstag_dp(tmp,new,V,mass,str_layout)
      end select
      if (any(shifts>1e-6)) then
         call suv_incr_rdp(new,old,str_layout,real(shifts,kind=dp))
      end if
   end subroutine app_stagdagstag_dp

!   subroutine cr_stagdagstag_sp(b,x,V,mass,shifts,str_layout,tol,maxit)
!      implicit none
!      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: b
!      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: x
!      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
!      character(len=6),intent(in) :: str_layout
!      real(kind=sp),intent(in) :: mass,shifts(:),tol
!      integer,intent(in) :: maxit
!      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: r,s,p,q,tmp !!! note: total of 7 vectors_sp
!      real(kind=sp),dimension(Nv) :: qdagq,rdags_old,rdags_new, alpha,beta, normb,normr
!      integer :: iter
!      call suv_shapecheck_sp(b,str_layout,' cr_stagdagstag_sp: shape(b) inconsistent with layout='//str_layout)
!      call suv_shapecheck_sp(x,str_layout,' cr_stagdagstag_sp: shape(x) inconsistent with layout='//str_layout)
!      allocate(r,s,p,q,tmp,mold=b)
!      normb=sqrt(suv_normsqu_sp(b,str_layout))
!      call suv_zero_sp(x,str_layout)
!      call suv_copy_sp(b,r,str_layout)
!      !!! run CR with A=(D_stag^dag+mass)*(D_stag+mass)+shifts
!      call app_stagdagstag_sp(r,s,tmp,V,mass,shifts,str_layout)
!      call suv_copy_sp(r,p,str_layout)
!      call suv_copy_sp(s,q,str_layout)
!      rdags_old=real(suv_dotdiag_sp(r,s,str_layout),kind=sp) !!! note: identical to suv_dotdiag(D*r,D*r)
!      do iter=1,maxit
!         qdagq=suv_normsqu_sp(q,str_layout) !!! note: identical to suv_dotdiag(A*p,A*p)
!         alpha(:)=rdags_old(:)/qdagq(:)
!         call suv_incr_rsp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
!         call suv_incr_rsp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
!         normr=sqrt(suv_normsqu_sp(r,str_layout))
!         call app_stagdagstag_sp(r,s,tmp,V,mass,shifts,str_layout)
!         rdags_new=real(suv_dotdiag_sp(r,s,str_layout),kind=sp) !!! note: identical to suv_dotdiag(D*r,D*r)
!         beta(:)=rdags_new(:)/rdags_old(:)
!         call suv_anti_rsp(r,p,str_layout,beta) !!! p=r+p*rdags_new/rdags_old
!         call suv_anti_rsp(s,q,str_layout,beta) !!! q=s+q*rdags_new/rdags_old
!         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,20)==0)) then
!            call app_stagdagstag_sp(x,r,tmp,V,mass,shifts,str_layout) !!! note: overwrites standard r
!            call suv_anti_rsp(b,r,str_layout,[-1.0_sp])               !!! note: r=b-A*x
!            call suv_residualnormadjust_sp(iter,maxit,' cr_stagdagstag_'//str_layout//'_sp:',str_layout,r,tol,normr,normb)
!            call app_stagdagstag_sp(r,s,tmp,V,mass,shifts,str_layout) !!! note: recomputes standard s
!            call app_stagdagstag_sp(p,q,tmp,V,mass,shifts,str_layout) !!! note: recomputes standard q
!            rdags_new=real(suv_dotdiag_sp(r,s,str_layout),kind=sp) !!! note: identical to suv_dotdiag(D*r,D*r)
!            if (maxval(normr/normb)<tol) exit
!         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
!            write(*,'(a,i6,a,es11.4)') ' cr_stagdagstag_'//str_layout//'_sp: iter=',iter,', relres=',maxval(normr/normb)
!         end if
!         rdags_old=rdags_new
!      end do ! iter=1,maxit
!      deallocate(r,s,p,q,tmp)
!   end subroutine cr_stagdagstag_sp

   subroutine polyinv_stagdagstag(mass,shifts,const,slope,quadr)
      implicit none
      real(kind=sp),intent(in) :: mass,shifts(:)
      real(kind=sp),intent(out) :: const,slope
      real(kind=sp),intent(out),optional :: quadr
      !!! note: free-field spec(D)=i*[-sqrt(d),sqrt(d)]+mass, i.e. spec(A)=spec(Ddag*D)=[mass^2,d+mass^2]
      if (present(quadr)) then
         !!! note: demand f(mass^2)=2/mass^2 and f(4+mass^2)=0 and f(x)>0 for mass^2<x<4+mass^2
         !!! f:=x->const+slope*x+quadr*x^2; lprint(solve({f(mass^2)=2/mass^2,f(4+mass^2)=0,D(f)(4+mass^2)=0},{const,slope,quadr}));
         !!! solution: {const = 1/8/mass^2*(mass^4+8*mass^2+16), slope = -1/4/mass^2*(mass^2+4), quadr = 1/8/mass^2}
         const=(mass**2+4.0+minval(shifts))**2; slope=-2.0*(mass**2+4.0+minval(shifts)); quadr=1.0
      else
         !!! note: demand f(mass^2)=2/mass^2 and f(4+mass^2)=0
         !!! f:=x->const+slope*x; lprint(solve({f(mass^2)=2/mass^2,f(4+mass^2)=0},{const,slope}));
         !!! {const = 1/2/mass^2*(mass^2+4), slope = -1/2/mass^2}
         const=mass**2+4.0+minval(shifts); slope=-1.0
      end if
   end subroutine polyinv_stagdagstag

   subroutine precond_stagdagstag_sp(r,y,tmp,V,mass,shifts,str_layout)
      implicit none
      !!! note: use "tmp" provided by calling routine to avoid lots of allocate/unallocate operations
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: r
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: y,tmp
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,shifts(:)
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: z
      real(kind=sp) :: const,slope,quadr
      select case(1)
       case(0)
         call suv_copy_sp(r,y,str_layout) !!! note: no preconditioning
       case(1)
         call polyinv_stagdagstag(mass,shifts,const,slope)
         call app_stagdagstag_sp(r,y,tmp,V,mass,shifts,str_layout)
         !!! note: y(:,:,n)=const*r(:,:,n)+slope*y(:,:,n) modulo length of y
         call suv_incr_rsp(y,r,str_layout,[const/slope])
       case(2)
         allocate(z,mold=r)
         call polyinv_stagdagstag(mass,shifts,const,slope,quadr)
         call app_stagdagstag_sp(r,y,tmp,V,mass,shifts,str_layout)
         call app_stagdagstag_sp(y,z,tmp,V,mass,shifts,str_layout)
         !!! y(:,:,n)=const*r(:,:,n)+slope*y(:,:,n)+quadr*z(:,:,n) modulo length of y
         call suv_incr_rsp(y,r,str_layout,[const/slope])
         call suv_incr_rsp(y,z,str_layout,[quadr/slope])
         deallocate(z)
      !case(3)
      !  call chebychev_stagdagstag_sp(r,y,V,mass,shifts,str_layout,0.1,10)
      !case(4)
      !  call cr_stagdagstag_sp(r,y,V,mass,shifts,str_layout,0.1,100)
      end select
   end subroutine precond_stagdagstag_sp
   subroutine precond_stagdagstag_dp(r,y,tmp,V,mass,shifts,str_layout)
      implicit none
      !!! note: use "tmp" provided by calling routine to avoid lots of allocate/unallocate operations
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: r
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: y,tmp
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,shifts(:)
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: z
      real(kind=sp) :: const,slope,quadr
      select case(1)
       case(0)
         call suv_copy_dp(r,y,str_layout) !!! note: no preconditioning
       case(1)
         call polyinv_stagdagstag(mass,shifts,const,slope)
         call app_stagdagstag_dp(r,y,tmp,V,mass,shifts,str_layout)
         !!! note: y(:,:,n)=const*r(:,:,n)+slope*y(:,:,n) modulo length of y
         call suv_incr_rdp(y,r,str_layout,dble([const/slope]))
       case(2)
         allocate(z,mold=r)
         call polyinv_stagdagstag(mass,shifts,const,slope,quadr)
         call app_stagdagstag_dp(r,y,tmp,V,mass,shifts,str_layout)
         call app_stagdagstag_dp(y,z,tmp,V,mass,shifts,str_layout)
         !!! y(:,:,n)=const*r(:,:,n)+slope*y(:,:,n)+quadr*z(:,:,n) modulo length of y
         call suv_incr_rdp(y,r,str_layout,dble([const/slope]))
         call suv_incr_rdp(y,z,str_layout,dble([quadr/slope]))
         deallocate(z)
      !case(3)
      !  call chebychev_stagdagstag_dp(r,y,V,mass,shifts,str_layout,3)
      !case(4)
      !  call cr_stagdagstag_dp(r,y,V,mass,shifts,str_layout,0.1,100)
      end select
   end subroutine precond_stagdagstag_dp

   subroutine cg_stagdagstag_sp(b,x,V,mass,shifts,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,shifts(:),tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: r,p,tmp
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable,target :: q !!! note: total of 6 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=sp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=sp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call suv_shapecheck_sp(b,str_layout,' cg_stagdagstag_sp: shape(b) inconsistent with layout='//str_layout)
      call suv_shapecheck_sp(x,str_layout,' cg_stagdagstag_sp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,tmp,mold=b)
      normb=sqrt(suv_normsqu_sp(b,str_layout))
      call suv_zero_sp(x,str_layout)
      call suv_copy_sp(b,r,str_layout)
      !!! run CG with A=(D_stag^dag+mass)*(D_stag+mass)+shifts
      if (do_precond) then
         y => q
         call precond_stagdagstag_sp(r,y,tmp,V,mass,shifts,str_layout)
         call suv_copy_sp(y,p,str_layout)
         ydagr_old=real(suv_dotdiag_sp(y,r,str_layout),kind=sp)
      else
         call suv_copy_sp(r,p,str_layout)
         ydagr_old=suv_normsqu_sp(r,str_layout)
      end if
      do iter=1,maxit
         call app_stagdagstag_sp(p,q,tmp,V,mass,shifts,str_layout)
         pdagq=real(suv_dotdiag_sp(p,q,str_layout),kind=sp) !!! note: identical to suv_dotdiag(D*p,D*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call suv_incr_rsp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call suv_incr_rsp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(suv_normsqu_sp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,20)==0)) then
            call app_stagdagstag_sp(x,r,tmp,V,mass,shifts,str_layout) !!! note: overwrites standard r
            call suv_anti_rsp(b,r,str_layout,[-1.0_sp])               !!! note: r=b-A*x
            call suv_residualnormadjust_sp(iter,maxit,' cg_stagdagstag_'//str_layout//'_sp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_sp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_sp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_stagdagstag_'//str_layout//'_sp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call precond_stagdagstag_sp(r,y,tmp,V,mass,shifts,str_layout)
            ydagr_new=real(suv_dotdiag_sp(y,r,str_layout),kind=sp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rsp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rsp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q,tmp)
   end subroutine cg_stagdagstag_sp

   subroutine cg_stagdagstag_dp(b,x,V,mass,shifts,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,shifts(:),tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: r,p,tmp
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable,target :: q !!! note: total of 6 vectors_dp
      complex(kind=dp),dimension(:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call suv_shapecheck_dp(b,str_layout,' cg_stagdagstag_dp: shape(b) inconsistent with layout='//str_layout)
      call suv_shapecheck_dp(x,str_layout,' cg_stagdagstag_dp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,tmp,mold=b)
      normb=sqrt(suv_normsqu_dp(b,str_layout))
      call suv_zero_dp(x,str_layout)
      call suv_copy_dp(b,r,str_layout)
      !!! run CG with A=(D_stag^dag+mass)*(D_stag+mass)+shifts
      if (do_precond) then
         y => q
         call precond_stagdagstag_dp(r,y,tmp,V,mass,shifts,str_layout)
         call suv_copy_dp(y,p,str_layout)
         ydagr_old=real(suv_dotdiag_dp(y,r,str_layout),kind=dp)
      else
         call suv_copy_dp(r,p,str_layout)
         ydagr_old=suv_normsqu_dp(r,str_layout)
      end if
      do iter=1,maxit
         call app_stagdagstag_dp(p,q,tmp,V,mass,shifts,str_layout)
         pdagq=real(suv_dotdiag_dp(p,q,str_layout),kind=dp) !!! note: identical to suv_dotdiag(D*p,D*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call suv_incr_rdp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call suv_incr_rdp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(suv_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,50)==0)) then
            call app_stagdagstag_dp(x,r,tmp,V,mass,shifts,str_layout) !!! note: overwrites standard r
            call suv_anti_rdp(b,r,str_layout,[-1.0_dp])               !!! note: r=b-A*x
            call suv_residualnormadjust_dp(iter,maxit,' cg_stagdagstag_'//str_layout//'_dp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_stagdagstag_'//str_layout//'_dp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call precond_stagdagstag_dp(r,y,tmp,V,mass,shifts,str_layout)
            ydagr_new=real(suv_dotdiag_dp(y,r,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rdp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rdp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q,tmp)
   end subroutine cg_stagdagstag_dp

   subroutine cg_stagdagstag_vp(b,x,V,mass,shifts,str_layout,tol,maxit,do_precond,iter_used)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass,shifts(:),tol
      character(len=6),intent(in) :: str_layout
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      integer,intent(out),optional :: iter_used
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: r,tmp_dp !!! note: total of 4 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: p,tmp_sp !!! note: tmp_sp does not count
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable,target :: q !!! note: total of 2 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: r_sp     !!! note: r_sp does not count ==> combined footprint of 10 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr,normr_last
      integer :: iter,iter_last
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call suv_shapecheck_dp(b,str_layout,' cg_stagdagstag_vp: shape(b) inconsistent with layout='//str_layout)
      call suv_shapecheck_dp(x,str_layout,' cg_stagdagstag_vp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(p(size(b,dim=1),size(b,dim=2),Nx,Ny,Nz,Nt)); allocate(q,tmp_sp,mold=p)
      normb=sqrt(suv_normsqu_dp(b,str_layout))
      call suv_zero_dp(x,str_layout)
      call suv_copy_dp(b,r,str_layout)
      !!! run CG with A=(D_stag^dag+mass)*(D_stag+mass)+shifts
      if (do_precond) then
         y => q
         allocate(r_sp,mold=p)
         call suv_cast_dp2sp(r,r_sp,str_layout); call precond_stagdagstag_sp(r_sp,y,tmp_sp,V,mass,shifts,str_layout)
         call suv_copy_sp(y,p,str_layout)
         ydagr_old=real(suv_dotdiag_vp(r,y,str_layout),kind=dp)
      else
         call suv_cast_dp2sp(r,p,str_layout)
         ydagr_old=suv_normsqu_dp(r,str_layout)
      end if
      iter_last=0; normr_last=normb
      do iter=1,maxit; if (present(iter_used)) iter_used=iter
         call app_stagdagstag_sp(p,q,tmp_sp,V,mass,shifts,str_layout)
         pdagq=real(suv_dotdiag_sp(p,q,str_layout),kind=dp) !!! note: identical to suv_dotdiag(D*p,D*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call suv_incr_rvp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call suv_incr_rvp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(suv_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter-iter_last,50)==0).or.(minval(normr/normr_last)<1e-3)) then
            deallocate(tmp_sp); if (do_precond) deallocate(r_sp); allocate(tmp_dp,mold=b)
            call app_stagdagstag_dp(x,r,tmp_dp,V,mass,shifts,str_layout) !!! note: overwrites standard r
            call suv_anti_rdp(b,r,str_layout,[-1.0_dp])                  !!! note: r=b-A*x
            call suv_residualnormadjust_dp(iter,maxit,' cg_stagdagstag_'//str_layout//'_vp:',str_layout,r,tol,normr,normb,do_precond)
            deallocate(tmp_dp); if (do_precond) allocate(r_sp,mold=p); allocate(tmp_sp,mold=p)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
            iter_last=iter; normr_last=normr
         else if (modulo(iter-iter_last,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_stagdagstag_'//str_layout//'_vp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call suv_cast_dp2sp(r,r_sp,str_layout); call precond_stagdagstag_sp(r_sp,y,tmp_sp,V,mass,shifts,str_layout)
            ydagr_new=real(suv_dotdiag_vp(r,y,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rsp(y,p,str_layout,sngl(beta)) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rvp(r,p,str_layout,     beta ) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (allocated(r_sp)) deallocate(r_sp)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q,tmp_sp)
   end subroutine cg_stagdagstag_vp

   subroutine cg_stagdagstag_mp(b,x,V,mass,shifts,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,shifts(:),tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: r,tmp     !!! note: total of 4 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: r_cg,x_cg !!! note: total of 6 vectors_sp in CG ==> combined footprint of 14 vectors_sp
      real(kind=dp),dimension(Nv) :: normb,normr
      integer :: iter
      call suv_shapecheck_dp(b,str_layout,' cg_stagdagstag_mp: shape(b) inconsistent with layout='//str_layout)
      call suv_shapecheck_dp(x,str_layout,' cg_stagdagstag_mp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,tmp,mold=b); allocate(r_cg(size(b,dim=1),size(b,dim=2),Nx,Ny,Nz,Nt)); allocate(x_cg,mold=r_cg)
      normb=sqrt(suv_normsqu_dp(b,str_layout))
      call suv_zero_dp(x,str_layout)
      call suv_copy_dp(b,r,str_layout)
      do iter=1,15
         call suv_cast_dp2sp(r,r_cg,str_layout)
         call cg_stagdagstag_sp(r_cg,x_cg,V,mass,shifts,str_layout,max(tol**0.1,1e-2),maxit/10,do_precond)
         call suv_incr_rvp(x,x_cg,str_layout,[1.0_dp])             !!! note: x=x+dble(x_cg)
         call app_stagdagstag_dp(x,r,tmp,V,mass,shifts,str_layout) !!! note: overwrites standard r
         call suv_anti_rdp(b,r,str_layout,[-1.0_dp])               !!! note: r=b-A*x
         normr=sqrt(suv_normsqu_dp(r,str_layout))
         if (maxval(normr/normb)<tol) exit
      end do ! iter=1,15
      if (maxval(normr/normb)<tol) then
         write(*,'(a,i6,a,es22.4,a)') ' cg_stagdagstag_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=attained'
      else
         write(*,'(a,i6,a,es22.4,a)') ' cg_stagdagstag_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=max_iter'
      end if
      deallocate(r,tmp,r_cg,x_cg)
   end subroutine cg_stagdagstag_mp

   subroutine solve_stagori_sp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: c
      !!! note: Dori*x=b is equivalent to DdagDori*x=c with c=Ddag*b
      allocate(c,mold=b)
      call app_stagdag_sp(b,c,V,mass,str_layout)
      call cg_stagdagstag_sp(c,x,V,mass,[0.0],str_layout,tol,maxit,do_precond)
      deallocate(c)
   end subroutine solve_stagori_sp
   subroutine solve_stagdag_sp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: y
      !!! note: Ddag*x=b is equivalent to DdagDori*y=b with x=Dori*y
      allocate(y,mold=b)
      call cg_stagdagstag_sp(b,y,V,mass,[0.0],str_layout,tol,maxit,do_precond)
      call app_stag_sp(y,x,V,mass,str_layout)
      deallocate(y)
   end subroutine solve_stagdag_sp

   subroutine solve_stagori_dp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: c
      !!! note: Dori*x=b is equivalent to DdagDori*x=c with c=Ddag*b
      allocate(c,mold=b)
      call app_stagdag_dp(b,c,V,mass,str_layout)
      call cg_stagdagstag_dp(c,x,V,mass,[0.0],str_layout,tol,maxit,do_precond)
      deallocate(c)
   end subroutine solve_stagori_dp
   subroutine solve_stagdag_dp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: y
      !!! note: Ddag*x=b is equivalent to DdagDori*y=b with x=Dori*y
      allocate(y,mold=b)
      call cg_stagdagstag_dp(b,y,V,mass,[0.0],str_layout,tol,maxit,do_precond)
      call app_stag_dp(y,x,V,mass,str_layout)
      deallocate(y)
   end subroutine solve_stagdag_dp

   subroutine solve_stagori_vp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: c
      !!! note: Dori*x=b is equivalent to DdagDori*x=c with c=Ddag*b
      allocate(c,mold=b)
      call app_stagdag_dp(b,c,V,mass,str_layout)
      call cg_stagdagstag_vp(c,x,V,mass,[0.0],str_layout,tol,maxit,do_precond)
      deallocate(c)
   end subroutine solve_stagori_vp
   subroutine solve_stagdag_vp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: y
      !!! note: Ddag*x=b is equivalent to DdagDori*y=b with x=Dori*y
      allocate(y,mold=b)
      call cg_stagdagstag_vp(b,y,V,mass,[0.0],str_layout,tol,maxit,do_precond)
      call app_stag_dp(y,x,V,mass,str_layout)
      deallocate(y)
   end subroutine solve_stagdag_vp

   subroutine solve_stagori_mp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: c
      !!! note: Dori*x=b is equivalent to DdagDori*x=c with c=Ddag*b
      allocate(c,mold=b)
      call app_stagdag_dp(b,c,V,mass,str_layout)
      call cg_stagdagstag_mp(c,x,V,mass,[0.0],str_layout,tol,maxit,do_precond)
      deallocate(c)
   end subroutine solve_stagori_mp
   subroutine solve_stagdag_mp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: y
      !!! note: Ddag*x=b is equivalent to DdagDori*y=b with x=Dori*y
      allocate(y,mold=b)
      call cg_stagdagstag_mp(b,y,V,mass,[0.0],str_layout,tol,maxit,do_precond)
      call app_stag_dp(y,x,V,mass,str_layout)
      deallocate(y)
   end subroutine solve_stagdag_mp

!   subroutine bcg_stag_sp(b,x,V,mass,str_layout,tol,maxit)
!      implicit none
!      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: b
!      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: x
!      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
!      character(len=6),intent(in) :: str_layout
!      real(kind=sp),intent(in) :: mass,tol
!      integer,intent(in) :: maxit
!      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: r,p,rbar,pbar,q !!! note: total of 5 vectors_sp
!      complex(kind=sp),dimension(Nv) :: rbardagr_old,rbardagr_new, alpha,beta
!      real(kind=sp),dimension(Nv) :: normb,normr
!      integer :: iter
!      call suv_shapecheck_sp(b,str_layout,' bcg_stag_sp: shape(b) inconsistent with layout='//str_layout)
!      call suv_shapecheck_sp(x,str_layout,' bcg_stag_sp: shape(x) inconsistent with layout='//str_layout)
!      allocate(r,p,q,rbar,pbar,mold=b)
!      normb=sqrt(suv_normsqu_sp(b,str_layout))
!      call suv_zero_sp(x,str_layout)
!      call suv_copy_sp(b,r,str_layout)
!      call suv_copy_sp(r,rbar,str_layout)
!      call suv_copy_sp(r,p,str_layout)
!      call suv_copy_sp(p,pbar,str_layout)
!      !!! run BCG with A=(D_stag+mass)
!      rbardagr_old=suv_dotdiag_sp(rbar,r,str_layout)
!      do iter=1,maxit
!         call app_stag_sp(p,q,V,mass,str_layout)
!         alpha(:)=rbardagr_old/suv_dotdiag_sp(pbar,q,str_layout)
!         call suv_incr_csp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
!         call suv_incr_csp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
!         normr=sqrt(suv_normsqu_sp(r,str_layout))
!         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,20)==0)) then
!            call app_stag_sp(x,r,V,mass,str_layout)     !!! note: overwrites standard r
!            call suv_anti_rsp(b,r,str_layout,[-1.0_sp]) !!! note: r=b-q
!            call suv_residualnormadjust_sp(iter,maxit,' bcg_stag_'//str_layout//'_sp:',str_layout,r,tol,normr,normb)
!            if (maxval(normr/normb)<tol) exit
!         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
!            write(*,'(a,i6,a,es11.4)') ' bcg_stag_'//str_layout//'_sp: iter=',iter,', relres=',maxval(normr/normb)
!         end if
!         call app_stagdag_sp(pbar,q,V,mass,str_layout)
!         call suv_incr_csp(rbar,q,str_layout,-conjg(alpha))       !!! note: rbar=rbar-qbar*conjg(alpha)
!         rbardagr_new=suv_dotdiag_sp(rbar,r,str_layout)
!         beta(:)=rbardagr_new/rbardagr_old
!         call suv_anti_csp(r   ,p   ,str_layout,      beta ) !!! p   =r   +p   *      beta
!         call suv_anti_csp(rbar,pbar,str_layout,conjg(beta)) !!! pbar=rbar+pbar*conjg(beta)
!         rbardagr_old=rbardagr_new
!      end do
!      deallocate(r,p,q,rbar,pbar)
!   end subroutine bcg_stag_sp

!   subroutine cr_hermstag_dp(b,x,V,mass,str_layout,tol,maxit)
!      implicit none
!      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
!      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
!      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
!      character(len=6),intent(in) :: str_layout
!      real(kind=sp),intent(in) :: mass,tol
!      integer,intent(in) :: maxit
!      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable,target :: r,s,p,q !!! note: total of 6 vectors_dp
!      real(kind=dp),dimension(Nv) :: rdags_old,rdags_new, alpha,beta, normb,normr
!      integer :: iter
!      call suv_shapecheck_dp(b,str_layout,' cr_hermstag_dp: shape(b) inconsistent with layout='//str_layout)
!      call suv_shapecheck_dp(x,str_layout,' cr_hermstag_dp: shape(x) inconsistent with layout='//str_layout)
!      allocate(r,s,p,q,mold=b)
!      normb=sqrt(suv_normsqu_dp(b,str_layout))
!      call suv_zero_dp(x,str_layout)
!      call suv_copy_dp(b,r,str_layout) !!! note: b original rhs b of D*x=b
!      call app_ga5xi5_dp(r,str_layout) !!! note: residual of eps*D*x=eps*b
!      !!! run CG with H=eps*(D_stag+mass)
!      call suv_copy_dp(r,p,str_layout)
!      call app_hermstag_dp(r,s,V,mass,str_layout) !!! note: s=H*r
!      call app_hermstag_dp(p,q,V,mass,str_layout) !!! note: q=H*p
!      rdags_old=real(suv_dotdiag_dp(r,s,str_layout),kind=dp)
!      do iter=1,maxit
!         alpha(:)=rdags_old(:)/suv_normsqu_dp(q,str_layout)
!         call suv_incr_rdp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
!         call suv_incr_rdp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
!         normr=sqrt(suv_normsqu_dp(r,str_layout))
!         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,50)==0)) then
!            call app_stag_dp(x,r,V,mass,str_layout)     !!! note: overwrites standard r
!            call suv_anti_rdp(b,r,str_layout,[-1.0_dp]) !!! note: r=b-D*x
!            call app_ga5xi5_dp(r,str_layout)            !!! note: residual of eps*D*x=eps*b
!            call suv_residualnormadjust_dp(iter,maxit,' cr_hermstag_'//str_layout//'_dp:',str_layout,r,tol,normr,normb)
!            if (maxval(normr/normb)<tol) exit
!         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
!            write(*,'(a,i6,a,es11.4)') ' cr_hermstag_'//str_layout//'_dp: iter=',iter,', relres=',maxval(normr/normb)
!         end if
!         call app_hermstag_dp(r,s,V,mass,str_layout)
!         rdags_new=real(suv_dotdiag_dp(r,s,str_layout),kind=dp)
!         beta(:)=rdags_new(:)/rdags_old(:)
!         call suv_anti_rdp(r,p,str_layout,beta) !!! p=r+p*rdags_new/rdags_old
!         call suv_anti_rdp(s,q,str_layout,beta) !!! q=s+q*rdags_new/rdags_old
!         rdags_old=rdags_new
!      end do ! iter=1,maxit
!      deallocate(r,s,p,q)
!   end subroutine cr_hermstag_dp

!   subroutine cgs_stag_dp(b,x,VVV,mass,str_layout,tol,maxit)
!      implicit none
!      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
!      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
!      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: VVV
!      character(len=6),intent(in) :: str_layout
!      real(kind=sp),intent(in) :: mass,tol
!      integer,intent(in) :: maxit
!      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: r,p,q,u,v !!! note: total of 7 vectors_sp
!      complex(kind=dp),dimension(Nv) :: bdagr_old,bdagr_new, alpha,beta
!      real(kind=dp),dimension(Nv) :: normb,normr
!      integer :: iter
!      call suv_shapecheck_dp(b,str_layout,' cgs_stag_dp: shape(b) inconsistent with layout='//str_layout)
!      call suv_shapecheck_dp(x,str_layout,' cgs_stag_dp: shape(x) inconsistent with layout='//str_layout)
!      allocate(r,p,q,u,v,mold=b)
!      normb=sqrt(suv_normsqu_dp(b,str_layout))
!      call suv_zero_dp(x,str_layout)
!      call suv_copy_dp(b,r,str_layout)
!      call suv_copy_dp(b,p,str_layout)
!      call suv_copy_dp(b,u,str_layout)
!      !!! run CGS with A=D_stag+mass
!      bdagr_old=suv_dotdiag_dp(b,r,str_layout)
!      do iter=1,maxit
!         call app_stag_dp(p,q,VVV,mass,str_layout)
!         alpha(:)=bdagr_old(:)/suv_dotdiag_dp(b,q,str_layout)
!         call suv_anti_cdp(u,q,str_layout,  -alpha) !!! note: q=u-q*alpha
!         call suv_incr_rdp(u,q,str_layout,[1.0_dp]) !!! note: u=u+q*[1.0]
!         call suv_incr_cdp(x,u,str_layout,  +alpha) !!! note: x=x+u*alpha
!         call app_stag_dp(u,v,VVV,mass,str_layout)
!         call suv_incr_cdp(r,v,str_layout,-alpha)   !!! note: r=r-v*alpha
!         normr=sqrt(suv_normsqu_dp(r,str_layout))
!         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,50)==0)) then
!            call app_stag_dp(x,r,VVV,mass,str_layout)   !!! note: overwrites standard r
!            call suv_anti_rdp(b,r,str_layout,[-1.0_dp]) !!! note: r=b-A*x
!            call suv_residualnormadjust_dp(iter,maxit,' cgs_stag_'//str_layout//'_dp:',str_layout,r,tol,normr,normb)
!            if (maxval(normr/normb)<tol) exit
!         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
!            write(*,'(a,i6,a,es11.4)') ' cgs_stag_'//str_layout//'_dp: iter=',iter,', relres=',maxval(normr/normb)
!         end if
!         bdagr_new=suv_dotdiag_dp(b,r,str_layout)
!         beta(:)=bdagr_new(:)/bdagr_old(:)
!         call suv_madd_cdp(r,q,str_layout,beta,u) !!! u=r+q*beta
!         call suv_incr_cdp(q,p,str_layout,beta  ) !!! q=q+p*beta
!         call suv_madd_cdp(u,q,str_layout,beta,p) !!! p=u+q*beta
!         bdagr_old=bdagr_new
!      end do ! iter=1,maxit
!      deallocate(r,p,q,u,v)
!   end subroutine cgs_stag_dp

end module testknl_stag


==> anc/testknl_suv.f90 <==
module testknl_suv

   !!! creator: stephan durr -- you are welcome to use this with appropriate citation(s)
   !!! compile: ifort -implicitnone -stand f08 -fpp -diag-disable 5268 -warn all -nogen-interfaces -qopenmp -O2 -xcore-avx512 -c testknl_suv.f90

   use testknl_globals, only: Nc,Nv, Nx,Ny,Nz,Nt, sp,dp, Nthr,Nlev
   use testknl_util, only: effmass_illinois_sp,effmass_illinois_dp,effmass_printout_sp,effmass_printout_dp

   implicit none
   private !!! private by default, overwrites for specific functions/subroutines follow
   public :: suv_zero_sp,suv_flip_sp,suv_copy_sp,suv_cast_sp2dp, suv_normsqu_sp,suv_dotdiag_sp,suv_dotdiag_vp, suv_shapecheck_sp,suv_residualnormadjust_sp,suv_pointsource_sp!, suv_diffsqu_sp
   public :: suv_zero_dp,suv_flip_dp,suv_copy_dp,suv_cast_dp2sp, suv_normsqu_dp,suv_dotdiag_dp,                suv_shapecheck_dp,suv_residualnormadjust_dp,suv_pointsource_dp!, suv_diffsqu_dp
   public :: suv_incr_rsp,suv_incr_rvp,suv_incr_rdp, suv_anti_rsp,suv_anti_rvp,suv_anti_rdp, app_ga5xi5_sp,suv_pseudoscalar_sp, suv_incr_sp,suv_incr_vp,suv_incr_dp,suv_incr
   public :: suv_incr_csp,suv_incr_cvp,suv_incr_cdp, suv_anti_csp,suv_anti_cvp,suv_anti_cdp, app_ga5xi5_dp,suv_pseudoscalar_dp, suv_anti_sp,suv_anti_vp,suv_anti_dp,suv_anti

   interface suv_incr_sp
      procedure suv_incr_rsp, suv_incr_csp
   end interface suv_incr_sp
   interface suv_incr_vp
      procedure suv_incr_rvp, suv_incr_cvp
   end interface suv_incr_vp
   interface suv_incr_dp
      procedure suv_incr_rdp, suv_incr_cdp
   end interface suv_incr_dp
   interface suv_incr
      procedure suv_incr_rsp, suv_incr_csp, suv_incr_rdp, suv_incr_cdp
   end interface suv_incr

   interface suv_anti_sp
      procedure suv_anti_rsp, suv_anti_csp
   end interface suv_anti_sp
   interface suv_anti_vp
      procedure suv_anti_rvp, suv_anti_cvp
   end interface suv_anti_vp
   interface suv_anti_dp
      procedure suv_anti_rdp, suv_anti_cdp
   end interface suv_anti_dp
   interface suv_anti
      procedure suv_anti_rsp, suv_anti_csp, suv_anti_rdp, suv_anti_cdp
   end interface suv_anti

contains

   subroutine mystop(str_routine)
      implicit none
      character(len=*),intent(in) :: str_routine
      write(*,*) str_routine; stop
   end subroutine mystop

   pure elemental function myabssqu_sp(z)
      implicit none
      complex(kind=sp),intent(in) :: z
      real(kind=dp) :: myabssqu_sp !!! note: kind=dp on purpose to avoid sp=>dp=>sp=>dp=>sp
      myabssqu_sp=dble(real(z)**2)+dble(aimag(z)**2) !!! note: square in sp and sum in dp
   end function myabssqu_sp
   pure elemental function myabssqu_dp(z)
      implicit none
      complex(kind=dp),intent(in) :: z
      real(kind=dp) :: myabssqu_dp
      myabssqu_dp=      real(z)**2 +    aimag(z)**2 
   end function myabssqu_dp

!   pure elemental function mydprod_rr(a,b)
!      implicit none
!      real(kind=sp),intent(in) :: a,b
!      real(kind=dp) :: mydprod_rr
!      mydprod_rr=dprod(a,b)
!   end function mydprod_rr
!   pure elemental function mydprod_cr(a,b)
!      implicit none
!      complex(kind=sp),intent(in) :: a
!      real(kind=sp),intent(in) :: b
!      complex(kind=dp) :: mydprod_cr
!      mydprod_cr=cmplx(dprod(real(a),b),dprod(aimag(a),b),kind=dp)
!   end function mydprod_cr
!   pure elemental function mydprod_rc(a,b)
!      implicit none
!      real(kind=sp),intent(in) :: a
!      complex(kind=sp),intent(in) :: b
!      complex(kind=dp) :: mydprod_rc
!      mydprod_rc=cmplx(dprod(a,real(b)),dprod(a,aimag(b)),kind=dp)
!   end function mydprod_rc
!   pure elemental function mydprod_cc(a,b)
!      implicit none
!      complex(kind=sp),intent(in) :: a,b
!      complex(kind=dp) :: mydprod_cc
!      mydprod_cc=cmplx(dprod(real(a),real(b))-dprod(aimag(a),aimag(b)),dprod(real(a),aimag(b))+dprod(aimag(a),real(b)),kind=dp)
!   end function mydprod_cc

   subroutine suv_shapecheck_sp(suv,str_layout,str_routine)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in) :: suv
      character(len=6),intent(in) :: str_layout
      character(len=*),intent(in) :: str_routine
      select case(str_layout)
         case('_NcNv_'); if (any(shape(suv).ne.[Nc,Nv,Nx,Ny,Nz,Nt])) call mystop(' suv_shapecheck_sp via '//str_routine//': failure in case layout=[Nc,Nv]')
         case('_NvNc_'); if (any(shape(suv).ne.[Nv,Nc,Nx,Ny,Nz,Nt])) call mystop(' suv_shapecheck_sp via '//str_routine//': failure in case layout=[Nv,Nc]')
         case default  ; call mystop(' suv_shapecheck_sp via '//str_routine//': unknown str_layout='//str_layout)
      end select
   end subroutine suv_shapecheck_sp
   subroutine suv_shapecheck_dp(suv,str_layout,str_routine)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in) :: suv
      character(len=6),intent(in) :: str_layout
      character(len=*),intent(in) :: str_routine
      select case(str_layout)
         case('_NcNv_'); if (any(shape(suv).ne.[Nc,Nv,Nx,Ny,Nz,Nt])) call mystop(' suv_shapecheck_dp via '//str_routine//': failure in case layout=[Nc,Nv]')
         case('_NvNc_'); if (any(shape(suv).ne.[Nv,Nc,Nx,Ny,Nz,Nt])) call mystop(' suv_shapecheck_dp via '//str_routine//': failure in case layout=[Nv,Nc]')
         case default  ; call mystop(' suv_shapecheck_dp via '//str_routine//': unknown str_layout='//str_layout)
      end select
   end subroutine suv_shapecheck_dp

   subroutine suv_zero_sp(suv,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: suv
      character(len=6),intent(in) :: str_layout
      integer :: x,y,z,t,col,rhs
      call suv_shapecheck_sp(suv,str_layout,' suv_zero_sp: shape(suv) inconsistent with layout='//str_layout)
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
          case('_NcNv_'); forall(rhs=1:Nv,col=1:Nc) suv(col,rhs,x,y,z,t)=cmplx(0.0,kind=sp)
          case('_NvNc_'); forall(col=1:Nc,rhs=1:Nv) suv(rhs,col,x,y,z,t)=cmplx(0.0,kind=sp)
         end select
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_zero_sp
   subroutine suv_zero_dp(suv,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: suv
      character(len=6),intent(in) :: str_layout
      integer :: x,y,z,t,col,rhs
      call suv_shapecheck_dp(suv,str_layout,' suv_zero_dp: shape(suv) inconsistent with layout='//str_layout)
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
          case('_NcNv_'); forall(rhs=1:Nv,col=1:Nc) suv(col,rhs,x,y,z,t)=cmplx(0.0,kind=dp)
          case('_NvNc_'); forall(col=1:Nc,rhs=1:Nv) suv(rhs,col,x,y,z,t)=cmplx(0.0,kind=dp)
         end select
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_zero_dp

   subroutine suv_flip_sp(suv,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(inout) :: suv
      character(len=6),intent(in) :: str_layout
      integer :: x,y,z,t,col,rhs
      call suv_shapecheck_sp(suv,str_layout,' suv_flip_sp: shape(suv) inconsistent with layout='//str_layout)
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
          case('_NcNv_'); forall(rhs=1:Nv,col=1:Nc) suv(col,rhs,x,y,z,t)=-suv(col,rhs,x,y,z,t)
          case('_NvNc_'); forall(col=1:Nc,rhs=1:Nv) suv(rhs,col,x,y,z,t)=-suv(rhs,col,x,y,z,t)
         end select
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_flip_sp
   subroutine suv_flip_dp(suv,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(inout) :: suv
      character(len=6),intent(in) :: str_layout
      integer :: x,y,z,t,col,rhs
      call suv_shapecheck_dp(suv,str_layout,' suv_flip_dp: shape(suv) inconsistent with layout='//str_layout)
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
          case('_NcNv_'); forall(rhs=1:Nv,col=1:Nc) suv(col,rhs,x,y,z,t)=-suv(col,rhs,x,y,z,t)
          case('_NvNc_'); forall(col=1:Nc,rhs=1:Nv) suv(rhs,col,x,y,z,t)=-suv(rhs,col,x,y,z,t)
         end select
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_flip_dp

   subroutine suv_copy_sp(old,new,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: new
      character(len=6),intent(in) :: str_layout
      integer :: x,y,z,t,col,rhs
      call suv_shapecheck_sp(old,str_layout,' suv_copy_sp: shape(old) inconsistent with layout='//str_layout)
      call suv_shapecheck_sp(new,str_layout,' suv_copy_sp: shape(new) inconsistent with layout='//str_layout)
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(old,new) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
          case('_NcNv_'); forall(rhs=1:Nv,col=1:Nc) new(col,rhs,x,y,z,t)=old(col,rhs,x,y,z,t)
          case('_NvNc_'); forall(col=1:Nc,rhs=1:Nv) new(rhs,col,x,y,z,t)=old(rhs,col,x,y,z,t)
         end select
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_copy_sp
   subroutine suv_copy_dp(old,new,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: new
      character(len=6),intent(in) :: str_layout
      integer :: x,y,z,t,col,rhs
      call suv_shapecheck_dp(old,str_layout,' suv_copy_dp: shape(old) inconsistent with layout='//str_layout)
      call suv_shapecheck_dp(new,str_layout,' suv_copy_dp: shape(new) inconsistent with layout='//str_layout)
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(old,new) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
          case('_NcNv_'); forall(rhs=1:Nv,col=1:Nc) new(col,rhs,x,y,z,t)=old(col,rhs,x,y,z,t)
          case('_NvNc_'); forall(col=1:Nc,rhs=1:Nv) new(rhs,col,x,y,z,t)=old(rhs,col,x,y,z,t)
         end select
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_copy_dp

   subroutine suv_cast_sp2dp(old,new,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: new
      character(len=6),intent(in) :: str_layout
      integer :: x,y,z,t,col,rhs
      call suv_shapecheck_sp(old,str_layout,' suv_cast_sp2dp: shape(old) inconsistent with layout='//str_layout)
      call suv_shapecheck_dp(new,str_layout,' suv_cast_sp2dp: shape(new) inconsistent with layout='//str_layout)
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(old,new) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
          case('_NcNv_'); forall(rhs=1:Nv,col=1:Nc) new(col,rhs,x,y,z,t)=cmplx(old(col,rhs,x,y,z,t),kind=dp)
          case('_NvNc_'); forall(col=1:Nc,rhs=1:Nv) new(rhs,col,x,y,z,t)=cmplx(old(rhs,col,x,y,z,t),kind=dp)
         end select
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_cast_sp2dp
   subroutine suv_cast_dp2sp(old,new,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: new
      character(len=6),intent(in) :: str_layout
      integer :: x,y,z,t,col,rhs
      call suv_shapecheck_dp(old,str_layout,' suv_cast_dp2sp: shape(old) inconsistent with layout='//str_layout)
      call suv_shapecheck_sp(new,str_layout,' suv_cast_dp2sp: shape(new) inconsistent with layout='//str_layout)
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(old,new) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
          case('_NcNv_'); forall(rhs=1:Nv,col=1:Nc) new(col,rhs,x,y,z,t)=cmplx(old(col,rhs,x,y,z,t),kind=sp)
          case('_NvNc_'); forall(col=1:Nc,rhs=1:Nv) new(rhs,col,x,y,z,t)=cmplx(old(rhs,col,x,y,z,t),kind=sp)
         end select
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_cast_dp2sp

!   subroutine suv_random_sp(suv,str_layout)
!      implicit none
!      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: suv
!      character(len=6),intent(in) :: str_layout
!      select case(str_layout)
!         case('_NcNv_'); if (all(shape(suv)==[Nc,Nv,Nx,Ny,Nz,Nt])) call suv_random_NcNv_sp(suv)
!         case('_NvNc_'); if (all(shape(suv)==[Nv,Nc,Nx,Ny,Nz,Nt])) call suv_random_NvNc_sp(suv)
!         case default  ; write(*,*) 'suv_random_sp: unknown str_layout: '//str_layout
!      end select
!   end subroutine suv_random_sp
!   subroutine suv_random_dp(suv,str_layout)
!      implicit none
!      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: suv
!      character(len=6),intent(in) :: str_layout
!      select case(str_layout)
!         case('_NcNv_'); if (all(shape(suv)==[Nc,Nv,Nx,Ny,Nz,Nt])) call suv_random_NcNv_dp(suv)
!         case('_NvNc_'); if (all(shape(suv)==[Nv,Nc,Nx,Ny,Nz,Nt])) call suv_random_NvNc_dp(suv)
!         case default  ; write(*,*) 'suv_random_dp: unknown str_layout: '//str_layout
!      end select
!   end subroutine suv_random_dp
!
!   subroutine suv_random_NcNv_sp(suv) ! #1
!      implicit none
!      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(out) :: suv
!      real(kind=sp),dimension(:,:,:,:,:,:),allocatable :: rand_sp
!      integer :: x,y,z,t
!      allocate(rand_sp(2,Nc,Nv,Nx,Ny,Nz))
!      do t=1,Nt
!         call random_number(rand_sp)
!         !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(suv,rand_sp) NUM_THREADS(Nthr) SCHEDULE(static)
!         do z=1,Nz
!         do y=1,Ny
!         do x=1,Nx
!            suv(:,:,x,y,z,t)=cmplx(rand_sp(1,:,:,x,y,z),rand_sp(2,:,:,x,y,z),kind=sp)
!         end do ! x=1,Nx
!         end do ! y=1,Ny
!         end do ! z=1,Nz
!         !$OMP END PARALLEL DO
!      end do ! t=1,Nt
!      deallocate(rand_sp)
!   end subroutine suv_random_NcNv_sp
!   subroutine suv_random_NcNv_dp(suv)
!      implicit none
!      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(out) :: suv
!      real(kind=dp),dimension(:,:,:,:,:,:),allocatable :: rand_dp
!      integer :: x,y,z,t
!      allocate(rand_dp(2,Nc,Nv,Nx,Ny,Nz))
!      do t=1,Nt
!         call random_number(rand_dp)
!         !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(suv,rand_dp) NUM_THREADS(Nthr) SCHEDULE(static)
!         do z=1,Nz
!         do y=1,Ny
!         do x=1,Nx
!            suv(:,:,x,y,z,t)=cmplx(rand_dp(1,:,:,x,y,z),rand_dp(2,:,:,x,y,z),kind=sp)
!         end do ! x=1,Nx
!         end do ! y=1,Ny
!         end do ! z=1,Nz
!         !$OMP END PARALLEL DO
!      end do ! t=1,Nt
!      deallocate(rand_dp)
!   end subroutine suv_random_NcNv_dp
!
!   subroutine suv_random_NvNc_sp(suv) ! #2
!      implicit none
!      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(out) :: suv
!      real(kind=sp),dimension(:,:,:,:,:,:),allocatable :: rand_sp
!      integer :: x,y,z,t
!      allocate(rand_sp(2,Nv,Nc,Nx,Ny,Nz))
!      do t=1,Nt
!         call random_number(rand_sp)
!         !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(suv,rand_sp) NUM_THREADS(Nthr) SCHEDULE(static)
!         do z=1,Nz
!         do y=1,Ny
!         do x=1,Nx
!            suv(:,:,x,y,z,t)=cmplx(rand_sp(1,:,:,x,y,z),rand_sp(2,:,:,x,y,z),kind=sp)
!         end do ! x=1,Nx
!         end do ! y=1,Ny
!         end do ! z=1,Nz
!         !$OMP END PARALLEL DO
!      end do ! t=1,Nt
!      deallocate(rand_sp)
!   end subroutine suv_random_NvNc_sp
!   subroutine suv_random_NvNc_dp(suv)
!      implicit none
!      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(out) :: suv
!      real(kind=dp),dimension(:,:,:,:,:,:),allocatable :: rand_dp
!      integer :: x,y,z,t
!      allocate(rand_dp(2,Nv,Nc,Nx,Ny,Nz))
!      do t=1,Nt
!         call random_number(rand_dp)
!         !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(suv,rand_dp) NUM_THREADS(Nthr) SCHEDULE(static)
!         do z=1,Nz
!         do y=1,Ny
!         do x=1,Nx
!            suv(:,:,x,y,z,t)=cmplx(rand_dp(1,:,:,x,y,z),rand_dp(2,:,:,x,y,z),kind=sp)
!         end do ! x=1,Nx
!         end do ! y=1,Ny
!         end do ! z=1,Nz
!         !$OMP END PARALLEL DO
!      end do ! t=1,Nt
!      deallocate(rand_dp)
!   end subroutine suv_random_NvNc_dp

   function suv_supnorm_sp(suv,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in) :: suv
      character(len=6),intent(in) :: str_layout
      real(kind=sp),dimension(Nv) :: suv_supnorm_sp
      suv_supnorm_sp(:)=0.0_sp
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv)==[Nc,Nv,Nx,Ny,Nz,Nt])) suv_supnorm_sp=suv_supnorm_NcNv_sp(suv)
         case('_NvNc_'); if (all(shape(suv)==[Nv,Nc,Nx,Ny,Nz,Nt])) suv_supnorm_sp=suv_supnorm_NvNc_sp(suv)
         case default  ; write(*,*) 'suv_supnorm_sp: unknown str_layout: '//str_layout
      end select
   end function suv_supnorm_sp
   function suv_supnorm_dp(suv,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in) :: suv
      character(len=6),intent(in) :: str_layout
      real(kind=dp),dimension(Nv) :: suv_supnorm_dp
      suv_supnorm_dp(:)=0.0_dp
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv)==[Nc,Nv,Nx,Ny,Nz,Nt])) suv_supnorm_dp=suv_supnorm_NcNv_dp(suv)
         case('_NvNc_'); if (all(shape(suv)==[Nv,Nc,Nx,Ny,Nz,Nt])) suv_supnorm_dp=suv_supnorm_NvNc_dp(suv)
         case default  ; write(*,*) 'suv_supnorm_dp: unknown str_layout: '//str_layout
      end select
   end function suv_supnorm_dp

   function suv_supnorm_NcNv_sp(suv) ! #1
      implicit none
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: suv
      real(kind=sp),dimension(Nv) :: suv_supnorm_NcNv_sp
      real(kind=dp),dimension(Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(max:res) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=max(res(rhs),sum(myabssqu_sp(suv(:,rhs,x,y,z,t))))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      suv_supnorm_NcNv_sp=real(sqrt(res),kind=sp)
   end function suv_supnorm_NcNv_sp
   function suv_supnorm_NcNv_dp(suv)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: suv
      real(kind=dp),dimension(Nv) :: suv_supnorm_NcNv_dp
      real(kind=dp),dimension(Nv) :: res
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(max:res) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=max(res(rhs),sum(myabssqu_dp(suv(:,rhs,x,y,z,t))))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      suv_supnorm_NcNv_dp=real(sqrt(res),kind=dp)
   end function suv_supnorm_NcNv_dp

   function suv_supnorm_NvNc_sp(suv) ! #2
      implicit none
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: suv
      real(kind=sp),dimension(Nv) :: suv_supnorm_NvNc_sp
      real(kind=dp),dimension(Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(max:res) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=max(res(rhs),sum(myabssqu_sp(suv(rhs,:,x,y,z,t))))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      suv_supnorm_NvNc_sp=real(sqrt(res),kind=sp)
   end function suv_supnorm_NvNc_sp
   function suv_supnorm_NvNc_dp(suv)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: suv
      real(kind=dp),dimension(Nv) :: suv_supnorm_NvNc_dp
      real(kind=dp),dimension(Nv) :: res
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(max:res) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=max(res(rhs),sum(myabssqu_dp(suv(rhs,:,x,y,z,t))))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      suv_supnorm_NvNc_dp=real(sqrt(res),kind=dp)
   end function suv_supnorm_NvNc_dp

   function suv_normsqu_sp(suv,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in) :: suv
      character(len=6),intent(in) :: str_layout
      real(kind=sp),dimension(Nv) :: suv_normsqu_sp
      suv_normsqu_sp(:)=0.0_sp
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv)==[Nc,Nv,Nx,Ny,Nz,Nt])) suv_normsqu_sp=suv_normsqu_NcNv_sp(suv)
         case('_NvNc_'); if (all(shape(suv)==[Nv,Nc,Nx,Ny,Nz,Nt])) suv_normsqu_sp=suv_normsqu_NvNc_sp(suv)
         case default  ; write(*,*) 'suv_normsqu_sp: unknown str_layout: '//str_layout
      end select
   end function suv_normsqu_sp
   function suv_normsqu_dp(suv,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in) :: suv
      character(len=6),intent(in) :: str_layout
      real(kind=dp),dimension(Nv) :: suv_normsqu_dp
      suv_normsqu_dp(:)=0.0_dp
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv)==[Nc,Nv,Nx,Ny,Nz,Nt])) suv_normsqu_dp=suv_normsqu_NcNv_dp(suv)
         case('_NvNc_'); if (all(shape(suv)==[Nv,Nc,Nx,Ny,Nz,Nt])) suv_normsqu_dp=suv_normsqu_NvNc_dp(suv)
         case default  ; write(*,*) 'suv_normsqu_dp: unknown str_layout: '//str_layout
      end select
   end function suv_normsqu_dp

   function suv_normsqu_NcNv_sp(suv) ! #1
      implicit none
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: suv
      real(kind=sp),dimension(Nv) :: suv_normsqu_NcNv_sp
      real(kind=dp),dimension(Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=res(rhs)+sum(myabssqu_sp(suv(:,rhs,x,y,z,t)))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      suv_normsqu_NcNv_sp=real(res,kind=sp)
   end function suv_normsqu_NcNv_sp
   function suv_normsqu_NcNv_dp(suv)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: suv
      real(kind=dp),dimension(Nv) :: suv_normsqu_NcNv_dp
      real(kind=dp),dimension(Nv) :: res
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=res(rhs)+sum(myabssqu_dp(suv(:,rhs,x,y,z,t)))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      suv_normsqu_NcNv_dp=real(res,kind=dp)
   end function suv_normsqu_NcNv_dp

   function suv_normsqu_NvNc_sp(suv) ! #2
      implicit none
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: suv
      real(kind=sp),dimension(Nv) :: suv_normsqu_NvNc_sp
      real(kind=dp),dimension(Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=res(rhs)+sum(myabssqu_sp(suv(rhs,:,x,y,z,t)))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      suv_normsqu_NvNc_sp=real(res,kind=sp)
   end function suv_normsqu_NvNc_sp
   function suv_normsqu_NvNc_dp(suv)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: suv
      real(kind=dp),dimension(Nv) :: suv_normsqu_NvNc_dp
      real(kind=dp),dimension(Nv) :: res
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=res(rhs)+sum(myabssqu_dp(suv(rhs,:,x,y,z,t)))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      suv_normsqu_NvNc_dp=real(res,kind=dp)
   end function suv_normsqu_NvNc_dp

!   function suv_diffsqu_sp(suv1,suv2,str_layout)
!      implicit none
!      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in) :: suv1,suv2
!      character(len=6),intent(in) :: str_layout
!      real(kind=sp),dimension(Nv) :: suv_diffsqu_sp
!      if (any(shape(suv1).ne.shape(suv2))) stop ' suv_diffsqu_sp: shape(suv1).ne.shape(suv2)'
!      suv_diffsqu_sp(:)=0.0_sp
!      select case(str_layout)
!         case('_NcNv_'); if (all(shape(suv1)==[Nc,Nv,Nx,Ny,Nz,Nt])) suv_diffsqu_sp=suv_diffsqu_NcNv_sp(suv1,suv2)
!         case('_NvNc_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) suv_diffsqu_sp=suv_diffsqu_NvNc_sp(suv1,suv2)
!         case default  ; write(*,*) 'suv_diffsqu_sp: unknown str_layout: '//str_layout
!      end select
!   end function suv_diffsqu_sp
!   function suv_diffsqu_dp(suv1,suv2,str_layout)
!      implicit none
!      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in) :: suv1,suv2
!      character(len=6),intent(in) :: str_layout
!      real(kind=dp),dimension(Nv) :: suv_diffsqu_dp
!      if (any(shape(suv1).ne.shape(suv2))) stop ' suv_diffsqu_dp: shape(suv1).ne.shape(suv2)'
!      suv_diffsqu_dp(:)=0.0_dp
!      select case(str_layout)
!         case('_NcNv_'); if (all(shape(suv1)==[Nc,Nv,Nx,Ny,Nz,Nt])) suv_diffsqu_dp=suv_diffsqu_NcNv_dp(suv1,suv2)
!         case('_NvNc_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) suv_diffsqu_dp=suv_diffsqu_NvNc_dp(suv1,suv2)
!         case default  ; write(*,*) 'suv_diffsqu_dp: unknown str_layout: '//str_layout
!      end select
!   end function suv_diffsqu_dp

!   function suv_diffsqu_NcNv_sp(suv1,suv2) ! #1
!      implicit none
!      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: suv1,suv2
!      real(kind=sp),dimension(Nv) :: suv_diffsqu_NcNv_sp
!      real(kind=dp),dimension(Nv) :: res !!! note: "dp" regardless of "sp"
!      integer :: x,y,z,t,rhs
!      res(:)=0.0_dp
!      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
!      do t=1,Nt
!      do z=1,Nz
!      do y=1,Ny
!      do x=1,Nx
!         !$OMP SIMD
!         do rhs=1,Nv
!            res(rhs)=res(rhs)+sum(myabssqu_sp(suv1(:,rhs,x,y,z,t)-suv2(:,rhs,x,y,z,t)))
!         end do
!      end do
!      end do
!      end do
!      end do
!      !$OMP END PARALLEL DO
!      suv_diffsqu_NcNv_sp=real(res,kind=sp)
!   end function suv_diffsqu_NcNv_sp
!   function suv_diffsqu_NcNv_dp(suv1,suv2)
!      implicit none
!      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: suv1,suv2
!      real(kind=dp),dimension(Nv) :: suv_diffsqu_NcNv_dp
!      real(kind=dp),dimension(Nv) :: res
!      integer :: x,y,z,t,rhs
!      res(:)=0.0_dp
!      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
!      do t=1,Nt
!      do z=1,Nz
!      do y=1,Ny
!      do x=1,Nx
!         !$OMP SIMD
!         do rhs=1,Nv
!            res(rhs)=res(rhs)+sum(myabssqu_dp(suv1(:,rhs,x,y,z,t)-suv2(:,rhs,x,y,z,t)))
!         end do
!      end do
!      end do
!      end do
!      end do
!      !$OMP END PARALLEL DO
!      suv_diffsqu_NcNv_dp=real(res,kind=dp)
!   end function suv_diffsqu_NcNv_dp

!   function suv_diffsqu_NvNc_sp(suv1,suv2) ! #2
!      implicit none
!      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: suv1,suv2
!      real(kind=sp),dimension(Nv) :: suv_diffsqu_NvNc_sp
!      real(kind=dp),dimension(Nv) :: res !!! note: "dp" regardless of "sp"
!      integer :: x,y,z,t,rhs
!      res(:)=0.0_dp
!      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
!      do t=1,Nt
!      do z=1,Nz
!      do y=1,Ny
!      do x=1,Nx
!         !$OMP SIMD
!         do rhs=1,Nv
!            res(rhs)=res(rhs)+sum(myabssqu_sp(suv1(rhs,:,x,y,z,t)-suv2(rhs,:,x,y,z,t)))
!         end do
!      end do
!      end do
!      end do
!      end do
!      !$OMP END PARALLEL DO
!      suv_diffsqu_NvNc_sp=real(res,kind=sp)
!   end function suv_diffsqu_NvNc_sp
!   function suv_diffsqu_NvNc_dp(suv1,suv2)
!      implicit none
!      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: suv1,suv2
!      real(kind=dp),dimension(Nv) :: suv_diffsqu_NvNc_dp
!      real(kind=dp),dimension(Nv) :: res
!      integer :: x,y,z,t,rhs
!      res(:)=0.0_dp
!      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
!      do t=1,Nt
!      do z=1,Nz
!      do y=1,Ny
!      do x=1,Nx
!         !$OMP SIMD
!         do rhs=1,Nv
!            res(rhs)=res(rhs)+sum(myabssqu_dp(suv1(rhs,:,x,y,z,t)-suv2(rhs,:,x,y,z,t)))
!         end do
!      end do
!      end do
!      end do
!      end do
!      !$OMP END PARALLEL DO
!      suv_diffsqu_NvNc_dp=real(res,kind=dp)
!   end function suv_diffsqu_NvNc_dp

   function suv_dotdiag_sp(suv1,suv2,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in) :: suv1,suv2
      character(len=6),intent(in) :: str_layout
      complex(kind=sp),dimension(Nv) :: suv_dotdiag_sp
      if (any(shape(suv1).ne.shape(suv2))) stop ' suv_dotdiag_sp: shape(suv1).ne.shape(suv2)'
      suv_dotdiag_sp(:)=0.0_sp
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv1)==[Nc,Nv,Nx,Ny,Nz,Nt])) suv_dotdiag_sp=suv_dotdiag_NcNv_sp(suv1,suv2)
         case('_NvNc_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) suv_dotdiag_sp=suv_dotdiag_NvNc_sp(suv1,suv2)
         case('_NEST_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) suv_dotdiag_sp=suv_dotdiag_NvNc_sp(suv1,suv2)
         case default  ; write(*,*) 'suv_dotdiag_sp: unknown str_layout: '//str_layout
      end select
   end function suv_dotdiag_sp
   function suv_dotdiag_vp(suv1,suv2,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in) :: suv1
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in) :: suv2
      character(len=6),intent(in) :: str_layout
      complex(kind=dp),dimension(Nv) :: suv_dotdiag_vp
      if (any(shape(suv1).ne.shape(suv2))) stop ' suv_dotdiag_vp: shape(suv1).ne.shape(suv2)'
      suv_dotdiag_vp(:)=0.0_dp
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv1)==[Nc,Nv,Nx,Ny,Nz,Nt])) suv_dotdiag_vp=suv_dotdiag_NcNv_vp(suv1,suv2)
         case('_NvNc_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) suv_dotdiag_vp=suv_dotdiag_NvNc_vp(suv1,suv2)
         case('_NEST_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) suv_dotdiag_vp=suv_dotdiag_NvNc_vp(suv1,suv2)
         case default  ; write(*,*) 'suv_dotdiag_vp: unknown str_layout: '//str_layout
      end select
   end function suv_dotdiag_vp
   function suv_dotdiag_dp(suv1,suv2,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in) :: suv1,suv2
      character(len=6),intent(in) :: str_layout
      complex(kind=dp),dimension(Nv) :: suv_dotdiag_dp
      if (any(shape(suv1).ne.shape(suv2))) stop ' suv_dotdiag_dp: shape(suv1).ne.shape(suv2)'
      suv_dotdiag_dp(:)=0.0_dp
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv1)==[Nc,Nv,Nx,Ny,Nz,Nt])) suv_dotdiag_dp=suv_dotdiag_NcNv_dp(suv1,suv2)
         case('_NvNc_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) suv_dotdiag_dp=suv_dotdiag_NvNc_dp(suv1,suv2)
         case('_NEST_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) suv_dotdiag_dp=suv_dotdiag_NvNc_dp(suv1,suv2)
         case default  ; write(*,*) 'suv_dotdiag_dp: unknown str_layout: '//str_layout
      end select
   end function suv_dotdiag_dp

   function suv_dotdiag_NcNv_sp(suv1,suv2) ! #1
      implicit none
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: suv1,suv2
      complex(kind=sp),dimension(Nv) :: suv_dotdiag_NcNv_sp
      complex(kind=dp),dimension(Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,rhs
      res(:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=res(rhs)+sum(cmplx(conjg(suv1(:,rhs,x,y,z,t))*suv2(:,rhs,x,y,z,t),kind=dp))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      suv_dotdiag_NcNv_sp=cmplx(res,kind=sp)
   end function suv_dotdiag_NcNv_sp
   function suv_dotdiag_NcNv_vp(suv1,suv2)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: suv1
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: suv2
      complex(kind=dp),dimension(Nv) :: suv_dotdiag_NcNv_vp
      complex(kind=dp),dimension(Nv) :: res
      integer :: x,y,z,t,rhs
      res(:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=res(rhs)+sum(conjg(suv1(:,rhs,x,y,z,t))*cmplx(suv2(:,rhs,x,y,z,t),kind=dp))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      suv_dotdiag_NcNv_vp=cmplx(res,kind=dp)
   end function suv_dotdiag_NcNv_vp
   function suv_dotdiag_NcNv_dp(suv1,suv2)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: suv1,suv2
      complex(kind=dp),dimension(Nv) :: suv_dotdiag_NcNv_dp
      complex(kind=dp),dimension(Nv) :: res
      integer :: x,y,z,t,rhs
      res(:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=res(rhs)+sum(cmplx(conjg(suv1(:,rhs,x,y,z,t))*suv2(:,rhs,x,y,z,t),kind=dp))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      suv_dotdiag_NcNv_dp=cmplx(res,kind=dp)
   end function suv_dotdiag_NcNv_dp

   function suv_dotdiag_NvNc_sp(suv1,suv2) ! #2
      implicit none
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: suv1,suv2
      complex(kind=sp),dimension(Nv) :: suv_dotdiag_NvNc_sp
      complex(kind=dp),dimension(Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,rhs
      res(:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=res(rhs)+sum(cmplx(conjg(suv1(rhs,:,x,y,z,t))*suv2(rhs,:,x,y,z,t),kind=dp))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      suv_dotdiag_NvNc_sp=cmplx(res,kind=sp)
   end function suv_dotdiag_NvNc_sp
   function suv_dotdiag_NvNc_vp(suv1,suv2)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: suv1
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: suv2
      complex(kind=dp),dimension(Nv) :: suv_dotdiag_NvNc_vp
      complex(kind=dp),dimension(Nv) :: res
      integer :: x,y,z,t,rhs
      res(:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=res(rhs)+sum(conjg(suv1(rhs,:,x,y,z,t))*cmplx(suv2(rhs,:,x,y,z,t),kind=dp))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      suv_dotdiag_NvNc_vp=cmplx(res,kind=dp)
   end function suv_dotdiag_NvNc_vp
   function suv_dotdiag_NvNc_dp(suv1,suv2)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: suv1,suv2
      complex(kind=dp),dimension(Nv) :: suv_dotdiag_NvNc_dp
      complex(kind=dp),dimension(Nv) :: res
      integer :: x,y,z,t,rhs
      res(:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=res(rhs)+sum(cmplx(conjg(suv1(rhs,:,x,y,z,t))*suv2(rhs,:,x,y,z,t),kind=dp))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      suv_dotdiag_NvNc_dp=cmplx(res,kind=dp)
   end function suv_dotdiag_NvNc_dp

   subroutine suv_incr_rsp(suv1,suv2,str_layout,fac_rsp)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(inout) :: suv1
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in   ) :: suv2
      character(len=6),intent(in) :: str_layout
      real(kind=sp),dimension(:),intent(in) :: fac_rsp
      real(kind=sp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(suv1).ne.shape(suv2))) stop ' suv_incr_rsp: shape(suv1).ne.shape(suv2)'
      forall(rhs=1:Nv) fac(rhs)=fac_rsp(modulo(rhs-1,size(fac_rsp))+1)
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv1)==[Nc,Nv,Nx,Ny,Nz,Nt])) call suv_incr_NcNv_rsp(suv1,suv2,fac)
         case('_NvNc_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) call suv_incr_NvNc_rsp(suv1,suv2,fac)
         case default  ; write(*,*) 'suv_incr_rsp: unknown str_layout: '//str_layout
      end select
   end subroutine suv_incr_rsp
   subroutine suv_incr_rvp(suv1,suv2,str_layout,fac_rdp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(inout) :: suv1
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in   ) :: suv2
      character(len=6),intent(in) :: str_layout
      real(kind=dp),dimension(:),intent(in) :: fac_rdp
      real(kind=dp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(suv1).ne.shape(suv2))) stop ' suv_incr_rvp: shape(suv1).ne.shape(suv2)'
      forall(rhs=1:Nv) fac(rhs)=fac_rdp(modulo(rhs-1,size(fac_rdp))+1)
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv1)==[Nc,Nv,Nx,Ny,Nz,Nt])) call suv_incr_NcNv_rvp(suv1,suv2,fac)
         case('_NvNc_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) call suv_incr_NvNc_rvp(suv1,suv2,fac)
         case default  ; write(*,*) 'suv_incr_rvp: unknown str_layout: '//str_layout
      end select
   end subroutine suv_incr_rvp
   subroutine suv_incr_rdp(suv1,suv2,str_layout,fac_rdp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(inout) :: suv1
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in   ) :: suv2
      character(len=6),intent(in) :: str_layout
      real(kind=dp),dimension(:),intent(in) :: fac_rdp
      real(kind=dp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(suv1).ne.shape(suv2))) stop ' suv_incr_rdp: shape(suv1).ne.shape(suv2)'
      forall(rhs=1:Nv) fac(rhs)=fac_rdp(modulo(rhs-1,size(fac_rdp))+1)
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv1)==[Nc,Nv,Nx,Ny,Nz,Nt])) call suv_incr_NcNv_rdp(suv1,suv2,fac)
         case('_NvNc_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) call suv_incr_NvNc_rdp(suv1,suv2,fac)
         case default  ; write(*,*) 'suv_incr_rdp: unknown str_layout: '//str_layout
      end select
   end subroutine suv_incr_rdp

   subroutine suv_incr_NcNv_rsp(suv1,suv2,fac) ! #1
      implicit none
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: suv1
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: suv2
      real(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv1(:,rhs,x,y,z,t)=suv1(:,rhs,x,y,z,t)+      suv2(:,rhs,x,y,z,t)         *fac(rhs)
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_incr_NcNv_rsp
   subroutine suv_incr_NcNv_rvp(suv1,suv2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: suv1
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: suv2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv1(:,rhs,x,y,z,t)=suv1(:,rhs,x,y,z,t)+cmplx(suv2(:,rhs,x,y,z,t),kind=dp)*fac(rhs)
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_incr_NcNv_rvp
   subroutine suv_incr_NcNv_rdp(suv1,suv2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: suv1
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: suv2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv1(:,rhs,x,y,z,t)=suv1(:,rhs,x,y,z,t)+      suv2(:,rhs,x,y,z,t)         *fac(rhs)
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_incr_NcNv_rdp

   subroutine suv_incr_NvNc_rsp(suv1,suv2,fac) ! #2
      implicit none
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: suv1
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: suv2
      real(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv1(rhs,:,x,y,z,t)=suv1(rhs,:,x,y,z,t)+      suv2(rhs,:,x,y,z,t)         *fac(rhs)
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_incr_NvNc_rsp
   subroutine suv_incr_NvNc_rvp(suv1,suv2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: suv1
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: suv2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv1(rhs,:,x,y,z,t)=suv1(rhs,:,x,y,z,t)+cmplx(suv2(rhs,:,x,y,z,t),kind=dp)*fac(rhs)
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_incr_NvNc_rvp
   subroutine suv_incr_NvNc_rdp(suv1,suv2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: suv1
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: suv2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv1(rhs,:,x,y,z,t)=suv1(rhs,:,x,y,z,t)+      suv2(rhs,:,x,y,z,t)         *fac(rhs)
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_incr_NvNc_rdp

   subroutine suv_incr_csp(suv1,suv2,str_layout,fac_csp)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(inout) :: suv1
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in   ) :: suv2
      character(len=6),intent(in) :: str_layout
      complex(kind=sp),dimension(:),intent(in) :: fac_csp
      complex(kind=sp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(suv1).ne.shape(suv2))) stop ' suv_incr_csp: shape(suv1).ne.shape(suv2)'
      forall(rhs=1:Nv) fac(rhs)=fac_csp(modulo(rhs-1,size(fac_csp))+1)
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv1)==[Nc,Nv,Nx,Ny,Nz,Nt])) call suv_incr_NcNv_csp(suv1,suv2,fac)
         case('_NvNc_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) call suv_incr_NvNc_csp(suv1,suv2,fac)
         case default  ; write(*,*) 'suv_incr_csp: unknown str_layout: '//str_layout
      end select
   end subroutine suv_incr_csp
   subroutine suv_incr_cvp(suv1,suv2,str_layout,fac_cdp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(inout) :: suv1
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in   ) :: suv2
      character(len=6),intent(in) :: str_layout
      complex(kind=dp),dimension(:),intent(in) :: fac_cdp
      complex(kind=dp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(suv1).ne.shape(suv2))) stop ' suv_incr_cvp: shape(suv1).ne.shape(suv2)'
      forall(rhs=1:Nv) fac(rhs)=fac_cdp(modulo(rhs-1,size(fac_cdp))+1)
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv1)==[Nc,Nv,Nx,Ny,Nz,Nt])) call suv_incr_NcNv_cvp(suv1,suv2,fac)
         case('_NvNc_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) call suv_incr_NvNc_cvp(suv1,suv2,fac)
         case default  ; write(*,*) 'suv_incr_cvp: unknown str_layout: '//str_layout
      end select
   end subroutine suv_incr_cvp
   subroutine suv_incr_cdp(suv1,suv2,str_layout,fac_cdp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(inout) :: suv1
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in   ) :: suv2
      character(len=6),intent(in) :: str_layout
      complex(kind=dp),dimension(:),intent(in) :: fac_cdp
      complex(kind=dp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(suv1).ne.shape(suv2))) stop ' suv_incr_cdp: shape(suv1).ne.shape(suv2)'
      forall(rhs=1:Nv) fac(rhs)=fac_cdp(modulo(rhs-1,size(fac_cdp))+1)
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv1)==[Nc,Nv,Nx,Ny,Nz,Nt])) call suv_incr_NcNv_cdp(suv1,suv2,fac)
         case('_NvNc_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) call suv_incr_NvNc_cdp(suv1,suv2,fac)
         case default  ; write(*,*) 'suv_incr_cdp: unknown str_layout: '//str_layout
      end select
   end subroutine suv_incr_cdp

   subroutine suv_incr_NcNv_csp(suv1,suv2,fac) ! #1
      implicit none
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: suv1
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: suv2
      complex(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv1(:,rhs,x,y,z,t)=suv1(:,rhs,x,y,z,t)+      suv2(:,rhs,x,y,z,t)         *fac(rhs)
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_incr_NcNv_csp
   subroutine suv_incr_NcNv_cvp(suv1,suv2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: suv1
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: suv2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv1(:,rhs,x,y,z,t)=suv1(:,rhs,x,y,z,t)+cmplx(suv2(:,rhs,x,y,z,t),kind=dp)*fac(rhs)
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_incr_NcNv_cvp
   subroutine suv_incr_NcNv_cdp(suv1,suv2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: suv1
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: suv2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv1(:,rhs,x,y,z,t)=suv1(:,rhs,x,y,z,t)+      suv2(:,rhs,x,y,z,t)         *fac(rhs)
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_incr_NcNv_cdp

   subroutine suv_incr_NvNc_csp(suv1,suv2,fac) ! #2
      implicit none
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: suv1
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: suv2
      complex(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv1(rhs,:,x,y,z,t)=suv1(rhs,:,x,y,z,t)+      suv2(rhs,:,x,y,z,t)         *fac(rhs)
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_incr_NvNc_csp
   subroutine suv_incr_NvNc_cvp(suv1,suv2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: suv1
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: suv2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv1(rhs,:,x,y,z,t)=suv1(rhs,:,x,y,z,t)+cmplx(suv2(rhs,:,x,y,z,t),kind=dp)*fac(rhs)
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_incr_NvNc_cvp
   subroutine suv_incr_NvNc_cdp(suv1,suv2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: suv1
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: suv2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv1(rhs,:,x,y,z,t)=suv1(rhs,:,x,y,z,t)+      suv2(rhs,:,x,y,z,t)         *fac(rhs)
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_incr_NvNc_cdp

   subroutine suv_anti_rsp(suv1,suv2,str_layout,fac_rsp)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in   ) :: suv1
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(inout) :: suv2
      character(len=6),intent(in) :: str_layout
      real(kind=sp),dimension(:),intent(in) :: fac_rsp
      real(kind=sp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(suv1).ne.shape(suv2))) stop ' suv_anti_rsp: shape(suv1).ne.shape(suv2)'
      forall(rhs=1:Nv) fac(rhs)=fac_rsp(modulo(rhs-1,size(fac_rsp))+1)
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv1)==[Nc,Nv,Nx,Ny,Nz,Nt])) call suv_anti_NcNv_rsp(suv1,suv2,fac)
         case('_NvNc_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) call suv_anti_NvNc_rsp(suv1,suv2,fac)
         case default  ; write(*,*) 'suv_anti_rsp: unknown str_layout: '//str_layout
      end select
   end subroutine suv_anti_rsp
   subroutine suv_anti_rvp(suv1,suv2,str_layout,fac_rdp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in   ) :: suv1
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(inout) :: suv2
      character(len=6),intent(in) :: str_layout
      real(kind=dp),dimension(:),intent(in) :: fac_rdp
      real(kind=dp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(suv1).ne.shape(suv2))) stop ' suv_anti_rvp: shape(suv1).ne.shape(suv2)'
      forall(rhs=1:Nv) fac(rhs)=fac_rdp(modulo(rhs-1,size(fac_rdp))+1)
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv1)==[Nc,Nv,Nx,Ny,Nz,Nt])) call suv_anti_NcNv_rvp(suv1,suv2,fac)
         case('_NvNc_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) call suv_anti_NvNc_rvp(suv1,suv2,fac)
         case default  ; write(*,*) 'suv_anti_rvp: unknown str_layout: '//str_layout
      end select
   end subroutine suv_anti_rvp
   subroutine suv_anti_rdp(suv1,suv2,str_layout,fac_rdp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in   ) :: suv1
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(inout) :: suv2
      character(len=6),intent(in) :: str_layout
      real(kind=dp),dimension(:),intent(in) :: fac_rdp
      real(kind=dp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(suv1).ne.shape(suv2))) stop ' suv_anti_rdp: shape(suv1).ne.shape(suv2)'
      forall(rhs=1:Nv) fac(rhs)=fac_rdp(modulo(rhs-1,size(fac_rdp))+1)
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv1)==[Nc,Nv,Nx,Ny,Nz,Nt])) call suv_anti_NcNv_rdp(suv1,suv2,fac)
         case('_NvNc_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) call suv_anti_NvNc_rdp(suv1,suv2,fac)
         case default  ; write(*,*) 'suv_anti_rdp: unknown str_layout: '//str_layout
      end select
   end subroutine suv_anti_rdp

   subroutine suv_anti_NcNv_rsp(suv1,suv2,fac) ! #1
      implicit none
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: suv1
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: suv2
      real(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv2(:,rhs,x,y,z,t)=      suv1(:,rhs,x,y,z,t)+      suv2(:,rhs,x,y,z,t)         *fac(rhs)         
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_anti_NcNv_rsp
   subroutine suv_anti_NcNv_rvp(suv1,suv2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: suv1
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: suv2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv2(:,rhs,x,y,z,t)=cmplx(suv1(:,rhs,x,y,z,t)+cmplx(suv2(:,rhs,x,y,z,t),kind=dp)*fac(rhs),kind=sp)
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_anti_NcNv_rvp
   subroutine suv_anti_NcNv_rdp(suv1,suv2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: suv1
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: suv2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv2(:,rhs,x,y,z,t)=      suv1(:,rhs,x,y,z,t)+      suv2(:,rhs,x,y,z,t)         *fac(rhs)         
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_anti_NcNv_rdp

   subroutine suv_anti_NvNc_rsp(suv1,suv2,fac) ! #2
      implicit none
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: suv1
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: suv2
      real(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv2(rhs,:,x,y,z,t)=      suv1(rhs,:,x,y,z,t)+      suv2(rhs,:,x,y,z,t)         *fac(rhs)         
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_anti_NvNc_rsp
   subroutine suv_anti_NvNc_rvp(suv1,suv2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: suv1
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: suv2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv2(rhs,:,x,y,z,t)=cmplx(suv1(rhs,:,x,y,z,t)+cmplx(suv2(rhs,:,x,y,z,t),kind=dp)*fac(rhs),kind=sp)
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_anti_NvNc_rvp
   subroutine suv_anti_NvNc_rdp(suv1,suv2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: suv1
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: suv2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv2(rhs,:,x,y,z,t)=      suv1(rhs,:,x,y,z,t)+      suv2(rhs,:,x,y,z,t)         *fac(rhs)         
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_anti_NvNc_rdp

   subroutine suv_anti_csp(suv1,suv2,str_layout,fac_csp)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in   ) :: suv1
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(inout) :: suv2
      character(len=6),intent(in) :: str_layout
      complex(kind=sp),dimension(:),intent(in) :: fac_csp
      complex(kind=sp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(suv1).ne.shape(suv2))) stop ' suv_anti_csp: shape(suv1).ne.shape(suv2)'
      forall(rhs=1:Nv) fac(rhs)=fac_csp(modulo(rhs-1,size(fac_csp))+1)
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv1)==[Nc,Nv,Nx,Ny,Nz,Nt])) call suv_anti_NcNv_csp(suv1,suv2,fac)
         case('_NvNc_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) call suv_anti_NvNc_csp(suv1,suv2,fac)
         case default  ; write(*,*) 'suv_anti_csp: unknown str_layout: '//str_layout
      end select
   end subroutine suv_anti_csp
   subroutine suv_anti_cvp(suv1,suv2,str_layout,fac_cdp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in   ) :: suv1
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(inout) :: suv2
      character(len=6),intent(in) :: str_layout
      complex(kind=dp),dimension(:),intent(in) :: fac_cdp
      complex(kind=dp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(suv1).ne.shape(suv2))) stop ' suv_anti_cvp: shape(suv1).ne.shape(suv2)'
      forall(rhs=1:Nv) fac(rhs)=fac_cdp(modulo(rhs-1,size(fac_cdp))+1)
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv1)==[Nc,Nv,Nx,Ny,Nz,Nt])) call suv_anti_NcNv_cvp(suv1,suv2,fac)
         case('_NvNc_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) call suv_anti_NvNc_cvp(suv1,suv2,fac)
         case default  ; write(*,*) 'suv_anti_cvp: unknown str_layout: '//str_layout
      end select
   end subroutine suv_anti_cvp
   subroutine suv_anti_cdp(suv1,suv2,str_layout,fac_cdp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in   ) :: suv1
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(inout) :: suv2
      character(len=6),intent(in) :: str_layout
      complex(kind=dp),dimension(:),intent(in) :: fac_cdp
      complex(kind=dp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(suv1).ne.shape(suv2))) stop ' suv_anti_cdp: shape(suv1).ne.shape(suv2)'
      forall(rhs=1:Nv) fac(rhs)=fac_cdp(modulo(rhs-1,size(fac_cdp))+1)
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv1)==[Nc,Nv,Nx,Ny,Nz,Nt])) call suv_anti_NcNv_cdp(suv1,suv2,fac)
         case('_NvNc_'); if (all(shape(suv1)==[Nv,Nc,Nx,Ny,Nz,Nt])) call suv_anti_NvNc_cdp(suv1,suv2,fac)
         case default  ; write(*,*) 'suv_anti_cdp: unknown str_layout: '//str_layout
      end select
   end subroutine suv_anti_cdp

   subroutine suv_anti_NcNv_csp(suv1,suv2,fac) ! #1
      implicit none
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: suv1
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: suv2
      complex(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv2(:,rhs,x,y,z,t)=      suv1(:,rhs,x,y,z,t)+      suv2(:,rhs,x,y,z,t)         *fac(rhs)         
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_anti_NcNv_csp
   subroutine suv_anti_NcNv_cvp(suv1,suv2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: suv1
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: suv2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv2(:,rhs,x,y,z,t)=cmplx(suv1(:,rhs,x,y,z,t)+cmplx(suv2(:,rhs,x,y,z,t),kind=dp)*fac(rhs),kind=sp)
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_anti_NcNv_cvp
   subroutine suv_anti_NcNv_cdp(suv1,suv2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: suv1
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: suv2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv2(:,rhs,x,y,z,t)=      suv1(:,rhs,x,y,z,t)+      suv2(:,rhs,x,y,z,t)         *fac(rhs)         
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_anti_NcNv_cdp

   subroutine suv_anti_NvNc_csp(suv1,suv2,fac) ! #2
      implicit none
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: suv1
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: suv2
      complex(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv2(rhs,:,x,y,z,t)=      suv1(rhs,:,x,y,z,t)+      suv2(rhs,:,x,y,z,t)         *fac(rhs)         
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_anti_NvNc_csp
   subroutine suv_anti_NvNc_cvp(suv1,suv2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: suv1
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: suv2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv2(rhs,:,x,y,z,t)=cmplx(suv1(rhs,:,x,y,z,t)+cmplx(suv2(rhs,:,x,y,z,t),kind=dp)*fac(rhs),kind=sp)
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_anti_NvNc_cvp
   subroutine suv_anti_NvNc_cdp(suv1,suv2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: suv1
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: suv2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(suv1,suv2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            suv2(rhs,:,x,y,z,t)=      suv1(rhs,:,x,y,z,t)+      suv2(rhs,:,x,y,z,t)         *fac(rhs)         
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine suv_anti_NvNc_cdp

   subroutine app_ga5xi5_sp(suv,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(inout) :: suv
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv)==[Nc,Nv,Nx,Ny,Nz,Nt])) call app_ga5xi5_NcNv_sp(suv)
         case('_NvNc_'); if (all(shape(suv)==[Nv,Nc,Nx,Ny,Nz,Nt])) call app_ga5xi5_NvNc_sp(suv)
         case default  ; write(*,*) 'app_ga5xi5_sp: unknown str_layout: '//str_layout
      end select
   end subroutine app_ga5xi5_sp
   subroutine app_ga5xi5_dp(suv,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(inout) :: suv
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
         case('_NcNv_'); if (all(shape(suv)==[Nc,Nv,Nx,Ny,Nz,Nt])) call app_ga5xi5_NcNv_dp(suv)
         case('_NvNc_'); if (all(shape(suv)==[Nv,Nc,Nx,Ny,Nz,Nt])) call app_ga5xi5_NvNc_dp(suv)
         case default  ; write(*,*) 'app_ga5xi5_dp: unknown str_layout: '//str_layout
      end select
   end subroutine app_ga5xi5_dp

   subroutine app_ga5xi5_NcNv_sp(suv) ! #1
      implicit none
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: suv
      integer :: x,y,z,t
      !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1+mod(y+z+t,2),Nx,2 !!! starts from 2 for y=z=t=1 and goes (always) through ODD positions
         suv(:,:,x,y,z,t)=-suv(:,:,x,y,z,t)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_ga5xi5_NcNv_sp
   subroutine app_ga5xi5_NcNv_dp(suv)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: suv
      integer :: x,y,z,t
      !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1+mod(y+z+t,2),Nx,2 !!! starts from 2 for y=z=t=1 and goes (always) through ODD positions
         suv(:,:,x,y,z,t)=-suv(:,:,x,y,z,t)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_ga5xi5_NcNv_dp

   subroutine app_ga5xi5_NvNc_sp(suv) ! #2
      implicit none
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: suv
      integer :: x,y,z,t
      !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1+mod(y+z+t,2),Nx,2 !!! starts from 2 for y=z=t=1 and goes (always) through ODD positions
         suv(:,:,x,y,z,t)=-suv(:,:,x,y,z,t)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_ga5xi5_NvNc_sp
   subroutine app_ga5xi5_NvNc_dp(suv)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: suv
      integer :: x,y,z,t
      !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1+mod(y+z+t,2),Nx,2 !!! starts from 2 for y=z=t=1 and goes (always) through ODD positions
         suv(:,:,x,y,z,t)=-suv(:,:,x,y,z,t)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_ga5xi5_NvNc_dp

   subroutine suv_pointsource_sp(suv,str_layout,t_values)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: suv
      character(len=6),intent(in) :: str_layout
      integer,dimension(Nv/Nc),intent(out) :: t_values
      real(kind=sp),dimension(04,Nv/Nc) :: rand_sp
      integer :: x,y,z,t,pos,col
      call suv_shapecheck_sp(suv,str_layout,' suv_pointsource_sp: shape(suv) inconsistent with layout='//str_layout)
      call suv_zero_sp(suv,str_layout)
      call random_number(rand_sp)
      do pos=1,Nv/Nc
         x=int(Nx*rand_sp(1,pos))+1
         y=int(Ny*rand_sp(2,pos))+1
         z=int(Nz*rand_sp(3,pos))+1
         t=int(Nt*rand_sp(4,pos))+1; t_values(pos)=t
         do col=1,Nc
            select case(str_layout)
             case('_NcNv_'); suv(col,Nc*(pos-1)+col,x,y,z,t)=cmplx(1.0,kind=sp)
             case('_NvNc_'); suv(Nc*(pos-1)+col,col,x,y,z,t)=cmplx(1.0,kind=sp)
            end select
         end do
      end do
   end subroutine suv_pointsource_sp
   subroutine suv_pointsource_dp(suv,str_layout,t_values)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: suv
      character(len=6),intent(in) :: str_layout
      integer,dimension(Nv/Nc),intent(out) :: t_values
      real(kind=dp),dimension(04,Nv/Nc) :: rand_dp
      integer :: x,y,z,t,pos,col
      call suv_shapecheck_dp(suv,str_layout,' suv_pointsource_dp: shape(suv) inconsistent with layout='//str_layout)
      call suv_zero_dp(suv,str_layout)
      call random_number(rand_dp)
      do pos=1,Nv/Nc
         x=int(Nx*rand_dp(1,pos))+1
         y=int(Ny*rand_dp(2,pos))+1
         z=int(Nz*rand_dp(3,pos))+1
         t=int(Nt*rand_dp(4,pos))+1; t_values(pos)=t
         do col=1,Nc
            select case(str_layout)
             case('_NcNv_'); suv(col,Nc*(pos-1)+col,x,y,z,t)=cmplx(1.0,kind=dp)
             case('_NvNc_'); suv(Nc*(pos-1)+col,col,x,y,z,t)=cmplx(1.0,kind=dp)
            end select
         end do
      end do
   end subroutine suv_pointsource_dp

   subroutine suv_pseudoscalar_sp(one,two,str_layout,t_values,pseudo_sp)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in) :: one,two
      character(len=6),intent(in) :: str_layout
      integer,dimension(Nv/Nc),intent(in) :: t_values
      real(kind=sp),dimension(0:Nt/2),intent(out) :: pseudo_sp
      real(kind=dp),dimension(Nt,max(Nv/Nc,1)) :: obj
      integer :: x,y,z,t,pos,col
      call suv_shapecheck_sp(one,str_layout,' suv_pseudoscalar_sp: shape(one) inconsistent with layout='//str_layout)
      call suv_shapecheck_sp(two,str_layout,' suv_pseudoscalar_sp: shape(two) inconsistent with layout='//str_layout)
      obj(:,:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(one,two) REDUCTION(+:obj) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do pos=1,Nv/Nc
         do col=1,Nc
            select case(str_layout)
             case('_NcNv_'); obj(t,pos)=obj(t,pos)+sum(real(conjg(one(:,Nc*(pos-1)+col,x,y,z,t))*two(:,Nc*(pos-1)+col,x,y,z,t),kind=dp))
             case('_NvNc_'); obj(t,pos)=obj(t,pos)+sum(real(conjg(one(Nc*(pos-1)+col,:,x,y,z,t))*two(Nc*(pos-1)+col,:,x,y,z,t),kind=dp))
            end select
         end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      if (.false.) then
         do t=1,Nt
            write(*,'(a,i4,1024es12.4)') ' suv_pseudoscalar_'//str_layout//'_corr_sp: ',t,obj(t,:)
         end do
      end if
      write(*,'(a,1024i4)') ' suv_pseudoscalar_'//str_layout//'_sp: t-values used were',t_values(:)
      write(*,'(a,1024i4)') ' suv_pseudoscalar_'//str_layout//'_sp: t-values found are',maxloc(abs(obj),dim=1)
      if (any(maxloc(abs(obj),dim=1).ne.t_values(1:max(Nv/Nc,1)))) then
         write(*,'(a)') ' suv_pseudoscalar_'//str_layout//'_sp: WARNING -- using found t-values would have been harmful'
      end if
      do pos=1,Nv/Nc
         obj(:,pos)=cshift(obj(:,pos),t_values(pos))
      end do
      do t=0,Nt/2
         select case(t)
          case(0)     ; pseudo_sp(t)=sngl(1.0_dp*sum(0.000_sp+obj(Nt-0,:)))/float(Nv/Nc)
          case default; pseudo_sp(t)=sngl(0.5_dp*sum(obj(t,:)+obj(Nt-t,:)))/float(Nv/Nc)
         end select
      end do
   end subroutine suv_pseudoscalar_sp
   subroutine suv_pseudoscalar_dp(one,two,str_layout,t_values,pseudo_dp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in) :: one,two
      character(len=6),intent(in) :: str_layout
      integer,dimension(Nv/Nc),intent(in) :: t_values
      real(kind=dp),dimension(0:Nt/2),intent(out) :: pseudo_dp
      real(kind=dp),dimension(Nt,max(Nv/Nc,1)) :: obj
      integer :: x,y,z,t,pos,col
      call suv_shapecheck_dp(one,str_layout,' suv_pseudoscalar_dp: shape(one) inconsistent with layout='//str_layout)
      call suv_shapecheck_dp(two,str_layout,' suv_pseudoscalar_dp: shape(two) inconsistent with layout='//str_layout)
      obj(:,:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(one,two) REDUCTION(+:obj) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do pos=1,Nv/Nc
         do col=1,Nc
            select case(str_layout)
             case('_NcNv_'); obj(t,pos)=obj(t,pos)+sum(real(conjg(one(:,Nc*(pos-1)+col,x,y,z,t))*two(:,Nc*(pos-1)+col,x,y,z,t),kind=dp))
             case('_NvNc_'); obj(t,pos)=obj(t,pos)+sum(real(conjg(one(Nc*(pos-1)+col,:,x,y,z,t))*two(Nc*(pos-1)+col,:,x,y,z,t),kind=dp))
            end select
         end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      if (.false.) then
         do t=1,Nt
            write(*,'(a,i4,1024es12.4)') ' suv_pseudoscalar_'//str_layout//'_corr_dp: ',t,obj(t,:)
         end do
      end if
      write(*,'(a,1024i4)') ' suv_pseudoscalar_'//str_layout//'_dp: t-values used were',t_values(:)
      write(*,'(a,1024i4)') ' suv_pseudoscalar_'//str_layout//'_dp: t-values found are',maxloc(abs(obj),dim=1)
      if (any(maxloc(abs(obj),dim=1).ne.t_values(1:max(Nv/Nc,1)))) then
         write(*,'(a)') ' suv_pseudoscalar_'//str_layout//'_dp: WARNING -- using found t-values would have been harmful'
      end if
      do pos=1,Nv/Nc
         obj(:,pos)=cshift(obj(:,pos),t_values(pos))
      end do
      do t=0,Nt/2
         select case(t)
          case(0)     ; pseudo_dp(t)=1.0_dp*sum(0.000_dp+obj(Nt-0,:))/dble(Nv/Nc)
          case default; pseudo_dp(t)=0.5_dp*sum(obj(t,:)+obj(Nt-t,:))/dble(Nv/Nc)
         end select
      end do
   end subroutine suv_pseudoscalar_dp

   subroutine suv_residualnormadjust_sp(iter,maxit,str_routine,str_layout,r,tol,normr,normb,do_precond)
      implicit none
      integer,intent(in) :: iter,maxit
      character(len=*),intent(in) :: str_routine
      character(len=6),intent(in) :: str_layout
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in) :: r
      real(kind=sp),intent(in) :: tol
      real(kind=sp),dimension(Nv),intent(inout) :: normr
      real(kind=sp),dimension(Nv),intent(in   ) :: normb
      real(kind=sp),dimension(Nv) :: normr_true
      logical,optional,intent(in) :: do_precond
      character(len=:),allocatable :: str_precond
      if (present(do_precond)) then
         allocate(str_precond,source='xxxxxxxxxxxxxx'); write(str_precond,'(a,l1)') ', do_precond=',do_precond
      else
         allocate(str_precond,source='')
      end if
      normr_true=sqrt(suv_normsqu_sp(r,str_layout))
      !!! note: normr=0.0_sp is method to forge exit criterion in calling routine
      if (maxval(normr_true/normb)<tol) then
         write(*,'(a,i6,a,2es11.4,a)') str_routine//' exit=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb),', reason=attained'//str_precond; normr=0.0_sp
      else if (iter==maxit) then
         write(*,'(a,i6,a,2es11.4,a)') str_routine//' exit=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb),', reason=max_iter'//str_precond; normr=0.0_sp
      else if (maxval(normr/normb)<0.99*maxval(normr_true/normb)) then !!! note: significant gap between normr and normr_true signals hopeless case
         write(*,'(a,i6,a,2es11.4,a)') str_routine//' exit=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb),', reason=hopeless'//str_precond; normr=0.0_sp
      else if (maxval(normr/normb)>10.0) then                          !!! note: large value signals failure of convergence
         write(*,'(a,i6,a,2es11.4,a)') str_routine//' exit=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb),', reason=gonewild'//str_precond; normr=0.0_sp
      else if (tol<3e-4) then
         write(*,'(a,i6,a,2es11.4  )') str_routine//' iter=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb)                                 ; normr=normr_true
      else
                                                                                                                                                             normr=normr_true
      end if
      deallocate(str_precond)
   end subroutine suv_residualnormadjust_sp
   subroutine suv_residualnormadjust_dp(iter,maxit,str_routine,str_layout,r,tol,normr,normb,do_precond)
      implicit none
      integer,intent(in) :: iter,maxit
      character(len=*),intent(in) :: str_routine
      character(len=6),intent(in) :: str_layout
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in) :: r
      real(kind=sp),intent(in) :: tol
      real(kind=dp),dimension(Nv),intent(inout) :: normr
      real(kind=dp),dimension(Nv),intent(in   ) :: normb
      real(kind=dp),dimension(Nv) :: normr_true
      logical,optional,intent(in) :: do_precond
      character(len=:),allocatable :: str_precond
      if (present(do_precond)) then
         allocate(str_precond,source='xxxxxxxxxxxxxx'); write(str_precond,'(a,l1)') ', do_precond=',do_precond
      else
         allocate(str_precond,source='')
      end if
      normr_true=sqrt(suv_normsqu_dp(r,str_layout))
      !!! note: normr=0.0_dp is method to forge exit criterion in calling routine
      if (maxval(normr_true/normb)<tol) then
         write(*,'(a,i6,a,2es11.4,a)') str_routine//' exit=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb),', reason=attained'//str_precond; normr=0.0_dp
      else if (iter==maxit) then
         write(*,'(a,i6,a,2es11.4,a)') str_routine//' exit=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb),', reason=max_iter'//str_precond; normr=0.0_dp
      else if (maxval(normr/normb)<0.99*maxval(normr_true/normb)) then !!! note: significant gap between normr and normr_true signals hopeless case
         write(*,'(a,i6,a,2es11.4,a)') str_routine//' exit=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb),', reason=hopeless'//str_precond; normr=0.0_dp
      else if (maxval(normr/normb)>10.0) then                          !!! note: large value signals failure of convergence
         write(*,'(a,i6,a,2es11.4,a)') str_routine//' exit=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb),', reason=gonewild'//str_precond; normr=0.0_dp
      else if (tol<3e-4) then
         write(*,'(a,i6,a,2es11.4  )') str_routine//' iter=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb)                                 ; normr=normr_true
      else
                                                                                                                                                             normr=normr_true
      end if
      deallocate(str_precond)
   end subroutine suv_residualnormadjust_dp

end module testknl_suv


==> anc/testknl_util.f90 <==
module testknl_util

   !!! creator: stephan durr -- you are welcome to use this with appropriate citation(s)
   !!! compile: ifort -implicitnone -stand f08 -fpp -diag-disable 5268 -warn all -nogen-interfaces -qopenmp -O2 -xcore-avx512 -c testknl_util.f90

   use testknl_globals, only: Nc,Nv, Nx,Ny,Nz,Nt, sp,dp, i_sp, Ncpu,Nthr,Nlev

   implicit none
   public !!! public by default (almost all routines are used in main), overwrites for specific variables follow

   private :: t_old,t_new,clock_rate,t_sec
   integer(kind=dp) :: t_old,t_new,clock_rate; real(kind=dp) :: t_sec !!! note: for color_stoutsmear and init_confread

   interface init_v
      procedure init_v_nnnn, init_v_xyzt
   end interface init_v

   interface suv_init_sp
      procedure suv_init_nnnn_sp, suv_init_xyzt_sp
   end interface suv_init_sp
   interface suv_init_dp
      procedure suv_init_nnnn_dp, suv_init_xyzt_dp
   end interface suv_init_dp

   interface vec_init_sp
      procedure vec_init_nnnn_sp, vec_init_xyzt_sp
   end interface vec_init_sp
   interface vec_init_dp
      procedure vec_init_nnnn_dp, vec_init_xyzt_dp
   end interface vec_init_dp

contains

   pure function mult_oo(M1,M2)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2
      complex(kind=sp),dimension(Nc,Nc) :: mult_oo
      !integer :: c,d
      !forall(d=1:Nc,c=1:Nc) mult_oo(c,d)=sum(M1(c,:)*M2(:,d))
      mult_oo=matmul(M1,M2)
   end function mult_oo

   pure function mult_od(M1,M2)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2
      complex(kind=sp),dimension(Nc,Nc) :: mult_od
      !integer :: c,d
      !forall(d=1:Nc,c=1:Nc) mult_od(c,d)=sum(M1(c,:)*conjg(M2(d,:)))
      mult_od=matmul(M1,conjg(transpose(M2)))
   end function mult_od

   pure function mult_do(M1,M2)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2
      complex(kind=sp),dimension(Nc,Nc) :: mult_do
      !integer :: c,d
      !forall(d=1:Nc,c=1:Nc) mult_do(c,d)=sum(conjg(M1(:,c))*M2(:,d))
      mult_do=matmul(conjg(transpose(M1)),M2)
   end function mult_do

   pure function mult_dd(M1,M2)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2
      complex(kind=sp),dimension(Nc,Nc) :: mult_dd
      !integer :: c,d
      !forall(d=1:Nc,c=1:Nc) mult_dd(c,d)=conjg(sum(M1(:,c)*M2(d,:)))
      mult_dd=conjg(transpose(matmul(M2,M1)))
   end function mult_dd

   pure function mult_ooo(M1,M2,M3)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3
      complex(kind=sp),dimension(Nc,Nc) :: mult_ooo,T
      T=mult_oo(M1,M2)
      mult_ooo=mult_oo(T,M3)
   end function mult_ooo

   pure function mult_ood(M1,M2,M3)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3
      complex(kind=sp),dimension(Nc,Nc) :: mult_ood,T
      T=mult_oo(M1,M2)
      mult_ood=mult_od(T,M3)
   end function mult_ood

   pure function mult_odo(M1,M2,M3)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3
      complex(kind=sp),dimension(Nc,Nc) :: mult_odo,T
      T=mult_od(M1,M2)
      mult_odo=mult_oo(T,M3)
   end function mult_odo

   pure function mult_odd(M1,M2,M3)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3
      complex(kind=sp),dimension(Nc,Nc) :: mult_odd,T
      T=mult_od(M1,M2)
      mult_odd=mult_od(T,M3)
   end function mult_odd

   pure function mult_doo(M1,M2,M3)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3
      complex(kind=sp),dimension(Nc,Nc) :: mult_doo,T
      T=mult_do(M1,M2)
      mult_doo=mult_oo(T,M3)
   end function mult_doo

   pure function mult_dod(M1,M2,M3)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3
      complex(kind=sp),dimension(Nc,Nc) :: mult_dod,T
      T=mult_do(M1,M2)
      mult_dod=mult_od(T,M3)
   end function mult_dod

   pure function mult_ddo(M1,M2,M3)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3
      complex(kind=sp),dimension(Nc,Nc) :: mult_ddo,T
      T=mult_dd(M1,M2)
      mult_ddo=mult_oo(T,M3)
   end function mult_ddo

   pure function mult_ddd(M1,M2,M3)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3
      complex(kind=sp),dimension(Nc,Nc) :: mult_ddd,T
      T=mult_dd(M1,M2)
      mult_ddd=mult_od(T,M3)
   end function mult_ddd

   pure function mult_oooo(M1,M2,M3,M4)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3,M4
      complex(kind=sp),dimension(Nc,Nc) :: mult_oooo,T1,T2
      T1=mult_oo(M1,M2)
      T2=mult_oo(M3,M4)
      mult_oooo=mult_oo(T1,T2)
   end function mult_oooo

   pure function mult_oood(M1,M2,M3,M4)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3,M4
      complex(kind=sp),dimension(Nc,Nc) :: mult_oood,T1,T2
      T1=mult_oo(M1,M2)
      T2=mult_od(M3,M4)
      mult_oood=mult_oo(T1,T2)
   end function mult_oood

   pure function mult_oodo(M1,M2,M3,M4)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3,M4
      complex(kind=sp),dimension(Nc,Nc) :: mult_oodo,T1,T2
      T1=mult_oo(M1,M2)
      T2=mult_do(M3,M4)
      mult_oodo=mult_oo(T1,T2)
   end function mult_oodo

   pure function mult_oodd(M1,M2,M3,M4)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3,M4
      complex(kind=sp),dimension(Nc,Nc) :: mult_oodd,T1,T2
      T1=mult_oo(M1,M2)
      T2=mult_dd(M3,M4)
      mult_oodd=mult_oo(T1,T2)
   end function mult_oodd

   pure function mult_odoo(M1,M2,M3,M4)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3,M4
      complex(kind=sp),dimension(Nc,Nc) :: mult_odoo,T1,T2
      T1=mult_od(M1,M2)
      T2=mult_oo(M3,M4)
      mult_odoo=mult_oo(T1,T2)
   end function mult_odoo

   pure function mult_odod(M1,M2,M3,M4)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3,M4
      complex(kind=sp),dimension(Nc,Nc) :: mult_odod,T1,T2
      T1=mult_od(M1,M2)
      T2=mult_od(M3,M4)
      mult_odod=mult_oo(T1,T2)
   end function mult_odod

   pure function mult_oddo(M1,M2,M3,M4)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3,M4
      complex(kind=sp),dimension(Nc,Nc) :: mult_oddo,T1,T2
      T1=mult_od(M1,M2)
      T2=mult_do(M3,M4)
      mult_oddo=mult_oo(T1,T2)
   end function mult_oddo

   pure function mult_oddd(M1,M2,M3,M4)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3,M4
      complex(kind=sp),dimension(Nc,Nc) :: mult_oddd,T1,T2
      T1=mult_od(M1,M2)
      T2=mult_dd(M3,M4)
      mult_oddd=mult_oo(T1,T2)
   end function mult_oddd

   pure function mult_dooo(M1,M2,M3,M4)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3,M4
      complex(kind=sp),dimension(Nc,Nc) :: mult_dooo,T1,T2
      T1=mult_do(M1,M2)
      T2=mult_oo(M3,M4)
      mult_dooo=mult_oo(T1,T2)
   end function mult_dooo

   pure function mult_dood(M1,M2,M3,M4)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3,M4
      complex(kind=sp),dimension(Nc,Nc) :: mult_dood,T1,T2
      T1=mult_do(M1,M2)
      T2=mult_od(M3,M4)
      mult_dood=mult_oo(T1,T2)
   end function mult_dood

   pure function mult_dodo(M1,M2,M3,M4)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3,M4
      complex(kind=sp),dimension(Nc,Nc) :: mult_dodo,T1,T2
      T1=mult_do(M1,M2)
      T2=mult_do(M3,M4)
      mult_dodo=mult_oo(T1,T2)
   end function mult_dodo

   pure function mult_dodd(M1,M2,M3,M4)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3,M4
      complex(kind=sp),dimension(Nc,Nc) :: mult_dodd,T1,T2
      T1=mult_do(M1,M2)
      T2=mult_dd(M3,M4)
      mult_dodd=mult_oo(T1,T2)
   end function mult_dodd

   pure function mult_ddoo(M1,M2,M3,M4)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3,M4
      complex(kind=sp),dimension(Nc,Nc) :: mult_ddoo,T1,T2
      T1=mult_dd(M1,M2)
      T2=mult_oo(M3,M4)
      mult_ddoo=mult_oo(T1,T2)
   end function mult_ddoo

   pure function mult_ddod(M1,M2,M3,M4)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3,M4
      complex(kind=sp),dimension(Nc,Nc) :: mult_ddod,T1,T2
      T1=mult_dd(M1,M2)
      T2=mult_od(M3,M4)
      mult_ddod=mult_oo(T1,T2)
   end function mult_ddod

   pure function mult_dddo(M1,M2,M3,M4)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3,M4
      complex(kind=sp),dimension(Nc,Nc) :: mult_dddo,T1,T2
      T1=mult_dd(M1,M2)
      T2=mult_do(M3,M4)
      mult_dddo=mult_oo(T1,T2)
   end function mult_dddo

   pure function mult_dddd(M1,M2,M3,M4)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2,M3,M4
      complex(kind=sp),dimension(Nc,Nc) :: mult_dddd,T1,T2
      T1=mult_dd(M1,M2)
      T2=mult_dd(M3,M4)
      mult_dddd=mult_oo(T1,T2)
   end function mult_dddd

   pure function color_linsolve(M1,M2)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M1,M2
      complex(kind=sp),dimension(Nc,Nc) :: color_linsolve
      complex(kind=dp),dimension(Nc,Nc) :: A,B,X
      integer,dimension(Nc-1) :: piv
      integer :: i,j,k
      A=cmplx(M1,kind=dp); B=cmplx(M2,kind=dp)
      !!! GolubVanloan, Algorithm_3.2.1 or Algorithm_3.4.1
      do k=1,Nc-1
         piv(k)=k-1+maxloc(abs(A(k:Nc,k)),1)
         if (piv(k).ne.k) then
            A([k,piv(k)],k:Nc)=A([piv(k),k],k:Nc)
         end if
         A(k+1:Nc,k)=A(k+1:Nc,k)/A(k,k)
         do j=k+1,Nc
         do i=k+1,Nc
            A(i,j)=A(i,j)-A(i,k)*A(k,j)
         end do
         end do
      end do ! (k=1,Nc-1)
      !!! solve L*Y=B for Y and overwrite Y->B
      do k=1,Nc-1
         if (piv(k).ne.k) then
            B([k,piv(k)],1:Nc)=B([piv(k),k],1:Nc)
         end if
         do i=k+1,Nc
            B(i,:)=(B(i,:)-A(i,k)*B(k,:))/1.0_sp
         end do
      end do
      !!! solve U*X=Y for X with Y==B
      X(Nc,:)=B(Nc,:)/A(Nc,Nc)
      do j=Nc-1,1,-1
         X(j,:)=(B(j,:)-matmul(A(j,j+1:Nc),X(j+1:Nc,:)))/A(j,j)
      end do
      !!! return color_linsolve==X
      color_linsolve=cmplx(X,kind=sp)
   end function color_linsolve

   pure function color_eye()
      implicit none
      complex(kind=sp),dimension(Nc,Nc) :: color_eye
      integer :: col
      color_eye(:,:)=cmplx(0.0,kind=sp)
      forall(col=1:Nc) color_eye(col,col)=cmplx(1.0,kind=sp)
   end function color_eye

   pure function color_expm(A)
      complex(kind=sp),dimension(Nc,Nc) :: color_expm
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: A
      complex(kind=sp),dimension(Nc,Nc) :: lastterm,num,den
      real(kind=sp) :: lastnorm,fac
      integer :: loop_n
      lastterm=color_eye()
      num=color_eye() !!! note: to become expm(+A/8), take num^4 in the end
      den=color_eye() !!! note: to become expm(-A/8), take den^4 in the end
      fac=1.0
      do loop_n=1,100
         lastterm=mult_oo(lastterm,A)/float(8*loop_n)
         lastnorm=maxval(sum(abs(lastterm),dim=1))
         fac=-fac
         num=num+    lastterm
         den=den+fac*lastterm
         if (lastnorm.lt.1e-9) then
            exit
         end if
      end do
      color_expm=color_linsolve(den,num)
      color_expm=mult_oo(color_expm,color_expm)
      color_expm=mult_oo(color_expm,color_expm)
   end function color_expm

   pure function color_ncminrealtrace(M)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M
      real(kind=sp) :: color_ncminrealtrace
      real(kind=dp) :: tmp_dp(Nc)
      integer:: col
      forall(col=1:Nc) tmp_dp(col)=1.0_dp-real(M(col,col),kind=dp)
      color_ncminrealtrace=sngl(sum(tmp_dp(:)))
   end function color_ncminrealtrace

   pure function color_imagtrace(M)
      implicit none
      complex(kind=sp),dimension(Nc,Nc),intent(in) :: M
      real(kind=sp) :: color_imagtrace
      real(kind=dp) :: tmp_dp(Nc)
      integer:: col
      forall(col=1:Nc) tmp_dp(col)=real(aimag(M(col,col)),kind=dp)
      color_imagtrace=sngl(sum(tmp_dp(:)))
   end function color_imagtrace

   function color_swil(V)
      implicit none
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent(in) :: V
      real(kind=sp),dimension(2) :: color_swil
      real(kind=dp),dimension(2) :: acc_swil
      integer :: x,y,z,t, x_plu,y_plu,z_plu,t_plu
      acc_swil(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) REDUCTION(+:acc_swil) SHARED(V) Num_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_plu=modulo(y,Ny)+1; z_plu=modulo(z,Nz)+1; t_plu=modulo(t,Nt)+1
      do x=1,Nx; x_plu=modulo(x,Nx)+1
         acc_swil(1)=acc_swil(1)+ & !!!  spatial plaquettes
          color_ncminrealtrace(mult_oodd(V(:,:,1,x,y,z,t),V(:,:,2,x_plu,y,z,t),V(:,:,1,x,y_plu,z,t),V(:,:,2,x,y,z,t)))+ &
          color_ncminrealtrace(mult_oodd(V(:,:,2,x,y,z,t),V(:,:,3,x,y_plu,z,t),V(:,:,2,x,y,z_plu,t),V(:,:,3,x,y,z,t)))+ &
          color_ncminrealtrace(mult_oodd(V(:,:,3,x,y,z,t),V(:,:,1,x,y,z_plu,t),V(:,:,3,x_plu,y,z,t),V(:,:,1,x,y,z,t)))
         acc_swil(2)=acc_swil(2)+ & !!! temporal plaquettes
          color_ncminrealtrace(mult_oodd(V(:,:,1,x,y,z,t),V(:,:,4,x_plu,y,z,t),V(:,:,1,x,y,z,t_plu),V(:,:,4,x,y,z,t)))+ &
          color_ncminrealtrace(mult_oodd(V(:,:,2,x,y,z,t),V(:,:,4,x,y_plu,z,t),V(:,:,2,x,y,z,t_plu),V(:,:,4,x,y,z,t)))+ &
          color_ncminrealtrace(mult_oodd(V(:,:,3,x,y,z,t),V(:,:,4,x,y,z_plu,t),V(:,:,3,x,y,z,t_plu),V(:,:,4,x,y,z,t)))
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
      color_swil=sngl(acc_swil/dble(3*Nc)/dble(Nx*Ny*Nz*Nt))
   end function color_swil

   subroutine color_stoutsmear(V,rho_stout,n_smear)
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent(inout) :: V
      real(kind=sp),intent(in) :: rho_stout
      integer,intent(in) :: n_smear
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: V_bak
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      real(kind=sp) :: t_stout,e_stout,swil(2)
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, loop_smear
      write(*,*) 'color_stoutsmear: beg_stoutsmear'
      write(*,'(a,i4,2f7.3,2f10.7,f9.5)') ' color_stoutsmear: step number',0,0.0,0.0,color_swil(V),0.0
      call system_clock(t_old,clock_rate)
      allocate(V_bak(Nc,Nc,04,Nx,Ny,Nz,Nt))
      do loop_smear=1,n_smear
         !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) SHARED(V,V_bak) NUM_THREADS(Nthr) SCHEDULE(static)
         do t=1,Nt
         do z=1,Nz
         do y=1,Ny
         do x=1,Nx
            V_bak(:,:,:,x,y,z,t)=V(:,:,:,x,y,z,t) !!! note: backup ahead of each smearing
         end do
         end do
         end do
         end do
         !$OMP END PARALLEL DO
         !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(rho_stout) SHARED(V,V_bak) NUM_THREADS(Nthr) SCHEDULE(static)
         do t=1,Nt
         do z=1,Nz
         do y=1,Ny; y_min=modulo(y-2,Ny)+1;y_plu=modulo(y,Ny)+1; z_min=modulo(z-2,Nz)+1;z_plu=modulo(z,Nz)+1; t_min=modulo(t-2,Nt)+1;t_plu=modulo(t,Nt)+1
         do x=1,Nx; x_min=modulo(x-2,Nx)+1;x_plu=modulo(x,Nx)+1
            tmp=mult_ood(V_bak(:,:,2,x,y    ,z,t),V_bak(:,:,1,x,y_plu,z,t),V_bak(:,:,2,x_plu,y    ,z,t))+ &
                mult_doo(V_bak(:,:,2,x,y_min,z,t),V_bak(:,:,1,x,y_min,z,t),V_bak(:,:,2,x_plu,y_min,z,t))+ &
                mult_ood(V_bak(:,:,3,x,y,z    ,t),V_bak(:,:,1,x,y,z_plu,t),V_bak(:,:,3,x_plu,y,z    ,t))+ &
                mult_doo(V_bak(:,:,3,x,y,z_min,t),V_bak(:,:,1,x,y,z_min,t),V_bak(:,:,3,x_plu,y,z_min,t))+ &
                mult_ood(V_bak(:,:,4,x,y,z,t    ),V_bak(:,:,1,x,y,z,t_plu),V_bak(:,:,4,x_plu,y,z,t    ))+ &
                mult_doo(V_bak(:,:,4,x,y,z,t_min),V_bak(:,:,1,x,y,z,t_min),V_bak(:,:,4,x_plu,y,z,t_min))
            tmp=rho_stout*mult_od(tmp,V_bak(:,:,1,x,y,z,t))
            tmp=(tmp-transpose(conjg(tmp)))*0.5_sp
            tmp=tmp-cmplx(0.0,color_imagtrace(tmp)/float(Nc),kind=sp)*color_eye()
            V(:,:,1,x,y,z,t)=matmul(color_expm(tmp),V_bak(:,:,1,x,y,z,t))
            tmp=mult_ood(V_bak(:,:,1,x    ,y,z,t),V_bak(:,:,2,x_plu,y,z,t),V_bak(:,:,1,x    ,y_plu,z,t))+ &
                mult_doo(V_bak(:,:,1,x_min,y,z,t),V_bak(:,:,2,x_min,y,z,t),V_bak(:,:,1,x_min,y_plu,z,t))+ &
                mult_ood(V_bak(:,:,3,x,y,z    ,t),V_bak(:,:,2,x,y,z_plu,t),V_bak(:,:,3,x,y_plu,z    ,t))+ &
                mult_doo(V_bak(:,:,3,x,y,z_min,t),V_bak(:,:,2,x,y,z_min,t),V_bak(:,:,3,x,y_plu,z_min,t))+ &
                mult_ood(V_bak(:,:,4,x,y,z,t    ),V_bak(:,:,2,x,y,z,t_plu),V_bak(:,:,4,x,y_plu,z,t    ))+ &
                mult_doo(V_bak(:,:,4,x,y,z,t_min),V_bak(:,:,2,x,y,z,t_min),V_bak(:,:,4,x,y_plu,z,t_min))
            tmp=rho_stout*mult_od(tmp,V_bak(:,:,2,x,y,z,t))
            tmp=(tmp-transpose(conjg(tmp)))*0.5_sp
            tmp=tmp-cmplx(0.0,color_imagtrace(tmp)/float(Nc),kind=sp)*color_eye()
            V(:,:,2,x,y,z,t)=matmul(color_expm(tmp),V_bak(:,:,2,x,y,z,t))
            tmp=mult_ood(V_bak(:,:,1,x    ,y,z,t),V_bak(:,:,3,x_plu,y,z,t),V_bak(:,:,1,x    ,y,z_plu,t))+ &
                mult_doo(V_bak(:,:,1,x_min,y,z,t),V_bak(:,:,3,x_min,y,z,t),V_bak(:,:,1,x_min,y,z_plu,t))+ &
                mult_ood(V_bak(:,:,2,x,y    ,z,t),V_bak(:,:,3,x,y_plu,z,t),V_bak(:,:,2,x,y    ,z_plu,t))+ &
                mult_doo(V_bak(:,:,2,x,y_min,z,t),V_bak(:,:,3,x,y_min,z,t),V_bak(:,:,2,x,y_min,z_plu,t))+ &
                mult_ood(V_bak(:,:,4,x,y,z,t    ),V_bak(:,:,3,x,y,z,t_plu),V_bak(:,:,4,x,y,z_plu,t    ))+ &
                mult_doo(V_bak(:,:,4,x,y,z,t_min),V_bak(:,:,3,x,y,z,t_min),V_bak(:,:,4,x,y,z_plu,t_min))
            tmp=rho_stout*mult_od(tmp,V_bak(:,:,3,x,y,z,t))
            tmp=(tmp-transpose(conjg(tmp)))*0.5_sp
            tmp=tmp-cmplx(0.0,color_imagtrace(tmp)/float(Nc),kind=sp)*color_eye()
            V(:,:,3,x,y,z,t)=matmul(color_expm(tmp),V_bak(:,:,3,x,y,z,t))
            tmp=mult_ood(V_bak(:,:,1,x    ,y,z,t),V_bak(:,:,4,x_plu,y,z,t),V_bak(:,:,1,x    ,y,z,t_plu))+ &
                mult_doo(V_bak(:,:,1,x_min,y,z,t),V_bak(:,:,4,x_min,y,z,t),V_bak(:,:,1,x_min,y,z,t_plu))+ &
                mult_ood(V_bak(:,:,2,x,y    ,z,t),V_bak(:,:,4,x,y_plu,z,t),V_bak(:,:,2,x,y    ,z,t_plu))+ &
                mult_doo(V_bak(:,:,2,x,y_min,z,t),V_bak(:,:,4,x,y_min,z,t),V_bak(:,:,2,x,y_min,z,t_plu))+ &
                mult_ood(V_bak(:,:,3,x,y,z    ,t),V_bak(:,:,4,x,y,z_plu,t),V_bak(:,:,3,x,y,z    ,t_plu))+ &
                mult_doo(V_bak(:,:,3,x,y,z_min,t),V_bak(:,:,4,x,y,z_min,t),V_bak(:,:,3,x,y,z_min,t_plu))
            tmp=rho_stout*mult_od(tmp,V_bak(:,:,4,x,y,z,t))
            tmp=(tmp-transpose(conjg(tmp)))*0.5_sp
            tmp=tmp-cmplx(0.0,color_imagtrace(tmp)/float(Nc),kind=sp)*color_eye()
            V(:,:,4,x,y,z,t)=matmul(color_expm(tmp),V_bak(:,:,4,x,y,z,t))
         end do ! x=1,Nx
         end do ! y=1,Ny
         end do ! z=1,Nz
         end do ! t=1,Nt
         !$OMP END PARALLEL DO
         swil(:)=color_swil(V)
         t_stout=loop_smear*rho_stout
         e_stout=3.0*sum(swil(:))*t_stout**2 !!! note: factor 6 to reflect 6 orientations in volume element, factor 1/2 to average over space-like and time-like parts
         write(*,'(a,i4,2f7.3,2f10.7,f9.5)') ' color_stoutsmear: step number',loop_smear,t_stout,sqrt(8.0*t_stout),swil(:),6.0*e_stout !!! note: 6.0 would be replaced by beta
      end do ! loop_smear=1,n_smear
      deallocate(V_bak)
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate)
      write(*,*) 'color_stoutsmear: end_stoutsmear',n_smear,sngl(t_sec),Nthr
   end subroutine color_stoutsmear

   subroutine color_vtow(V,W)
      implicit none
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent(out) :: W
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) SHARED(V,W) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=modulo(y-2,Ny)+1;y_plu=modulo(y,Ny)+1; z_min=modulo(z-2,Nz)+1;z_plu=modulo(z,Nz)+1; t_min=modulo(t-2,Nt)+1;t_plu=modulo(t,Nt)+1
      do x=1,Nx; x_min=modulo(x-2,Nx)+1;x_plu=modulo(x,Nx)+1

         !case(01) ! case '[-1,-1,-1,-1]'
         tmp=mult_dddd(V(:,:,1,x_min,y,z,t),V(:,:,2,x_min,y_min,z,t),V(:,:,3,x_min,y_min,z_min,t),V(:,:,4,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,1,x_min,y,z,t),V(:,:,2,x_min,y_min,z,t),V(:,:,4,x_min,y_min,z,t_min),V(:,:,3,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,1,x_min,y,z,t),V(:,:,3,x_min,y,z_min,t),V(:,:,2,x_min,y_min,z_min,t),V(:,:,4,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,1,x_min,y,z,t),V(:,:,3,x_min,y,z_min,t),V(:,:,4,x_min,y,z_min,t_min),V(:,:,2,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,1,x_min,y,z,t),V(:,:,4,x_min,y,z,t_min),V(:,:,2,x_min,y_min,z,t_min),V(:,:,3,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,1,x_min,y,z,t),V(:,:,4,x_min,y,z,t_min),V(:,:,3,x_min,y,z_min,t_min),V(:,:,2,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,2,x,y_min,z,t),V(:,:,1,x_min,y_min,z,t),V(:,:,3,x_min,y_min,z_min,t),V(:,:,4,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,2,x,y_min,z,t),V(:,:,1,x_min,y_min,z,t),V(:,:,4,x_min,y_min,z,t_min),V(:,:,3,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,2,x,y_min,z,t),V(:,:,3,x,y_min,z_min,t),V(:,:,1,x_min,y_min,z_min,t),V(:,:,4,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,2,x,y_min,z,t),V(:,:,3,x,y_min,z_min,t),V(:,:,4,x,y_min,z_min,t_min),V(:,:,1,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,2,x,y_min,z,t),V(:,:,4,x,y_min,z,t_min),V(:,:,1,x_min,y_min,z,t_min),V(:,:,3,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,2,x,y_min,z,t),V(:,:,4,x,y_min,z,t_min),V(:,:,3,x,y_min,z_min,t_min),V(:,:,1,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,3,x,y,z_min,t),V(:,:,1,x_min,y,z_min,t),V(:,:,2,x_min,y_min,z_min,t),V(:,:,4,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,3,x,y,z_min,t),V(:,:,1,x_min,y,z_min,t),V(:,:,4,x_min,y,z_min,t_min),V(:,:,2,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y_min,z_min,t),V(:,:,1,x_min,y_min,z_min,t),V(:,:,4,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y_min,z_min,t),V(:,:,4,x,y_min,z_min,t_min),V(:,:,1,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,3,x,y,z_min,t),V(:,:,4,x,y,z_min,t_min),V(:,:,1,x_min,y,z_min,t_min),V(:,:,2,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,3,x,y,z_min,t),V(:,:,4,x,y,z_min,t_min),V(:,:,2,x,y_min,z_min,t_min),V(:,:,1,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,4,x,y,z,t_min),V(:,:,1,x_min,y,z,t_min),V(:,:,2,x_min,y_min,z,t_min),V(:,:,3,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,4,x,y,z,t_min),V(:,:,1,x_min,y,z,t_min),V(:,:,3,x_min,y,z_min,t_min),V(:,:,2,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y_min,z,t_min),V(:,:,1,x_min,y_min,z,t_min),V(:,:,3,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y_min,z,t_min),V(:,:,3,x,y_min,z_min,t_min),V(:,:,1,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z_min,t_min),V(:,:,1,x_min,y,z_min,t_min),V(:,:,2,x_min,y_min,z_min,t_min)) &
            +mult_dddd(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z_min,t_min),V(:,:,2,x,y_min,z_min,t_min),V(:,:,1,x_min,y_min,z_min,t_min))
         W(:,:,01,x,y,z,t)=tmp/24.0
         !case(02) ! case '[00,-1,-1,-1]'
         tmp=mult_ddd(V(:,:,2,x,y_min,z,t),V(:,:,3,x,y_min,z_min,t),V(:,:,4,x,y_min,z_min,t_min)) &
            +mult_ddd(V(:,:,2,x,y_min,z,t),V(:,:,4,x,y_min,z,t_min),V(:,:,3,x,y_min,z_min,t_min)) &
            +mult_ddd(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y_min,z_min,t),V(:,:,4,x,y_min,z_min,t_min)) &
            +mult_ddd(V(:,:,3,x,y,z_min,t),V(:,:,4,x,y,z_min,t_min),V(:,:,2,x,y_min,z_min,t_min)) &
            +mult_ddd(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y_min,z,t_min),V(:,:,3,x,y_min,z_min,t_min)) &
            +mult_ddd(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z_min,t_min),V(:,:,2,x,y_min,z_min,t_min))
         W(:,:,02,x,y,z,t)=tmp/6.0
         !case(03) ! case '[+1,-1,-1,-1]'
         tmp=mult_oddd(V(:,:,1,x,y,z,t),V(:,:,2,x_plu,y_min,z,t),V(:,:,3,x_plu,y_min,z_min,t),V(:,:,4,x_plu,y_min,z_min,t_min)) &
            +mult_oddd(V(:,:,1,x,y,z,t),V(:,:,2,x_plu,y_min,z,t),V(:,:,4,x_plu,y_min,z,t_min),V(:,:,3,x_plu,y_min,z_min,t_min)) &
            +mult_oddd(V(:,:,1,x,y,z,t),V(:,:,3,x_plu,y,z_min,t),V(:,:,2,x_plu,y_min,z_min,t),V(:,:,4,x_plu,y_min,z_min,t_min)) &
            +mult_oddd(V(:,:,1,x,y,z,t),V(:,:,3,x_plu,y,z_min,t),V(:,:,4,x_plu,y,z_min,t_min),V(:,:,2,x_plu,y_min,z_min,t_min)) &
            +mult_oddd(V(:,:,1,x,y,z,t),V(:,:,4,x_plu,y,z,t_min),V(:,:,2,x_plu,y_min,z,t_min),V(:,:,3,x_plu,y_min,z_min,t_min)) &
            +mult_oddd(V(:,:,1,x,y,z,t),V(:,:,4,x_plu,y,z,t_min),V(:,:,3,x_plu,y,z_min,t_min),V(:,:,2,x_plu,y_min,z_min,t_min)) &
            +mult_dodd(V(:,:,2,x,y_min,z,t),V(:,:,1,x,y_min,z,t),V(:,:,3,x_plu,y_min,z_min,t),V(:,:,4,x_plu,y_min,z_min,t_min)) &
            +mult_dodd(V(:,:,2,x,y_min,z,t),V(:,:,1,x,y_min,z,t),V(:,:,4,x_plu,y_min,z,t_min),V(:,:,3,x_plu,y_min,z_min,t_min)) &
            +mult_ddod(V(:,:,2,x,y_min,z,t),V(:,:,3,x,y_min,z_min,t),V(:,:,1,x,y_min,z_min,t),V(:,:,4,x_plu,y_min,z_min,t_min)) &
            +mult_dddo(V(:,:,2,x,y_min,z,t),V(:,:,3,x,y_min,z_min,t),V(:,:,4,x,y_min,z_min,t_min),V(:,:,1,x,y_min,z_min,t_min)) &
            +mult_ddod(V(:,:,2,x,y_min,z,t),V(:,:,4,x,y_min,z,t_min),V(:,:,1,x,y_min,z,t_min),V(:,:,3,x_plu,y_min,z_min,t_min)) &
            +mult_dddo(V(:,:,2,x,y_min,z,t),V(:,:,4,x,y_min,z,t_min),V(:,:,3,x,y_min,z_min,t_min),V(:,:,1,x,y_min,z_min,t_min)) &
            +mult_dodd(V(:,:,3,x,y,z_min,t),V(:,:,1,x,y,z_min,t),V(:,:,2,x_plu,y_min,z_min,t),V(:,:,4,x_plu,y_min,z_min,t_min)) &
            +mult_dodd(V(:,:,3,x,y,z_min,t),V(:,:,1,x,y,z_min,t),V(:,:,4,x_plu,y,z_min,t_min),V(:,:,2,x_plu,y_min,z_min,t_min)) &
            +mult_ddod(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y_min,z_min,t),V(:,:,1,x,y_min,z_min,t),V(:,:,4,x_plu,y_min,z_min,t_min)) &
            +mult_dddo(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y_min,z_min,t),V(:,:,4,x,y_min,z_min,t_min),V(:,:,1,x,y_min,z_min,t_min)) &
            +mult_ddod(V(:,:,3,x,y,z_min,t),V(:,:,4,x,y,z_min,t_min),V(:,:,1,x,y,z_min,t_min),V(:,:,2,x_plu,y_min,z_min,t_min)) &
            +mult_dddo(V(:,:,3,x,y,z_min,t),V(:,:,4,x,y,z_min,t_min),V(:,:,2,x,y_min,z_min,t_min),V(:,:,1,x,y_min,z_min,t_min)) &
            +mult_dodd(V(:,:,4,x,y,z,t_min),V(:,:,1,x,y,z,t_min),V(:,:,2,x_plu,y_min,z,t_min),V(:,:,3,x_plu,y_min,z_min,t_min)) &
            +mult_dodd(V(:,:,4,x,y,z,t_min),V(:,:,1,x,y,z,t_min),V(:,:,3,x_plu,y,z_min,t_min),V(:,:,2,x_plu,y_min,z_min,t_min)) &
            +mult_ddod(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y_min,z,t_min),V(:,:,1,x,y_min,z,t_min),V(:,:,3,x_plu,y_min,z_min,t_min)) &
            +mult_dddo(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y_min,z,t_min),V(:,:,3,x,y_min,z_min,t_min),V(:,:,1,x,y_min,z_min,t_min)) &
            +mult_ddod(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z_min,t_min),V(:,:,1,x,y,z_min,t_min),V(:,:,2,x_plu,y_min,z_min,t_min)) &
            +mult_dddo(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z_min,t_min),V(:,:,2,x,y_min,z_min,t_min),V(:,:,1,x,y_min,z_min,t_min))
         W(:,:,03,x,y,z,t)=tmp/24.0

         !case(04) ! case '[-1,00,-1,-1]'
         tmp=mult_ddd(V(:,:,1,x_min,y,z,t),V(:,:,3,x_min,y,z_min,t),V(:,:,4,x_min,y,z_min,t_min)) &
            +mult_ddd(V(:,:,1,x_min,y,z,t),V(:,:,4,x_min,y,z,t_min),V(:,:,3,x_min,y,z_min,t_min)) &
            +mult_ddd(V(:,:,3,x,y,z_min,t),V(:,:,1,x_min,y,z_min,t),V(:,:,4,x_min,y,z_min,t_min)) &
            +mult_ddd(V(:,:,3,x,y,z_min,t),V(:,:,4,x,y,z_min,t_min),V(:,:,1,x_min,y,z_min,t_min)) &
            +mult_ddd(V(:,:,4,x,y,z,t_min),V(:,:,1,x_min,y,z,t_min),V(:,:,3,x_min,y,z_min,t_min)) &
            +mult_ddd(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z_min,t_min),V(:,:,1,x_min,y,z_min,t_min))
         W(:,:,04,x,y,z,t)=tmp/6.0
         !case(05) ! case '[00,00,-1,-1]'
         tmp=mult_dd(V(:,:,3,x,y,z_min,t),V(:,:,4,x,y,z_min,t_min)) &
            +mult_dd(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z_min,t_min))
         W(:,:,05,x,y,z,t)=tmp/2.0
         !case(06) ! case '[+1,00,-1,-1]'
         tmp=mult_odd(V(:,:,1,x,y,z,t),V(:,:,3,x_plu,y,z_min,t),V(:,:,4,x_plu,y,z_min,t_min)) &
            +mult_odd(V(:,:,1,x,y,z,t),V(:,:,4,x_plu,y,z,t_min),V(:,:,3,x_plu,y,z_min,t_min)) &
            +mult_dod(V(:,:,3,x,y,z_min,t),V(:,:,1,x,y,z_min,t),V(:,:,4,x_plu,y,z_min,t_min)) &
            +mult_ddo(V(:,:,3,x,y,z_min,t),V(:,:,4,x,y,z_min,t_min),V(:,:,1,x,y,z_min,t_min)) &
            +mult_dod(V(:,:,4,x,y,z,t_min),V(:,:,1,x,y,z,t_min),V(:,:,3,x_plu,y,z_min,t_min)) &
            +mult_ddo(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z_min,t_min),V(:,:,1,x,y,z_min,t_min))
         W(:,:,06,x,y,z,t)=tmp/6.0

         !case(07) ! case '[-1,+1,-1,-1]'
         tmp=mult_dodd(V(:,:,1,x_min,y,z,t),V(:,:,2,x_min,y,z,t),V(:,:,3,x_min,y_plu,z_min,t),V(:,:,4,x_min,y_plu,z_min,t_min)) &
            +mult_dodd(V(:,:,1,x_min,y,z,t),V(:,:,2,x_min,y,z,t),V(:,:,4,x_min,y_plu,z,t_min),V(:,:,3,x_min,y_plu,z_min,t_min)) &
            +mult_ddod(V(:,:,1,x_min,y,z,t),V(:,:,3,x_min,y,z_min,t),V(:,:,2,x_min,y,z_min,t),V(:,:,4,x_min,y_plu,z_min,t_min)) &
            +mult_dddo(V(:,:,1,x_min,y,z,t),V(:,:,3,x_min,y,z_min,t),V(:,:,4,x_min,y,z_min,t_min),V(:,:,2,x_min,y,z_min,t_min)) &
            +mult_ddod(V(:,:,1,x_min,y,z,t),V(:,:,4,x_min,y,z,t_min),V(:,:,2,x_min,y,z,t_min),V(:,:,3,x_min,y_plu,z_min,t_min)) &
            +mult_dddo(V(:,:,1,x_min,y,z,t),V(:,:,4,x_min,y,z,t_min),V(:,:,3,x_min,y,z_min,t_min),V(:,:,2,x_min,y,z_min,t_min)) &
            +mult_oddd(V(:,:,2,x,y,z,t),V(:,:,1,x_min,y_plu,z,t),V(:,:,3,x_min,y_plu,z_min,t),V(:,:,4,x_min,y_plu,z_min,t_min)) &
            +mult_oddd(V(:,:,2,x,y,z,t),V(:,:,1,x_min,y_plu,z,t),V(:,:,4,x_min,y_plu,z,t_min),V(:,:,3,x_min,y_plu,z_min,t_min)) &
            +mult_oddd(V(:,:,2,x,y,z,t),V(:,:,3,x,y_plu,z_min,t),V(:,:,1,x_min,y_plu,z_min,t),V(:,:,4,x_min,y_plu,z_min,t_min)) &
            +mult_oddd(V(:,:,2,x,y,z,t),V(:,:,3,x,y_plu,z_min,t),V(:,:,4,x,y_plu,z_min,t_min),V(:,:,1,x_min,y_plu,z_min,t_min)) &
            +mult_oddd(V(:,:,2,x,y,z,t),V(:,:,4,x,y_plu,z,t_min),V(:,:,1,x_min,y_plu,z,t_min),V(:,:,3,x_min,y_plu,z_min,t_min)) &
            +mult_oddd(V(:,:,2,x,y,z,t),V(:,:,4,x,y_plu,z,t_min),V(:,:,3,x,y_plu,z_min,t_min),V(:,:,1,x_min,y_plu,z_min,t_min)) &
            +mult_ddod(V(:,:,3,x,y,z_min,t),V(:,:,1,x_min,y,z_min,t),V(:,:,2,x_min,y,z_min,t),V(:,:,4,x_min,y_plu,z_min,t_min)) &
            +mult_dddo(V(:,:,3,x,y,z_min,t),V(:,:,1,x_min,y,z_min,t),V(:,:,4,x_min,y,z_min,t_min),V(:,:,2,x_min,y,z_min,t_min)) &
            +mult_dodd(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y,z_min,t),V(:,:,1,x_min,y_plu,z_min,t),V(:,:,4,x_min,y_plu,z_min,t_min)) &
            +mult_dodd(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y,z_min,t),V(:,:,4,x,y_plu,z_min,t_min),V(:,:,1,x_min,y_plu,z_min,t_min)) &
            +mult_dddo(V(:,:,3,x,y,z_min,t),V(:,:,4,x,y,z_min,t_min),V(:,:,1,x_min,y,z_min,t_min),V(:,:,2,x_min,y,z_min,t_min)) &
            +mult_ddod(V(:,:,3,x,y,z_min,t),V(:,:,4,x,y,z_min,t_min),V(:,:,2,x,y,z_min,t_min),V(:,:,1,x_min,y_plu,z_min,t_min)) &
            +mult_ddod(V(:,:,4,x,y,z,t_min),V(:,:,1,x_min,y,z,t_min),V(:,:,2,x_min,y,z,t_min),V(:,:,3,x_min,y_plu,z_min,t_min)) &
            +mult_dddo(V(:,:,4,x,y,z,t_min),V(:,:,1,x_min,y,z,t_min),V(:,:,3,x_min,y,z_min,t_min),V(:,:,2,x_min,y,z_min,t_min)) &
            +mult_dodd(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y,z,t_min),V(:,:,1,x_min,y_plu,z,t_min),V(:,:,3,x_min,y_plu,z_min,t_min)) &
            +mult_dodd(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y,z,t_min),V(:,:,3,x,y_plu,z_min,t_min),V(:,:,1,x_min,y_plu,z_min,t_min)) &
            +mult_dddo(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z_min,t_min),V(:,:,1,x_min,y,z_min,t_min),V(:,:,2,x_min,y,z_min,t_min)) &
            +mult_ddod(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z_min,t_min),V(:,:,2,x,y,z_min,t_min),V(:,:,1,x_min,y_plu,z_min,t_min))
         W(:,:,07,x,y,z,t)=tmp/24.0
         !case(08) ! case '[00,+1,-1,-1]'
         tmp=mult_odd(V(:,:,2,x,y,z,t),V(:,:,3,x,y_plu,z_min,t),V(:,:,4,x,y_plu,z_min,t_min)) &
            +mult_odd(V(:,:,2,x,y,z,t),V(:,:,4,x,y_plu,z,t_min),V(:,:,3,x,y_plu,z_min,t_min)) &
            +mult_dod(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y,z_min,t),V(:,:,4,x,y_plu,z_min,t_min)) &
            +mult_ddo(V(:,:,3,x,y,z_min,t),V(:,:,4,x,y,z_min,t_min),V(:,:,2,x,y,z_min,t_min)) &
            +mult_dod(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y,z,t_min),V(:,:,3,x,y_plu,z_min,t_min)) &
            +mult_ddo(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z_min,t_min),V(:,:,2,x,y,z_min,t_min))
         W(:,:,08,x,y,z,t)=tmp/6.0
         !case(09) ! case '[+1,+1,-1,-1]'
         tmp=mult_oodd(V(:,:,1,x,y,z,t),V(:,:,2,x_plu,y,z,t),V(:,:,3,x_plu,y_plu,z_min,t),V(:,:,4,x_plu,y_plu,z_min,t_min)) &
            +mult_oodd(V(:,:,1,x,y,z,t),V(:,:,2,x_plu,y,z,t),V(:,:,4,x_plu,y_plu,z,t_min),V(:,:,3,x_plu,y_plu,z_min,t_min)) &
            +mult_odod(V(:,:,1,x,y,z,t),V(:,:,3,x_plu,y,z_min,t),V(:,:,2,x_plu,y,z_min,t),V(:,:,4,x_plu,y_plu,z_min,t_min)) &
            +mult_oddo(V(:,:,1,x,y,z,t),V(:,:,3,x_plu,y,z_min,t),V(:,:,4,x_plu,y,z_min,t_min),V(:,:,2,x_plu,y,z_min,t_min)) &
            +mult_odod(V(:,:,1,x,y,z,t),V(:,:,4,x_plu,y,z,t_min),V(:,:,2,x_plu,y,z,t_min),V(:,:,3,x_plu,y_plu,z_min,t_min)) &
            +mult_oddo(V(:,:,1,x,y,z,t),V(:,:,4,x_plu,y,z,t_min),V(:,:,3,x_plu,y,z_min,t_min),V(:,:,2,x_plu,y,z_min,t_min)) &
            +mult_oodd(V(:,:,2,x,y,z,t),V(:,:,1,x,y_plu,z,t),V(:,:,3,x_plu,y_plu,z_min,t),V(:,:,4,x_plu,y_plu,z_min,t_min)) &
            +mult_oodd(V(:,:,2,x,y,z,t),V(:,:,1,x,y_plu,z,t),V(:,:,4,x_plu,y_plu,z,t_min),V(:,:,3,x_plu,y_plu,z_min,t_min)) &
            +mult_odod(V(:,:,2,x,y,z,t),V(:,:,3,x,y_plu,z_min,t),V(:,:,1,x,y_plu,z_min,t),V(:,:,4,x_plu,y_plu,z_min,t_min)) &
            +mult_oddo(V(:,:,2,x,y,z,t),V(:,:,3,x,y_plu,z_min,t),V(:,:,4,x,y_plu,z_min,t_min),V(:,:,1,x,y_plu,z_min,t_min)) &
            +mult_odod(V(:,:,2,x,y,z,t),V(:,:,4,x,y_plu,z,t_min),V(:,:,1,x,y_plu,z,t_min),V(:,:,3,x_plu,y_plu,z_min,t_min)) &
            +mult_oddo(V(:,:,2,x,y,z,t),V(:,:,4,x,y_plu,z,t_min),V(:,:,3,x,y_plu,z_min,t_min),V(:,:,1,x,y_plu,z_min,t_min)) &
            +mult_dood(V(:,:,3,x,y,z_min,t),V(:,:,1,x,y,z_min,t),V(:,:,2,x_plu,y,z_min,t),V(:,:,4,x_plu,y_plu,z_min,t_min)) &
            +mult_dodo(V(:,:,3,x,y,z_min,t),V(:,:,1,x,y,z_min,t),V(:,:,4,x_plu,y,z_min,t_min),V(:,:,2,x_plu,y,z_min,t_min)) &
            +mult_dood(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y,z_min,t),V(:,:,1,x,y_plu,z_min,t),V(:,:,4,x_plu,y_plu,z_min,t_min)) &
            +mult_dodo(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y,z_min,t),V(:,:,4,x,y_plu,z_min,t_min),V(:,:,1,x,y_plu,z_min,t_min)) &
            +mult_ddoo(V(:,:,3,x,y,z_min,t),V(:,:,4,x,y,z_min,t_min),V(:,:,1,x,y,z_min,t_min),V(:,:,2,x_plu,y,z_min,t_min)) &
            +mult_ddoo(V(:,:,3,x,y,z_min,t),V(:,:,4,x,y,z_min,t_min),V(:,:,2,x,y,z_min,t_min),V(:,:,1,x,y_plu,z_min,t_min)) &
            +mult_dood(V(:,:,4,x,y,z,t_min),V(:,:,1,x,y,z,t_min),V(:,:,2,x_plu,y,z,t_min),V(:,:,3,x_plu,y_plu,z_min,t_min)) &
            +mult_dodo(V(:,:,4,x,y,z,t_min),V(:,:,1,x,y,z,t_min),V(:,:,3,x_plu,y,z_min,t_min),V(:,:,2,x_plu,y,z_min,t_min)) &
            +mult_dood(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y,z,t_min),V(:,:,1,x,y_plu,z,t_min),V(:,:,3,x_plu,y_plu,z_min,t_min)) &
            +mult_dodo(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y,z,t_min),V(:,:,3,x,y_plu,z_min,t_min),V(:,:,1,x,y_plu,z_min,t_min)) &
            +mult_ddoo(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z_min,t_min),V(:,:,1,x,y,z_min,t_min),V(:,:,2,x_plu,y,z_min,t_min)) &
            +mult_ddoo(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z_min,t_min),V(:,:,2,x,y,z_min,t_min),V(:,:,1,x,y_plu,z_min,t_min))
         W(:,:,09,x,y,z,t)=tmp/24.0

         !!!!!!!!!!!!!!!!!!!!

         !case(10) ! case '[-1,-1,00,-1]'
         tmp=mult_ddd(V(:,:,1,x_min,y,z,t),V(:,:,2,x_min,y_min,z,t),V(:,:,4,x_min,y_min,z,t_min)) &
            +mult_ddd(V(:,:,1,x_min,y,z,t),V(:,:,4,x_min,y,z,t_min),V(:,:,2,x_min,y_min,z,t_min)) &
            +mult_ddd(V(:,:,2,x,y_min,z,t),V(:,:,1,x_min,y_min,z,t),V(:,:,4,x_min,y_min,z,t_min)) &
            +mult_ddd(V(:,:,2,x,y_min,z,t),V(:,:,4,x,y_min,z,t_min),V(:,:,1,x_min,y_min,z,t_min)) &
            +mult_ddd(V(:,:,4,x,y,z,t_min),V(:,:,1,x_min,y,z,t_min),V(:,:,2,x_min,y_min,z,t_min)) &
            +mult_ddd(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y_min,z,t_min),V(:,:,1,x_min,y_min,z,t_min))
         W(:,:,10,x,y,z,t)=tmp/6.0
         !case(11) ! case '[00,-1,00,-1]'
         tmp=mult_dd(V(:,:,2,x,y_min,z,t),V(:,:,4,x,y_min,z,t_min)) &
            +mult_dd(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y_min,z,t_min))
         W(:,:,11,x,y,z,t)=tmp/2.0
         !case(12) ! case '[+1,-1,00,-1]'
         tmp=mult_odd(V(:,:,1,x,y,z,t),V(:,:,2,x_plu,y_min,z,t),V(:,:,4,x_plu,y_min,z,t_min)) &
            +mult_odd(V(:,:,1,x,y,z,t),V(:,:,4,x_plu,y,z,t_min),V(:,:,2,x_plu,y_min,z,t_min)) &
            +mult_dod(V(:,:,2,x,y_min,z,t),V(:,:,1,x,y_min,z,t),V(:,:,4,x_plu,y_min,z,t_min)) &
            +mult_ddo(V(:,:,2,x,y_min,z,t),V(:,:,4,x,y_min,z,t_min),V(:,:,1,x,y_min,z,t_min)) &
            +mult_dod(V(:,:,4,x,y,z,t_min),V(:,:,1,x,y,z,t_min),V(:,:,2,x_plu,y_min,z,t_min)) &
            +mult_ddo(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y_min,z,t_min),V(:,:,1,x,y_min,z,t_min))
         W(:,:,12,x,y,z,t)=tmp/6.0

         !case(13) ! case '[-1,00,00,-1]'
         tmp=mult_dd(V(:,:,1,x_min,y,z,t),V(:,:,4,x_min,y,z,t_min)) &
            +mult_dd(V(:,:,4,x,y,z,t_min),V(:,:,1,x_min,y,z,t_min))
         W(:,:,13,x,y,z,t)=tmp/2.0
         !case(14) ! case '[00,00,00,-1]'
         tmp=conjg(transpose(V(:,:,4,x,y,z,t_min)))
         W(:,:,14,x,y,z,t)=tmp
         !case(15) ! case '[+1,00,00,-1]'
         tmp=mult_od(V(:,:,1,x,y,z,t),V(:,:,4,x_plu,y,z,t_min)) &
            +mult_do(V(:,:,4,x,y,z,t_min),V(:,:,1,x,y,z,t_min))
         W(:,:,15,x,y,z,t)=tmp/2.0

         !case(16) ! case '[-1,+1,00,-1]'
         tmp=mult_dod(V(:,:,1,x_min,y,z,t),V(:,:,2,x_min,y,z,t),V(:,:,4,x_min,y_plu,z,t_min)) &
            +mult_ddo(V(:,:,1,x_min,y,z,t),V(:,:,4,x_min,y,z,t_min),V(:,:,2,x_min,y,z,t_min)) &
            +mult_odd(V(:,:,2,x,y,z,t),V(:,:,1,x_min,y_plu,z,t),V(:,:,4,x_min,y_plu,z,t_min)) &
            +mult_odd(V(:,:,2,x,y,z,t),V(:,:,4,x,y_plu,z,t_min),V(:,:,1,x_min,y_plu,z,t_min)) &
            +mult_ddo(V(:,:,4,x,y,z,t_min),V(:,:,1,x_min,y,z,t_min),V(:,:,2,x_min,y,z,t_min)) &
            +mult_dod(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y,z,t_min),V(:,:,1,x_min,y_plu,z,t_min))
         W(:,:,16,x,y,z,t)=tmp/6.0
         !case(17) ! case '[00,+1,00,-1]'
         tmp=mult_od(V(:,:,2,x,y,z,t),V(:,:,4,x,y_plu,z,t_min)) &
            +mult_do(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y,z,t_min))
         W(:,:,17,x,y,z,t)=tmp/2.0
         !case(18) ! case '[+1,+1,00,-1]'
         tmp=mult_ood(V(:,:,1,x,y,z,t),V(:,:,2,x_plu,y,z,t),V(:,:,4,x_plu,y_plu,z,t_min)) &
            +mult_odo(V(:,:,1,x,y,z,t),V(:,:,4,x_plu,y,z,t_min),V(:,:,2,x_plu,y,z,t_min)) &
            +mult_ood(V(:,:,2,x,y,z,t),V(:,:,1,x,y_plu,z,t),V(:,:,4,x_plu,y_plu,z,t_min)) &
            +mult_odo(V(:,:,2,x,y,z,t),V(:,:,4,x,y_plu,z,t_min),V(:,:,1,x,y_plu,z,t_min)) &
            +mult_doo(V(:,:,4,x,y,z,t_min),V(:,:,1,x,y,z,t_min),V(:,:,2,x_plu,y,z,t_min)) &
            +mult_doo(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y,z,t_min),V(:,:,1,x,y_plu,z,t_min))
         W(:,:,18,x,y,z,t)=tmp/6.0

         !!!!!!!!!!!!!!!!!!!!

         !case(19) ! case '[-1,-1,+1,-1]'
         tmp=mult_ddod(V(:,:,1,x_min,y,z,t),V(:,:,2,x_min,y_min,z,t),V(:,:,3,x_min,y_min,z,t),V(:,:,4,x_min,y_min,z_plu,t_min)) &
            +mult_dddo(V(:,:,1,x_min,y,z,t),V(:,:,2,x_min,y_min,z,t),V(:,:,4,x_min,y_min,z,t_min),V(:,:,3,x_min,y_min,z,t_min)) &
            +mult_dodd(V(:,:,1,x_min,y,z,t),V(:,:,3,x_min,y,z,t),V(:,:,2,x_min,y_min,z_plu,t),V(:,:,4,x_min,y_min,z_plu,t_min)) &
            +mult_dodd(V(:,:,1,x_min,y,z,t),V(:,:,3,x_min,y,z,t),V(:,:,4,x_min,y,z_plu,t_min),V(:,:,2,x_min,y_min,z_plu,t_min)) &
            +mult_dddo(V(:,:,1,x_min,y,z,t),V(:,:,4,x_min,y,z,t_min),V(:,:,2,x_min,y_min,z,t_min),V(:,:,3,x_min,y_min,z,t_min)) &
            +mult_ddod(V(:,:,1,x_min,y,z,t),V(:,:,4,x_min,y,z,t_min),V(:,:,3,x_min,y,z,t_min),V(:,:,2,x_min,y_min,z_plu,t_min)) &
            +mult_ddod(V(:,:,2,x,y_min,z,t),V(:,:,1,x_min,y_min,z,t),V(:,:,3,x_min,y_min,z,t),V(:,:,4,x_min,y_min,z_plu,t_min)) &
            +mult_dddo(V(:,:,2,x,y_min,z,t),V(:,:,1,x_min,y_min,z,t),V(:,:,4,x_min,y_min,z,t_min),V(:,:,3,x_min,y_min,z,t_min)) &
            +mult_dodd(V(:,:,2,x,y_min,z,t),V(:,:,3,x,y_min,z,t),V(:,:,1,x_min,y_min,z_plu,t),V(:,:,4,x_min,y_min,z_plu,t_min)) &
            +mult_dodd(V(:,:,2,x,y_min,z,t),V(:,:,3,x,y_min,z,t),V(:,:,4,x,y_min,z_plu,t_min),V(:,:,1,x_min,y_min,z_plu,t_min)) &
            +mult_dddo(V(:,:,2,x,y_min,z,t),V(:,:,4,x,y_min,z,t_min),V(:,:,1,x_min,y_min,z,t_min),V(:,:,3,x_min,y_min,z,t_min)) &
            +mult_ddod(V(:,:,2,x,y_min,z,t),V(:,:,4,x,y_min,z,t_min),V(:,:,3,x,y_min,z,t_min),V(:,:,1,x_min,y_min,z_plu,t_min)) &
            +mult_oddd(V(:,:,3,x,y,z,t),V(:,:,1,x_min,y,z_plu,t),V(:,:,2,x_min,y_min,z_plu,t),V(:,:,4,x_min,y_min,z_plu,t_min)) &
            +mult_oddd(V(:,:,3,x,y,z,t),V(:,:,1,x_min,y,z_plu,t),V(:,:,4,x_min,y,z_plu,t_min),V(:,:,2,x_min,y_min,z_plu,t_min)) &
            +mult_oddd(V(:,:,3,x,y,z,t),V(:,:,2,x,y_min,z_plu,t),V(:,:,1,x_min,y_min,z_plu,t),V(:,:,4,x_min,y_min,z_plu,t_min)) &
            +mult_oddd(V(:,:,3,x,y,z,t),V(:,:,2,x,y_min,z_plu,t),V(:,:,4,x,y_min,z_plu,t_min),V(:,:,1,x_min,y_min,z_plu,t_min)) &
            +mult_oddd(V(:,:,3,x,y,z,t),V(:,:,4,x,y,z_plu,t_min),V(:,:,1,x_min,y,z_plu,t_min),V(:,:,2,x_min,y_min,z_plu,t_min)) &
            +mult_oddd(V(:,:,3,x,y,z,t),V(:,:,4,x,y,z_plu,t_min),V(:,:,2,x,y_min,z_plu,t_min),V(:,:,1,x_min,y_min,z_plu,t_min)) &
            +mult_dddo(V(:,:,4,x,y,z,t_min),V(:,:,1,x_min,y,z,t_min),V(:,:,2,x_min,y_min,z,t_min),V(:,:,3,x_min,y_min,z,t_min)) &
            +mult_ddod(V(:,:,4,x,y,z,t_min),V(:,:,1,x_min,y,z,t_min),V(:,:,3,x_min,y,z,t_min),V(:,:,2,x_min,y_min,z_plu,t_min)) &
            +mult_dddo(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y_min,z,t_min),V(:,:,1,x_min,y_min,z,t_min),V(:,:,3,x_min,y_min,z,t_min)) &
            +mult_ddod(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y_min,z,t_min),V(:,:,3,x,y_min,z,t_min),V(:,:,1,x_min,y_min,z_plu,t_min)) &
            +mult_dodd(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z,t_min),V(:,:,1,x_min,y,z_plu,t_min),V(:,:,2,x_min,y_min,z_plu,t_min)) &
            +mult_dodd(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z,t_min),V(:,:,2,x,y_min,z_plu,t_min),V(:,:,1,x_min,y_min,z_plu,t_min))
         W(:,:,19,x,y,z,t)=tmp/24.0
         !case(20) ! case '[00,-1,+1,-1]'
         tmp=mult_dod(V(:,:,2,x,y_min,z,t),V(:,:,3,x,y_min,z,t),V(:,:,4,x,y_min,z_plu,t_min)) &
            +mult_ddo(V(:,:,2,x,y_min,z,t),V(:,:,4,x,y_min,z,t_min),V(:,:,3,x,y_min,z,t_min)) &
            +mult_odd(V(:,:,3,x,y,z,t),V(:,:,2,x,y_min,z_plu,t),V(:,:,4,x,y_min,z_plu,t_min)) &
            +mult_odd(V(:,:,3,x,y,z,t),V(:,:,4,x,y,z_plu,t_min),V(:,:,2,x,y_min,z_plu,t_min)) &
            +mult_ddo(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y_min,z,t_min),V(:,:,3,x,y_min,z,t_min)) &
            +mult_dod(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z,t_min),V(:,:,2,x,y_min,z_plu,t_min))
         W(:,:,20,x,y,z,t)=tmp/6.0
         !case(21) ! case '[+1,-1,+1,-1]'
         tmp=mult_odod(V(:,:,1,x,y,z,t),V(:,:,2,x_plu,y_min,z,t),V(:,:,3,x_plu,y_min,z,t),V(:,:,4,x_plu,y_min,z_plu,t_min)) &
            +mult_oddo(V(:,:,1,x,y,z,t),V(:,:,2,x_plu,y_min,z,t),V(:,:,4,x_plu,y_min,z,t_min),V(:,:,3,x_plu,y_min,z,t_min)) &
            +mult_oodd(V(:,:,1,x,y,z,t),V(:,:,3,x_plu,y,z,t),V(:,:,2,x_plu,y_min,z_plu,t),V(:,:,4,x_plu,y_min,z_plu,t_min)) &
            +mult_oodd(V(:,:,1,x,y,z,t),V(:,:,3,x_plu,y,z,t),V(:,:,4,x_plu,y,z_plu,t_min),V(:,:,2,x_plu,y_min,z_plu,t_min)) &
            +mult_oddo(V(:,:,1,x,y,z,t),V(:,:,4,x_plu,y,z,t_min),V(:,:,2,x_plu,y_min,z,t_min),V(:,:,3,x_plu,y_min,z,t_min)) &
            +mult_odod(V(:,:,1,x,y,z,t),V(:,:,4,x_plu,y,z,t_min),V(:,:,3,x_plu,y,z,t_min),V(:,:,2,x_plu,y_min,z_plu,t_min)) &
            +mult_dood(V(:,:,2,x,y_min,z,t),V(:,:,1,x,y_min,z,t),V(:,:,3,x_plu,y_min,z,t),V(:,:,4,x_plu,y_min,z_plu,t_min)) &
            +mult_dodo(V(:,:,2,x,y_min,z,t),V(:,:,1,x,y_min,z,t),V(:,:,4,x_plu,y_min,z,t_min),V(:,:,3,x_plu,y_min,z,t_min)) &
            +mult_dood(V(:,:,2,x,y_min,z,t),V(:,:,3,x,y_min,z,t),V(:,:,1,x,y_min,z_plu,t),V(:,:,4,x_plu,y_min,z_plu,t_min)) &
            +mult_dodo(V(:,:,2,x,y_min,z,t),V(:,:,3,x,y_min,z,t),V(:,:,4,x,y_min,z_plu,t_min),V(:,:,1,x,y_min,z_plu,t_min)) &
            +mult_ddoo(V(:,:,2,x,y_min,z,t),V(:,:,4,x,y_min,z,t_min),V(:,:,1,x,y_min,z,t_min),V(:,:,3,x_plu,y_min,z,t_min)) &
            +mult_ddoo(V(:,:,2,x,y_min,z,t),V(:,:,4,x,y_min,z,t_min),V(:,:,3,x,y_min,z,t_min),V(:,:,1,x,y_min,z_plu,t_min)) &
            +mult_oodd(V(:,:,3,x,y,z,t),V(:,:,1,x,y,z_plu,t),V(:,:,2,x_plu,y_min,z_plu,t),V(:,:,4,x_plu,y_min,z_plu,t_min)) &
            +mult_oodd(V(:,:,3,x,y,z,t),V(:,:,1,x,y,z_plu,t),V(:,:,4,x_plu,y,z_plu,t_min),V(:,:,2,x_plu,y_min,z_plu,t_min)) &
            +mult_odod(V(:,:,3,x,y,z,t),V(:,:,2,x,y_min,z_plu,t),V(:,:,1,x,y_min,z_plu,t),V(:,:,4,x_plu,y_min,z_plu,t_min)) &
            +mult_oddo(V(:,:,3,x,y,z,t),V(:,:,2,x,y_min,z_plu,t),V(:,:,4,x,y_min,z_plu,t_min),V(:,:,1,x,y_min,z_plu,t_min)) &
            +mult_odod(V(:,:,3,x,y,z,t),V(:,:,4,x,y,z_plu,t_min),V(:,:,1,x,y,z_plu,t_min),V(:,:,2,x_plu,y_min,z_plu,t_min)) &
            +mult_oddo(V(:,:,3,x,y,z,t),V(:,:,4,x,y,z_plu,t_min),V(:,:,2,x,y_min,z_plu,t_min),V(:,:,1,x,y_min,z_plu,t_min)) &
            +mult_dodo(V(:,:,4,x,y,z,t_min),V(:,:,1,x,y,z,t_min),V(:,:,2,x_plu,y_min,z,t_min),V(:,:,3,x_plu,y_min,z,t_min)) &
            +mult_dood(V(:,:,4,x,y,z,t_min),V(:,:,1,x,y,z,t_min),V(:,:,3,x_plu,y,z,t_min),V(:,:,2,x_plu,y_min,z_plu,t_min)) &
            +mult_ddoo(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y_min,z,t_min),V(:,:,1,x,y_min,z,t_min),V(:,:,3,x_plu,y_min,z,t_min)) &
            +mult_ddoo(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y_min,z,t_min),V(:,:,3,x,y_min,z,t_min),V(:,:,1,x,y_min,z_plu,t_min)) &
            +mult_dood(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z,t_min),V(:,:,1,x,y,z_plu,t_min),V(:,:,2,x_plu,y_min,z_plu,t_min)) &
            +mult_dodo(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z,t_min),V(:,:,2,x,y_min,z_plu,t_min),V(:,:,1,x,y_min,z_plu,t_min))
         W(:,:,21,x,y,z,t)=tmp/24.0

         !case(22) ! case '[-1,00,+1,-1]'
         tmp=mult_dod(V(:,:,1,x_min,y,z,t),V(:,:,3,x_min,y,z,t),V(:,:,4,x_min,y,z_plu,t_min)) &
            +mult_ddo(V(:,:,1,x_min,y,z,t),V(:,:,4,x_min,y,z,t_min),V(:,:,3,x_min,y,z,t_min)) &
            +mult_odd(V(:,:,3,x,y,z,t),V(:,:,1,x_min,y,z_plu,t),V(:,:,4,x_min,y,z_plu,t_min)) &
            +mult_odd(V(:,:,3,x,y,z,t),V(:,:,4,x,y,z_plu,t_min),V(:,:,1,x_min,y,z_plu,t_min)) &
            +mult_ddo(V(:,:,4,x,y,z,t_min),V(:,:,1,x_min,y,z,t_min),V(:,:,3,x_min,y,z,t_min)) &
            +mult_dod(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z,t_min),V(:,:,1,x_min,y,z_plu,t_min))
         W(:,:,22,x,y,z,t)=tmp/6.0
         !case(23) ! case '[00,00,+1,-1]'
         tmp=mult_od(V(:,:,3,x,y,z,t),V(:,:,4,x,y,z_plu,t_min)) &
            +mult_do(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z,t_min))
         W(:,:,23,x,y,z,t)=tmp/2.0
         !case(24) ! case '[+1,00,+1,-1]'
         tmp=mult_ood(V(:,:,1,x,y,z,t),V(:,:,3,x_plu,y,z,t),V(:,:,4,x_plu,y,z_plu,t_min)) &
            +mult_odo(V(:,:,1,x,y,z,t),V(:,:,4,x_plu,y,z,t_min),V(:,:,3,x_plu,y,z,t_min)) &
            +mult_ood(V(:,:,3,x,y,z,t),V(:,:,1,x,y,z_plu,t),V(:,:,4,x_plu,y,z_plu,t_min)) &
            +mult_odo(V(:,:,3,x,y,z,t),V(:,:,4,x,y,z_plu,t_min),V(:,:,1,x,y,z_plu,t_min)) &
            +mult_doo(V(:,:,4,x,y,z,t_min),V(:,:,1,x,y,z,t_min),V(:,:,3,x_plu,y,z,t_min)) &
            +mult_doo(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z,t_min),V(:,:,1,x,y,z_plu,t_min))
         W(:,:,24,x,y,z,t)=tmp/6.0

         !case(25) ! case '[-1,+1,+1,-1]'
         tmp=mult_dood(V(:,:,1,x_min,y,z,t),V(:,:,2,x_min,y,z,t),V(:,:,3,x_min,y_plu,z,t),V(:,:,4,x_min,y_plu,z_plu,t_min)) &
            +mult_dodo(V(:,:,1,x_min,y,z,t),V(:,:,2,x_min,y,z,t),V(:,:,4,x_min,y_plu,z,t_min),V(:,:,3,x_min,y_plu,z,t_min)) &
            +mult_dood(V(:,:,1,x_min,y,z,t),V(:,:,3,x_min,y,z,t),V(:,:,2,x_min,y,z_plu,t),V(:,:,4,x_min,y_plu,z_plu,t_min)) &
            +mult_dodo(V(:,:,1,x_min,y,z,t),V(:,:,3,x_min,y,z,t),V(:,:,4,x_min,y,z_plu,t_min),V(:,:,2,x_min,y,z_plu,t_min)) &
            +mult_ddoo(V(:,:,1,x_min,y,z,t),V(:,:,4,x_min,y,z,t_min),V(:,:,2,x_min,y,z,t_min),V(:,:,3,x_min,y_plu,z,t_min)) &
            +mult_ddoo(V(:,:,1,x_min,y,z,t),V(:,:,4,x_min,y,z,t_min),V(:,:,3,x_min,y,z,t_min),V(:,:,2,x_min,y,z_plu,t_min)) &
            +mult_odod(V(:,:,2,x,y,z,t),V(:,:,1,x_min,y_plu,z,t),V(:,:,3,x_min,y_plu,z,t),V(:,:,4,x_min,y_plu,z_plu,t_min)) &
            +mult_oddo(V(:,:,2,x,y,z,t),V(:,:,1,x_min,y_plu,z,t),V(:,:,4,x_min,y_plu,z,t_min),V(:,:,3,x_min,y_plu,z,t_min)) &
            +mult_oodd(V(:,:,2,x,y,z,t),V(:,:,3,x,y_plu,z,t),V(:,:,1,x_min,y_plu,z_plu,t),V(:,:,4,x_min,y_plu,z_plu,t_min)) &
            +mult_oodd(V(:,:,2,x,y,z,t),V(:,:,3,x,y_plu,z,t),V(:,:,4,x,y_plu,z_plu,t_min),V(:,:,1,x_min,y_plu,z_plu,t_min)) &
            +mult_oddo(V(:,:,2,x,y,z,t),V(:,:,4,x,y_plu,z,t_min),V(:,:,1,x_min,y_plu,z,t_min),V(:,:,3,x_min,y_plu,z,t_min)) &
            +mult_odod(V(:,:,2,x,y,z,t),V(:,:,4,x,y_plu,z,t_min),V(:,:,3,x,y_plu,z,t_min),V(:,:,1,x_min,y_plu,z_plu,t_min)) &
            +mult_odod(V(:,:,3,x,y,z,t),V(:,:,1,x_min,y,z_plu,t),V(:,:,2,x_min,y,z_plu,t),V(:,:,4,x_min,y_plu,z_plu,t_min)) &
            +mult_oddo(V(:,:,3,x,y,z,t),V(:,:,1,x_min,y,z_plu,t),V(:,:,4,x_min,y,z_plu,t_min),V(:,:,2,x_min,y,z_plu,t_min)) &
            +mult_oodd(V(:,:,3,x,y,z,t),V(:,:,2,x,y,z_plu,t),V(:,:,1,x_min,y_plu,z_plu,t),V(:,:,4,x_min,y_plu,z_plu,t_min)) &
            +mult_oodd(V(:,:,3,x,y,z,t),V(:,:,2,x,y,z_plu,t),V(:,:,4,x,y_plu,z_plu,t_min),V(:,:,1,x_min,y_plu,z_plu,t_min)) &
            +mult_oddo(V(:,:,3,x,y,z,t),V(:,:,4,x,y,z_plu,t_min),V(:,:,1,x_min,y,z_plu,t_min),V(:,:,2,x_min,y,z_plu,t_min)) &
            +mult_odod(V(:,:,3,x,y,z,t),V(:,:,4,x,y,z_plu,t_min),V(:,:,2,x,y,z_plu,t_min),V(:,:,1,x_min,y_plu,z_plu,t_min)) &
            +mult_ddoo(V(:,:,4,x,y,z,t_min),V(:,:,1,x_min,y,z,t_min),V(:,:,2,x_min,y,z,t_min),V(:,:,3,x_min,y_plu,z,t_min)) &
            +mult_ddoo(V(:,:,4,x,y,z,t_min),V(:,:,1,x_min,y,z,t_min),V(:,:,3,x_min,y,z,t_min),V(:,:,2,x_min,y,z_plu,t_min)) &
            +mult_dodo(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y,z,t_min),V(:,:,1,x_min,y_plu,z,t_min),V(:,:,3,x_min,y_plu,z,t_min)) &
            +mult_dood(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y,z,t_min),V(:,:,3,x,y_plu,z,t_min),V(:,:,1,x_min,y_plu,z_plu,t_min)) &
            +mult_dodo(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z,t_min),V(:,:,1,x_min,y,z_plu,t_min),V(:,:,2,x_min,y,z_plu,t_min)) &
            +mult_dood(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z,t_min),V(:,:,2,x,y,z_plu,t_min),V(:,:,1,x_min,y_plu,z_plu,t_min))
         W(:,:,25,x,y,z,t)=tmp/24.0
         !case(26) ! case '[00,+1,+1,-1]'
         tmp=mult_ood(V(:,:,2,x,y,z,t),V(:,:,3,x,y_plu,z,t),V(:,:,4,x,y_plu,z_plu,t_min)) &
            +mult_odo(V(:,:,2,x,y,z,t),V(:,:,4,x,y_plu,z,t_min),V(:,:,3,x,y_plu,z,t_min)) &
            +mult_ood(V(:,:,3,x,y,z,t),V(:,:,2,x,y,z_plu,t),V(:,:,4,x,y_plu,z_plu,t_min)) &
            +mult_odo(V(:,:,3,x,y,z,t),V(:,:,4,x,y,z_plu,t_min),V(:,:,2,x,y,z_plu,t_min)) &
            +mult_doo(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y,z,t_min),V(:,:,3,x,y_plu,z,t_min)) &
            +mult_doo(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z,t_min),V(:,:,2,x,y,z_plu,t_min))
         W(:,:,26,x,y,z,t)=tmp/6.0
         !case(27) ! case '[+1,+1,+1,-1]'
         tmp=mult_oood(V(:,:,1,x,y,z,t),V(:,:,2,x_plu,y,z,t),V(:,:,3,x_plu,y_plu,z,t),V(:,:,4,x_plu,y_plu,z_plu,t_min)) &
            +mult_oodo(V(:,:,1,x,y,z,t),V(:,:,2,x_plu,y,z,t),V(:,:,4,x_plu,y_plu,z,t_min),V(:,:,3,x_plu,y_plu,z,t_min)) &
            +mult_oood(V(:,:,1,x,y,z,t),V(:,:,3,x_plu,y,z,t),V(:,:,2,x_plu,y,z_plu,t),V(:,:,4,x_plu,y_plu,z_plu,t_min)) &
            +mult_oodo(V(:,:,1,x,y,z,t),V(:,:,3,x_plu,y,z,t),V(:,:,4,x_plu,y,z_plu,t_min),V(:,:,2,x_plu,y,z_plu,t_min)) &
            +mult_odoo(V(:,:,1,x,y,z,t),V(:,:,4,x_plu,y,z,t_min),V(:,:,2,x_plu,y,z,t_min),V(:,:,3,x_plu,y_plu,z,t_min)) &
            +mult_odoo(V(:,:,1,x,y,z,t),V(:,:,4,x_plu,y,z,t_min),V(:,:,3,x_plu,y,z,t_min),V(:,:,2,x_plu,y,z_plu,t_min)) &
            +mult_oood(V(:,:,2,x,y,z,t),V(:,:,1,x,y_plu,z,t),V(:,:,3,x_plu,y_plu,z,t),V(:,:,4,x_plu,y_plu,z_plu,t_min)) &
            +mult_oodo(V(:,:,2,x,y,z,t),V(:,:,1,x,y_plu,z,t),V(:,:,4,x_plu,y_plu,z,t_min),V(:,:,3,x_plu,y_plu,z,t_min)) &
            +mult_oood(V(:,:,2,x,y,z,t),V(:,:,3,x,y_plu,z,t),V(:,:,1,x,y_plu,z_plu,t),V(:,:,4,x_plu,y_plu,z_plu,t_min)) &
            +mult_oodo(V(:,:,2,x,y,z,t),V(:,:,3,x,y_plu,z,t),V(:,:,4,x,y_plu,z_plu,t_min),V(:,:,1,x,y_plu,z_plu,t_min)) &
            +mult_odoo(V(:,:,2,x,y,z,t),V(:,:,4,x,y_plu,z,t_min),V(:,:,1,x,y_plu,z,t_min),V(:,:,3,x_plu,y_plu,z,t_min)) &
            +mult_odoo(V(:,:,2,x,y,z,t),V(:,:,4,x,y_plu,z,t_min),V(:,:,3,x,y_plu,z,t_min),V(:,:,1,x,y_plu,z_plu,t_min)) &
            +mult_oood(V(:,:,3,x,y,z,t),V(:,:,1,x,y,z_plu,t),V(:,:,2,x_plu,y,z_plu,t),V(:,:,4,x_plu,y_plu,z_plu,t_min)) &
            +mult_oodo(V(:,:,3,x,y,z,t),V(:,:,1,x,y,z_plu,t),V(:,:,4,x_plu,y,z_plu,t_min),V(:,:,2,x_plu,y,z_plu,t_min)) &
            +mult_oood(V(:,:,3,x,y,z,t),V(:,:,2,x,y,z_plu,t),V(:,:,1,x,y_plu,z_plu,t),V(:,:,4,x_plu,y_plu,z_plu,t_min)) &
            +mult_oodo(V(:,:,3,x,y,z,t),V(:,:,2,x,y,z_plu,t),V(:,:,4,x,y_plu,z_plu,t_min),V(:,:,1,x,y_plu,z_plu,t_min)) &
            +mult_odoo(V(:,:,3,x,y,z,t),V(:,:,4,x,y,z_plu,t_min),V(:,:,1,x,y,z_plu,t_min),V(:,:,2,x_plu,y,z_plu,t_min)) &
            +mult_odoo(V(:,:,3,x,y,z,t),V(:,:,4,x,y,z_plu,t_min),V(:,:,2,x,y,z_plu,t_min),V(:,:,1,x,y_plu,z_plu,t_min)) &
            +mult_dooo(V(:,:,4,x,y,z,t_min),V(:,:,1,x,y,z,t_min),V(:,:,2,x_plu,y,z,t_min),V(:,:,3,x_plu,y_plu,z,t_min)) &
            +mult_dooo(V(:,:,4,x,y,z,t_min),V(:,:,1,x,y,z,t_min),V(:,:,3,x_plu,y,z,t_min),V(:,:,2,x_plu,y,z_plu,t_min)) &
            +mult_dooo(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y,z,t_min),V(:,:,1,x,y_plu,z,t_min),V(:,:,3,x_plu,y_plu,z,t_min)) &
            +mult_dooo(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y,z,t_min),V(:,:,3,x,y_plu,z,t_min),V(:,:,1,x,y_plu,z_plu,t_min)) &
            +mult_dooo(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z,t_min),V(:,:,1,x,y,z_plu,t_min),V(:,:,2,x_plu,y,z_plu,t_min)) &
            +mult_dooo(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z,t_min),V(:,:,2,x,y,z_plu,t_min),V(:,:,1,x,y_plu,z_plu,t_min))
         W(:,:,27,x,y,z,t)=tmp/24.0

         !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

         !case(28) ! case '[-1,-1,-1,00]'
         tmp=mult_ddd(V(:,:,1,x_min,y,z,t),V(:,:,2,x_min,y_min,z,t),V(:,:,3,x_min,y_min,z_min,t)) &
            +mult_ddd(V(:,:,1,x_min,y,z,t),V(:,:,3,x_min,y,z_min,t),V(:,:,2,x_min,y_min,z_min,t)) &
            +mult_ddd(V(:,:,2,x,y_min,z,t),V(:,:,1,x_min,y_min,z,t),V(:,:,3,x_min,y_min,z_min,t)) &
            +mult_ddd(V(:,:,2,x,y_min,z,t),V(:,:,3,x,y_min,z_min,t),V(:,:,1,x_min,y_min,z_min,t)) &
            +mult_ddd(V(:,:,3,x,y,z_min,t),V(:,:,1,x_min,y,z_min,t),V(:,:,2,x_min,y_min,z_min,t)) &
            +mult_ddd(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y_min,z_min,t),V(:,:,1,x_min,y_min,z_min,t))
         W(:,:,28,x,y,z,t)=tmp/6.0
         !case(29) ! case '[00,-1,-1,00]'
         tmp=mult_dd(V(:,:,2,x,y_min,z,t),V(:,:,3,x,y_min,z_min,t)) &
            +mult_dd(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y_min,z_min,t))
         W(:,:,29,x,y,z,t)=tmp/2.0
         !case(30) ! case '[+1,-1,-1,00]'
         tmp=mult_odd(V(:,:,1,x,y,z,t),V(:,:,2,x_plu,y_min,z,t),V(:,:,3,x_plu,y_min,z_min,t)) &
            +mult_odd(V(:,:,1,x,y,z,t),V(:,:,3,x_plu,y,z_min,t),V(:,:,2,x_plu,y_min,z_min,t)) &
            +mult_dod(V(:,:,2,x,y_min,z,t),V(:,:,1,x,y_min,z,t),V(:,:,3,x_plu,y_min,z_min,t)) &
            +mult_ddo(V(:,:,2,x,y_min,z,t),V(:,:,3,x,y_min,z_min,t),V(:,:,1,x,y_min,z_min,t)) &
            +mult_dod(V(:,:,3,x,y,z_min,t),V(:,:,1,x,y,z_min,t),V(:,:,2,x_plu,y_min,z_min,t)) &
            +mult_ddo(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y_min,z_min,t),V(:,:,1,x,y_min,z_min,t))
         W(:,:,30,x,y,z,t)=tmp/6.0

         !case(31) ! case '[-1,00,-1,00]'
         tmp=mult_dd(V(:,:,1,x_min,y,z,t),V(:,:,3,x_min,y,z_min,t)) &
            +mult_dd(V(:,:,3,x,y,z_min,t),V(:,:,1,x_min,y,z_min,t))
         W(:,:,31,x,y,z,t)=tmp/2.0
         !case(32) ! case '[00,00,-1,00]'
         tmp=conjg(transpose(V(:,:,3,x,y,z_min,t)))
         W(:,:,32,x,y,z,t)=tmp
         !case(33) ! case '[+1,00,-1,00]'
         tmp=mult_od(V(:,:,1,x,y,z,t),V(:,:,3,x_plu,y,z_min,t)) &
            +mult_do(V(:,:,3,x,y,z_min,t),V(:,:,1,x,y,z_min,t))
         W(:,:,33,x,y,z,t)=tmp/2.0

         !case(34) ! case '[-1,+1,-1,00]'
         tmp=mult_dod(V(:,:,1,x_min,y,z,t),V(:,:,2,x_min,y,z,t),V(:,:,3,x_min,y_plu,z_min,t)) &
            +mult_ddo(V(:,:,1,x_min,y,z,t),V(:,:,3,x_min,y,z_min,t),V(:,:,2,x_min,y,z_min,t)) &
            +mult_odd(V(:,:,2,x,y,z,t),V(:,:,1,x_min,y_plu,z,t),V(:,:,3,x_min,y_plu,z_min,t)) &
            +mult_odd(V(:,:,2,x,y,z,t),V(:,:,3,x,y_plu,z_min,t),V(:,:,1,x_min,y_plu,z_min,t)) &
            +mult_ddo(V(:,:,3,x,y,z_min,t),V(:,:,1,x_min,y,z_min,t),V(:,:,2,x_min,y,z_min,t)) &
            +mult_dod(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y,z_min,t),V(:,:,1,x_min,y_plu,z_min,t))
         W(:,:,34,x,y,z,t)=tmp/6.0
         !case(35) ! case '[00,+1,-1,00]'
         tmp=mult_od(V(:,:,2,x,y,z,t),V(:,:,3,x,y_plu,z_min,t)) &
            +mult_do(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y,z_min,t))
         W(:,:,35,x,y,z,t)=tmp/2.0
         !case(36) ! case '[+1,+1,-1,00]'
         tmp=mult_ood(V(:,:,1,x,y,z,t),V(:,:,2,x_plu,y,z,t),V(:,:,3,x_plu,y_plu,z_min,t)) &
            +mult_odo(V(:,:,1,x,y,z,t),V(:,:,3,x_plu,y,z_min,t),V(:,:,2,x_plu,y,z_min,t)) &
            +mult_ood(V(:,:,2,x,y,z,t),V(:,:,1,x,y_plu,z,t),V(:,:,3,x_plu,y_plu,z_min,t)) &
            +mult_odo(V(:,:,2,x,y,z,t),V(:,:,3,x,y_plu,z_min,t),V(:,:,1,x,y_plu,z_min,t)) &
            +mult_doo(V(:,:,3,x,y,z_min,t),V(:,:,1,x,y,z_min,t),V(:,:,2,x_plu,y,z_min,t)) &
            +mult_doo(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y,z_min,t),V(:,:,1,x,y_plu,z_min,t))
         W(:,:,36,x,y,z,t)=tmp/6.0

         !!!!!!!!!!!!!!!!!!!!

         !case(37) ! case '[-1,-1,00,00]'
         tmp=mult_dd(V(:,:,1,x_min,y,z,t),V(:,:,2,x_min,y_min,z,t)) &
            +mult_dd(V(:,:,2,x,y_min,z,t),V(:,:,1,x_min,y_min,z,t))
         W(:,:,37,x,y,z,t)=tmp/2.0
         !case(38) ! case '[00,-1,00,00]'
         tmp=conjg(transpose(V(:,:,2,x,y_min,z,t)))
         W(:,:,38,x,y,z,t)=tmp
         !case(39) ! case '[+1,-1,00,00]'
         tmp=mult_od(V(:,:,1,x,y,z,t),V(:,:,2,x_plu,y_min,z,t)) &
            +mult_do(V(:,:,2,x,y_min,z,t),V(:,:,1,x,y_min,z,t))
         W(:,:,39,x,y,z,t)=tmp/2.0

         !case(40) ! case '[-1,00,00,00]'
         tmp=conjg(transpose(V(:,:,1,x_min,y,z,t)))
         W(:,:,40,x,y,z,t)=tmp

      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine color_vtow

   subroutine color_wtov(W,V)
      implicit none
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent(out) :: V
      integer :: x,y,z,t,x_plu,y_plu,z_plu,t_plu
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) SHARED(W,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_plu=modulo(y,Ny)+1; z_plu=modulo(z,Nz)+1; t_plu=modulo(t,Nt)+1
      do x=1,Nx; x_plu=modulo(x,Nx)+1
         ! case(40) ! case '[-1,00,00,00]'
         V(:,:,1,x,y,z,t)=conjg(transpose(W(:,:,40,x_plu,y,z,t)))
         ! case(38) ! case '[00,-1,00,00]'
         V(:,:,2,x,y,z,t)=conjg(transpose(W(:,:,38,x,y_plu,z,t)))
         ! case(32) ! case '[00,00,-1,00]'
         V(:,:,3,x,y,z,t)=conjg(transpose(W(:,:,32,x,y,z_plu,t)))
         ! case(14) ! case '[00,00,00,-1]'
         V(:,:,4,x,y,z,t)=conjg(transpose(W(:,:,14,x,y,z,t_plu)))
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine color_wtov

   subroutine color_vtof(V,F)
      implicit none
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(out) :: F
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) SHARED(V,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=modulo(y-2,Ny)+1;y_plu=modulo(y,Ny)+1; z_min=modulo(z-2,Nz)+1;z_plu=modulo(z,Nz)+1; t_min=modulo(t-2,Nt)+1;t_plu=modulo(t,Nt)+1
      do x=1,Nx; x_min=modulo(x-2,Nx)+1;x_plu=modulo(x,Nx)+1
         tmp=mult_oodd(V(:,:,1,x    ,y,z,t),V(:,:,2,x_plu,y    ,z,t),V(:,:,1,x    ,y_plu,z,t),V(:,:,2,x    ,y,z,t))+ &
             mult_oddo(V(:,:,2,x,y    ,z,t),V(:,:,1,x_min,y_plu,z,t),V(:,:,2,x_min,y    ,z,t),V(:,:,1,x_min,y,z,t))+ &
             mult_ddoo(V(:,:,1,x_min,y,z,t),V(:,:,2,x_min,y_min,z,t),V(:,:,1,x_min,y_min,z,t),V(:,:,2,x,y_min,z,t))+ &
             mult_dood(V(:,:,2,x,y_min,z,t),V(:,:,1,x    ,y_min,z,t),V(:,:,2,x_plu,y_min,z,t),V(:,:,1,x,y    ,z,t))
         F(:,:,1,x,y,z,t)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{12} is hermitean in color space
         tmp=mult_oodd(V(:,:,1,x    ,y,z,t),V(:,:,3,x_plu,y,z    ,t),V(:,:,1,x    ,y,z_plu,t),V(:,:,3,x    ,y,z,t))+ &
             mult_oddo(V(:,:,3,x,y,z    ,t),V(:,:,1,x_min,y,z_plu,t),V(:,:,3,x_min,y,z    ,t),V(:,:,1,x_min,y,z,t))+ &
             mult_ddoo(V(:,:,1,x_min,y,z,t),V(:,:,3,x_min,y,z_min,t),V(:,:,1,x_min,y,z_min,t),V(:,:,3,x,y,z_min,t))+ &
             mult_dood(V(:,:,3,x,y,z_min,t),V(:,:,1,x    ,y,z_min,t),V(:,:,3,x_plu,y,z_min,t),V(:,:,1,x,y,z    ,t))
         F(:,:,2,x,y,z,t)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{13} is hermitean in color space
         tmp=mult_oodd(V(:,:,1,x    ,y,z,t),V(:,:,4,x_plu,y,z,t    ),V(:,:,1,x    ,y,z,t_plu),V(:,:,4,x    ,y,z,t))+ &
             mult_oddo(V(:,:,4,x,y,z,t    ),V(:,:,1,x_min,y,z,t_plu),V(:,:,4,x_min,y,z,t    ),V(:,:,1,x_min,y,z,t))+ &
             mult_ddoo(V(:,:,1,x_min,y,z,t),V(:,:,4,x_min,y,z,t_min),V(:,:,1,x_min,y,z,t_min),V(:,:,4,x,y,z,t_min))+ &
             mult_dood(V(:,:,4,x,y,z,t_min),V(:,:,1,x    ,y,z,t_min),V(:,:,4,x_plu,y,z,t_min),V(:,:,1,x,y,z,t    ))
         F(:,:,3,x,y,z,t)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{14} is hermitean in color space
         tmp=mult_oodd(V(:,:,2,x,y    ,z,t),V(:,:,3,x,y_plu,z    ,t),V(:,:,2,x,y    ,z_plu,t),V(:,:,3,x,y    ,z,t))+ &
             mult_oddo(V(:,:,3,x,y,z    ,t),V(:,:,2,x,y_min,z_plu,t),V(:,:,3,x,y_min,z    ,t),V(:,:,2,x,y_min,z,t))+ &
             mult_ddoo(V(:,:,2,x,y_min,z,t),V(:,:,3,x,y_min,z_min,t),V(:,:,2,x,y_min,z_min,t),V(:,:,3,x,y,z_min,t))+ &
             mult_dood(V(:,:,3,x,y,z_min,t),V(:,:,2,x,y    ,z_min,t),V(:,:,3,x,y_plu,z_min,t),V(:,:,2,x,y,z    ,t))
         F(:,:,4,x,y,z,t)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{23} is hermitean in color space
         tmp=mult_oodd(V(:,:,2,x,y    ,z,t),V(:,:,4,x,y_plu,z,t    ),V(:,:,2,x,y    ,z,t_plu),V(:,:,4,x,y    ,z,t))+ &
             mult_oddo(V(:,:,4,x,y,z,t    ),V(:,:,2,x,y_min,z,t_plu),V(:,:,4,x,y_min,z,t    ),V(:,:,2,x,y_min,z,t))+ &
             mult_ddoo(V(:,:,2,x,y_min,z,t),V(:,:,4,x,y_min,z,t_min),V(:,:,2,x,y_min,z,t_min),V(:,:,4,x,y,z,t_min))+ &
             mult_dood(V(:,:,4,x,y,z,t_min),V(:,:,2,x,y    ,z,t_min),V(:,:,4,x,y_plu,z,t_min),V(:,:,2,x,y,z,t    ))
         F(:,:,5,x,y,z,t)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{24} is hermitean in color space
         tmp=mult_oodd(V(:,:,3,x,y,z    ,t),V(:,:,4,x,y,z_plu,t    ),V(:,:,3,x,y,z    ,t_plu),V(:,:,4,x,y,z    ,t))+ &
             mult_oddo(V(:,:,4,x,y,z,t    ),V(:,:,3,x,y,z_min,t_plu),V(:,:,4,x,y,z_min,t    ),V(:,:,3,x,y,z_min,t))+ &
             mult_ddoo(V(:,:,3,x,y,z_min,t),V(:,:,4,x,y,z_min,t_min),V(:,:,3,x,y,z_min,t_min),V(:,:,4,x,y,z,t_min))+ &
             mult_dood(V(:,:,4,x,y,z,t_min),V(:,:,3,x,y,z    ,t_min),V(:,:,4,x,y,z_plu,t_min),V(:,:,3,x,y,z,t    ))
         F(:,:,6,x,y,z,t)=(tmp-conjg(transpose(tmp)))/cmplx(0.0,8.0,kind=sp) !!! antihermiteanpart/(4*i) means F_{34} is hermitean in color space
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine color_vtof

   subroutine color_wtof(W,F)
      implicit none
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent( in) :: W
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(out) :: F
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: V
      allocate(V(Nc,Nc,04,Nx,Ny,Nz,Nt))
      call color_wtov(W,V)
      call color_vtof(V,F)
      deallocate(V)
   end subroutine color_wtof

   !!!!!!!!!!

   subroutine getrand_sp(rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t)
      implicit none
      real(kind=sp),dimension(:),intent(out) :: rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t
      real(kind=dp) :: obj_col(2*Nc),obj_spi(04),obj_rhs(Nv),obj_dir(size(rand_dir)),obj_x(Nx),obj_y(Ny),obj_z(Nz),obj_t(Nt)
      call getrand_dp(obj_col,obj_spi,obj_rhs,obj_dir,obj_x,obj_y,obj_z,obj_t)
      if (size(rand_col).eq.2*Nc) then; rand_col(:)=real(obj_col(:),kind=sp); else; stop ' getrand_sp: rand_col has wrong length'; end if
      if (size(rand_spi).eq.  04) then; rand_spi(:)=real(obj_spi(:),kind=sp); else; stop ' getrand_sp: rand_spi has wrong length'; end if
      if (size(rand_rhs).eq.  Nv) then; rand_rhs(:)=real(obj_rhs(:),kind=sp); else; stop ' getrand_sp: rand_rhs has wrong length'; end if
      select case(size(rand_dir))
         case(01); rand_dir(:)=real(obj_dir(:),kind=sp)
         case(04); rand_dir(:)=real(obj_dir(:),kind=sp)
         case(06); rand_dir(:)=real(obj_dir(:),kind=sp)
         case(40); rand_dir(:)=real(obj_dir(:),kind=sp)
         case default; stop ' getrand_sp: rand_dir has wrong length'
      end select
      if (size(rand_x  ).eq.  Nx) then; rand_x  (:)=real(obj_x  (:),kind=sp); else; stop ' getrand_sp: rand_x   has wrong length'; end if
      if (size(rand_y  ).eq.  Ny) then; rand_y  (:)=real(obj_y  (:),kind=sp); else; stop ' getrand_sp: rand_y   has wrong length'; end if
      if (size(rand_z  ).eq.  Nz) then; rand_z  (:)=real(obj_z  (:),kind=sp); else; stop ' getrand_sp: rand_z   has wrong length'; end if
      if (size(rand_t  ).eq.  Nt) then; rand_t  (:)=real(obj_t  (:),kind=sp); else; stop ' getrand_sp: rand_t   has wrong length'; end if
   end subroutine getrand_sp

   subroutine getrand_dp(rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t)
      implicit none
      real(kind=dp),dimension(:),intent(out) :: rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t
      real(kind=dp),save :: obj_col(2*Nc),obj_spi(04),obj_rhs(Nv),obj_dir(0:50),obj_x(Nx),obj_y(Ny),obj_z(Nz),obj_t(Nt)
      if (norm2(obj_col).lt.1e-18) then; call random_number(obj_col); obj_col(:)=obj_col(:)-0.5_dp; write(*,'(a)',advance='no') ' getrand_dp: rand_col'; end if
      if (norm2(obj_spi).lt.1e-18) then; call random_number(obj_spi); obj_spi(:)=obj_spi(:)-0.5_dp; write(*,'(a)',advance='no') ' rand_spi'; end if
      if (norm2(obj_rhs).lt.1e-18) then; call random_number(obj_rhs); obj_rhs(:)=obj_rhs(:)-0.5_dp; write(*,'(a)',advance='no') ' rand_rhs'; end if
      if (norm2(obj_dir).lt.1e-18) then; call random_number(obj_dir); obj_dir(:)=obj_dir(:)-0.5_dp; write(*,'(a)',advance='no') ' rand_dir'; end if
      if (norm2(obj_x  ).lt.1e-18) then; call random_number(obj_x  ); obj_x  (:)=obj_x  (:)-0.5_dp; write(*,'(a)',advance='no') ' rand_x'  ; end if
      if (norm2(obj_y  ).lt.1e-18) then; call random_number(obj_y  ); obj_y  (:)=obj_y  (:)-0.5_dp; write(*,'(a)',advance='no') ' rand_y'  ; end if
      if (norm2(obj_z  ).lt.1e-18) then; call random_number(obj_z  ); obj_z  (:)=obj_z  (:)-0.5_dp; write(*,'(a)',advance='no') ' rand_z'  ; end if
      if (norm2(obj_t  ).lt.1e-18) then; call random_number(obj_t  ); obj_t  (:)=obj_t  (:)-0.5_dp; write(*,'(a)'             ) ' rand_t'  ; end if
      if (size(rand_col).eq.2*Nc) then; rand_col(:)=obj_col(:); else; stop ' getrand_dp: rand_col has wrong length'; end if
      if (size(rand_spi).eq.  04) then; rand_spi(:)=obj_spi(:); else; stop ' getrand_dp: rand_spi has wrong length'; end if
      if (size(rand_rhs).eq.  Nv) then; rand_rhs(:)=obj_rhs(:); else; stop ' getrand_dp: rand_rhs has wrong length'; end if
      select case(size(rand_dir))
         case(01); rand_dir(:)=obj_dir(00:00)
         case(04); rand_dir(:)=obj_dir(01:04)
         case(06); rand_dir(:)=obj_dir(05:10)
         case(40); rand_dir(:)=obj_dir(11:50)
         case default; stop ' getrand_dp: rand_dir has wrong length'
      end select
      if (size(rand_x  ).eq.  Nx) then; rand_x  (:)=obj_x  (:); else; stop ' getrand_dp: rand_x   has wrong length'; end if
      if (size(rand_y  ).eq.  Ny) then; rand_y  (:)=obj_y  (:); else; stop ' getrand_dp: rand_y   has wrong length'; end if
      if (size(rand_z  ).eq.  Nz) then; rand_z  (:)=obj_z  (:); else; stop ' getrand_dp: rand_z   has wrong length'; end if
      if (size(rand_t  ).eq.  Nt) then; rand_t  (:)=obj_t  (:); else; stop ' getrand_dp: rand_t   has wrong length'; end if
   end subroutine getrand_dp

   subroutine init_confread(filestr,U)
      implicit none
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent(out) :: U
      integer :: x,y,z,t, n
      character(len=128) :: filestr
      write(*,*) 'init_confread: beg_read V from '//trim(filestr)
      call system_clock(t_old,clock_rate)
      if (.true.) then !!! note: subsequent mulithreading-hack via multiple openings works only with ifort compiler
         !$OMP PARALLEL DO DEFAULT(private) FIRSTPRIVATE(filestr) SHARED(U) NUM_THREADS(min(Ncpu,Nt)) SCHEDULE(static)
         do t=1,Nt
         open(100+t,file=trim(filestr),status='old',form='unformatted',action='read',access='direct',recl=2*Nc*Nc*4) !!! note: IFORT wants recl in WORDS==rsp not BYTES, gfortran wants extra factor 4
         do z=1,Nz
         do y=1,Ny
         do x=1,Nx
            n=sum([x,y-1,z-1,t-1]*[1,Nx,Nx*Ny,Nx*Ny*Nz])
            read(100+t,rec=n) U(:,:,:,x,y,z,t)
         end do
         end do
         end do
         close(100+t)
         end do
         !$OMP END PARALLEL DO
      else
         open(100+0,file=trim(filestr),status='old',form='unformatted',action='read',access='direct',recl=2*Nc*Nc*4) !!! note: IFORT wants recl in WORDS==rsp not BYTES, gfortran wants extra factor 4
         do t=1,Nt
         do z=1,Nz
         do y=1,Ny
         do x=1,Nx
            n=sum([x,y-1,z-1,t-1]*[1,Nx,Nx*Ny,Nx*Ny*Nz])
            read(100+0,rec=n) U(:,:,:,x,y,z,t)
         end do
         end do
         end do
         end do
         close(100+0)
      end if
      call system_clock(t_new,clock_rate); t_sec=dble(t_new-t_old)/dble(clock_rate)
      write(*,*) 'init_confread: end_read V from '//trim(filestr),sngl(t_sec)
   end subroutine init_confread

   subroutine init_v_xyzt(V,do_realconf)
      implicit none
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent(out) :: V
      logical,intent(in) :: do_realconf
      real(kind=sp) :: rand_col(2*Nc),rand_spi(04),rand_rhs(Nv),rand_dir(04),rand_x(Nx),rand_y(Ny),rand_z(Nz),rand_t(Nt)
      real(kind=sp) :: rand_n
      character(len=128) :: filestr
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      integer :: x,y,z,t,dir,c,d
      logical result_fileinquire
      if (Nthr.lt.000001) stop ' init_v: Nthr<1   is unsuitable for threaded initialization'
      if (Nthr.gt.8*Ncpu) stop ' init_v: Nthr>8*Ncpu unsuitable for threaded initialization'
      write(filestr,'(a,i0,a,i0,a,i0,a,i0,a)') 'confs/SU3_6.0_',Nx,'_',Ny,'_',Nz,'_',Nt,'_0000'
      inquire(file=trim(filestr),exist=result_fileinquire)
      if (do_realconf.and.(Nc.eq.3)) then
         if (result_fileinquire) then
            call init_confread(filestr,V)
            call color_stoutsmear(V,0.12,3)
         else
            write(*,*) 'init_v_xyzt: unable to find file '//trim(filestr)
         end if
      else
         call getrand_sp(rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t)
         !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t) SHARED(V) NUM_THREADS(Nthr) SCHEDULE(static)
         do t=1,Nt
         do z=1,Nz
         do y=1,Ny
         do x=1,Nx
            rand_n=rand_x(x)+rand_y(y)+rand_z(z)+rand_t(t)
            do dir=1,04
               !!! initialize "tmp" randomly
               forall(d=1:Nc,c=1:Nc) tmp(c,d)=rand_n*rand_dir(dir)*cmplx(rand_col(00+c),rand_col(Nc+d),kind=sp)
               !!! create anti-hermitean and traceless matrix in "tmp"
               tmp=0.5*(tmp-conjg(transpose(tmp)));
               tmp=tmp-cmplx(0.0,color_imagtrace(tmp)/float(Nc),kind=sp)*color_eye()
               !!! form matrix-exponential of "tmp"
               select case(0)
                  case(0); V(:,:,dir,x,y,z,t)=color_eye()+tmp+0.5_sp*matmul(tmp,tmp)
                  case(1); V(:,:,dir,x,y,z,t)=color_expm(tmp) !!! note: elements ARE in SU(Nc)
               end select
            end do
         end do ! x=1,Nx
         end do ! y=1,Ny
         end do ! z=1,Nz
         end do ! t=1,Nt
         !$OMP END PARALLEL DO
      end if 
   end subroutine init_v_xyzt
   subroutine init_v_nnnn(V,do_realconf)
      implicit none
      complex(kind=sp),dimension(Nc,Nc,04,Nx*Ny*Nz*Nt),intent(out) :: V
      logical,intent(in) :: do_realconf
      real(kind=sp) :: rand_col(2*Nc),rand_spi(04),rand_rhs(Nv),rand_dir(04),rand_x(Nx),rand_y(Ny),rand_z(Nz),rand_t(Nt)
      real(kind=sp) :: rand_n
      character(len=128) :: filestr
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      integer :: x,y,z,t,dir,c,d,n
      logical :: result_fileinquire
      if (Nthr.lt.000001) stop ' init_v: Nthr<1   is unsuitable for threaded initialization'
      if (Nthr.gt.8*Ncpu) stop ' init_v: Nthr>8*Ncpu unsuitable for threaded initialization'
      write(filestr,'(a,i0,a,i0,a,i0,a,i0,a)') 'confs/SU3_6.0_',Nx,'_',Ny,'_',Nz,'_',Nt,'_0000'
      inquire(file=trim(filestr),exist=result_fileinquire)
      if (do_realconf.and.(Nc.eq.3)) then
         if (result_fileinquire) then
            call init_confread(filestr,V)
            call color_stoutsmear(V,0.12,3)
         else
            write(*,*) 'init_v_nnnn: unable to find file '//trim(filestr)
         end if
      else
         call getrand_sp(rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t)
         !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t) SHARED(V) NUM_THREADS(Nthr) SCHEDULE(static)
         do t=1,Nt
         do z=1,Nz
         do y=1,Ny
         do x=1,Nx
            n=sum([x,y-1,z-1,t-1]*[1,Nx,Nx*Ny,Nx*Ny*Nz])
            rand_n=rand_x(x)+rand_y(y)+rand_z(z)+rand_t(t)
            do dir=1,04
               !!! initialize "tmp" randomly
               forall(d=1:Nc,c=1:Nc) tmp(c,d)=rand_n*rand_dir(dir)*cmplx(rand_col(00+c),rand_col(Nc+d),kind=sp)
               !!! create anti-hermitean and traceless matrix in "tmp"
               tmp=0.5*(tmp-conjg(transpose(tmp)));
               tmp=tmp-cmplx(0.0,color_imagtrace(tmp)/float(Nc),kind=sp)*color_eye()
               !!! form matrix-exponential of "tmp"
               select case(0)
                  case(0); V(:,:,dir,n)=color_eye()+tmp+0.5_sp*matmul(tmp,tmp)
                  case(1); V(:,:,dir,n)=color_expm(tmp) !!! note: elements ARE in SU(Nc)
               end select
            end do
         end do ! x=1,Nx
         end do ! y=1,Ny
         end do ! z=1,Nz
         end do ! t=1,Nt
         !$OMP END PARALLEL DO
      end if
   end subroutine init_v_nnnn

   subroutine init_w(W,do_realconf)
      implicit none
      complex(kind=sp),dimension(Nc,Nc,40,Nx,Ny,Nz,Nt),intent(out) :: W
      logical,intent(in) :: do_realconf
      real(kind=sp) :: rand_col(2*Nc),rand_spi(04),rand_rhs(Nv),rand_dir(40),rand_x(Nx),rand_y(Ny),rand_z(Nz),rand_t(Nt)
      real(kind=sp) :: rand_n
      character(len=128) :: filestr
      complex(kind=sp),dimension(Nc,Nc) :: tmp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: V
      integer :: x,y,z,t,dir,c,d
      logical :: result_fileinquire
      if (Nthr.lt.000001) stop ' init_w: Nthr<1   is unsuitable for threaded initialization'
      if (Nthr.gt.8*Ncpu) stop ' init_w: Nthr>8*Ncpu unsuitable for threaded initialization'
      write(filestr,'(a,i0,a,i0,a,i0,a,i0,a)') 'confs/SU3_6.0_',Nx,'_',Ny,'_',Nz,'_',Nt,'_0000'
      inquire(file=trim(filestr),exist=result_fileinquire)
      if (do_realconf.and.(Nc.eq.3).and.(result_fileinquire)) then
         allocate(V(Nc,Nc,04,Nx,Ny,Nz,Nt))
         call init_v(V,.true.)
         call color_vtow(V,W)
         deallocate(V)
      else
         call getrand_sp(rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t)
         !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t) SHARED(W) NUM_THREADS(Nthr) SCHEDULE(static)
         do t=1,Nt
         do z=1,Nz
         do y=1,Ny
         do x=1,Nx
            rand_n=rand_x(x)+rand_y(y)+rand_z(z)+rand_t(t)
            do dir=1,40
               tmp(:,:)=color_eye()
               forall(d=1:Nc,c=1:Nc) tmp(c,d)=tmp(c,d)+rand_n*rand_dir(dir)*cmplx(rand_col(00+c),rand_col(Nc+d),kind=sp)
               W(:,:,dir,x,y,z,t)=tmp(:,:) !!! note: elements NOT in SU(Nc)
            end do
         end do ! x=1,Nx
         end do ! y=1,Ny
         end do ! z=1,Nz
         end do ! t=1,Nt
         !$OMP END PARALLEL DO
      end if
   end subroutine init_w

   subroutine init_f(F) !!! note: used only on "clov" timing, otherwise "color_vtof" "color_wtof" should be used
      implicit none
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(out) :: F
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: V
      allocate(V(Nc,Nc,04,Nx,Ny,Nz,Nt))
      call init_v(V,.false.)
      call color_vtof(V,F)
      deallocate(V)
   end subroutine init_f

   subroutine vec_init_xyzt_sp(vec,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: vec
      character(len=6),intent(in) :: str_layout
      real(kind=sp) :: rand_col(2*Nc),rand_spi(04),rand_rhs(Nv),rand_dir(1),rand_x(Nx),rand_y(Ny),rand_z(Nz),rand_t(Nt)
      integer :: x,y,z,t,col,spi,rhs
      if (Nthr.lt.000001) stop ' vec_init_xyzt_sp: Nthr<1   is unsuitable for threaded initialization'
      if (Nthr.gt.8*Ncpu) stop ' vec_init_xyzt_sp: Nthr>8*Ncpu unsuitable for threaded initialization'
      select case(str_layout)
         case('simple'); if (any(shape(vec).ne.[Nc,04,Nv,Nx,Ny,Nz,Nt])) stop ' vec_init_sp: shape(vec) was not [Nc,04,Nv,Nx,Ny,Nz,Nt]'
         case('NcNsNv'); if (any(shape(vec).ne.[Nc,04,Nv,Nx,Ny,Nz,Nt])) stop ' vec_init_sp: shape(vec) was not [Nc,04,Nv,Nx,Ny,Nz,Nt]'
         case('NsNcNv'); if (any(shape(vec).ne.[04,Nc,Nv,Nx,Ny,Nz,Nt])) stop ' vec_init_sp: shape(vec) was not [04,Nc,Nv,Nx,Ny,Nz,Nt]'
         case('NcNvNs'); if (any(shape(vec).ne.[Nc,Nv,04,Nx,Ny,Nz,Nt])) stop ' vec_init_sp: shape(vec) was not [Nc,Nv,04,Nx,Ny,Nz,Nt]'
         case('NvNcNs'); if (any(shape(vec).ne.[Nv,Nc,04,Nx,Ny,Nz,Nt])) stop ' vec_init_sp: shape(vec) was not [Nv,Nc,04,Nx,Ny,Nz,Nt]'
         case('NsNvNc'); if (any(shape(vec).ne.[04,Nv,Nc,Nx,Ny,Nz,Nt])) stop ' vec_init_sp: shape(vec) was not [04,Nv,Nc,Nx,Ny,Nz,Nt]'
         case('NvNsNc'); if (any(shape(vec).ne.[Nv,04,Nc,Nx,Ny,Nz,Nt])) stop ' vec_init_sp: shape(vec) was not [Nv,04,Nc,Nx,Ny,Nz,Nt]'
         case('extend'); if (any(shape(vec).ne.[Nv,04,Nc,Nx,Ny,Nz,Nt])) stop ' vec_init_sp: shape(vec) was not [Nv,04,Nc,Nx,Ny,Nz,Nt]'
         case('from_v'); if (any(shape(vec).ne.[Nv,04,Nc,Nx,Ny,Nz,Nt])) stop ' vec_init_sp: shape(vec) was not [Nv,04,Nc,Nx,Ny,Nz,Nt]'
         case default; stop ' vec_init_xyzt_sp: str_layout looks odd'
      end select
      call getrand_sp(rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t)
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(str_layout,rand_col,rand_spi,rand_rhs,rand_x,rand_y,rand_z,rand_t) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
            case('simple'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(col,spi,rhs,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('NcNsNv'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(col,spi,rhs,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('NsNcNv'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(spi,col,rhs,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('NcNvNs'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(col,rhs,spi,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('NvNcNs'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,col,spi,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('NsNvNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(spi,rhs,col,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('NvNsNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('extend'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('from_v'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
         end select
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine vec_init_xyzt_sp
   subroutine vec_init_nnnn_sp(vec,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:),intent(out) :: vec
      character(len=6),intent(in) :: str_layout
      real(kind=sp) :: rand_col(2*Nc),rand_spi(04),rand_rhs(Nv),rand_dir(1),rand_x(Nx),rand_y(Ny),rand_z(Nz),rand_t(Nt)
      integer :: x,y,z,t,n,col,spi,rhs
      if (Nthr.lt.000001) stop ' vec_init_nnnn_sp: Nthr<1   is unsuitable for threaded initialization'
      if (Nthr.gt.8*Ncpu) stop ' vec_init_nnnn_sp: Nthr>8*Ncpu unsuitable for threaded initialization'
      select case(str_layout)
         case('simple'); if (any(shape(vec).ne.[Nc,04,Nv,Nx*Ny*Nz*Nt])) stop ' vec_init_sp: shape(vec) was not [Nc,04,Nv,Nx*Ny*Nz*Nt]'
         case('NcNsNv'); if (any(shape(vec).ne.[Nc,04,Nv,Nx*Ny*Nz*Nt])) stop ' vec_init_sp: shape(vec) was not [Nc,04,Nv,Nx*Ny*Nz*Nt]'
         case('NsNcNv'); if (any(shape(vec).ne.[04,Nc,Nv,Nx*Ny*Nz*Nt])) stop ' vec_init_sp: shape(vec) was not [04,Nc,Nv,Nx*Ny*Nz*Nt]'
         case('NcNvNs'); if (any(shape(vec).ne.[Nc,Nv,04,Nx*Ny*Nz*Nt])) stop ' vec_init_sp: shape(vec) was not [Nc,Nv,04,Nx*Ny*Nz*Nt]'
         case('NvNcNs'); if (any(shape(vec).ne.[Nv,Nc,04,Nx*Ny*Nz*Nt])) stop ' vec_init_sp: shape(vec) was not [Nv,Nc,04,Nx*Ny*Nz*Nt]'
         case('NsNvNc'); if (any(shape(vec).ne.[04,Nv,Nc,Nx*Ny*Nz*Nt])) stop ' vec_init_sp: shape(vec) was not [04,Nv,Nc,Nx*Ny*Nz*Nt]'
         case('NvNsNc'); if (any(shape(vec).ne.[Nv,04,Nc,Nx*Ny*Nz*Nt])) stop ' vec_init_sp: shape(vec) was not [Nv,04,Nc,Nx*Ny*Nz*Nt]'
         case('extend'); if (any(shape(vec).ne.[Nv,04,Nc,Nx*Ny*Nz*Nt])) stop ' vec_init_sp: shape(vec) was not [Nv,04,Nc,Nx*Ny*Nz*Nt]'
         case('from_v'); if (any(shape(vec).ne.[Nv,04,Nc,Nx*Ny*Nz*Nt])) stop ' vec_init_sp: shape(vec) was not [Nv,04,Nc,Nx,Ny,Nz,Nt]'
         case default; stop ' vec_init_nnnn_sp: str_layout looks odd'
      end select
      call getrand_sp(rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t)
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(str_layout,rand_col,rand_spi,rand_rhs,rand_x,rand_y,rand_z,rand_t) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         n=sum([x,y-1,z-1,t-1]*[1,Nx,Nx*Ny,Nx*Ny*Nz])
         select case(str_layout)
            case('simple'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(col,spi,rhs,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('NcNsNv'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(col,spi,rhs,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('NsNcNv'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(spi,col,rhs,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('NcNvNs'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(col,rhs,spi,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('NvNcNs'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,col,spi,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('NsNvNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(spi,rhs,col,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('NvNsNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('extend'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('from_v'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
         end select
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine vec_init_nnnn_sp
   subroutine vec_init_xyzt_dp(vec,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: vec
      character(len=6),intent(in) :: str_layout
      real(kind=dp) :: rand_col(2*Nc),rand_spi(04),rand_rhs(Nv),rand_dir(1),rand_x(Nx),rand_y(Ny),rand_z(Nz),rand_t(Nt)
      integer :: x,y,z,t,col,spi,rhs
      if (Nthr.lt.000001) stop ' vec_init_xyzt_dp: Nthr<1   is unsuitable for threaded initialization'
      if (Nthr.gt.8*Ncpu) stop ' vec_init_xyzt_dp: Nthr>8*Ncpu unsuitable for threaded initialization'
      select case(str_layout)
         case('simple'); if (any(shape(vec).ne.[Nc,04,Nv,Nx,Ny,Nz,Nt])) stop ' vec_init_dp: shape(vec) was not [Nc,04,Nv,Nx,Ny,Nz,Nt]'
         case('NcNsNv'); if (any(shape(vec).ne.[Nc,04,Nv,Nx,Ny,Nz,Nt])) stop ' vec_init_dp: shape(vec) was not [Nc,04,Nv,Nx,Ny,Nz,Nt]'
         case('NsNcNv'); if (any(shape(vec).ne.[04,Nc,Nv,Nx,Ny,Nz,Nt])) stop ' vec_init_dp: shape(vec) was not [04,Nc,Nv,Nx,Ny,Nz,Nt]'
         case('NcNvNs'); if (any(shape(vec).ne.[Nc,Nv,04,Nx,Ny,Nz,Nt])) stop ' vec_init_dp: shape(vec) was not [Nc,Nv,04,Nx,Ny,Nz,Nt]'
         case('NvNcNs'); if (any(shape(vec).ne.[Nv,Nc,04,Nx,Ny,Nz,Nt])) stop ' vec_init_dp: shape(vec) was not [Nv,Nc,04,Nx,Ny,Nz,Nt]'
         case('NsNvNc'); if (any(shape(vec).ne.[04,Nv,Nc,Nx,Ny,Nz,Nt])) stop ' vec_init_dp: shape(vec) was not [04,Nv,Nc,Nx,Ny,Nz,Nt]'
         case('NvNsNc'); if (any(shape(vec).ne.[Nv,04,Nc,Nx,Ny,Nz,Nt])) stop ' vec_init_dp: shape(vec) was not [Nv,04,Nc,Nx,Ny,Nz,Nt]'
         case('extend'); if (any(shape(vec).ne.[Nv,04,Nc,Nx,Ny,Nz,Nt])) stop ' vec_init_dp: shape(vec) was not [Nv,04,Nc,Nx,Ny,Nz,Nt]'
         case('from_v'); if (any(shape(vec).ne.[Nv,04,Nc,Nx,Ny,Nz,Nt])) stop ' vec_init_dp: shape(vec) was not [Nv,04,Nc,Nx,Ny,Nz,Nt]'
         case default; stop ' vec_init_xyzt_dp: str_layout looks odd'
      end select
      call getrand_dp(rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t)
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(str_layout,rand_col,rand_spi,rand_rhs,rand_x,rand_y,rand_z,rand_t) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
            case('simple'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(col,spi,rhs,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('NcNsNv'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(col,spi,rhs,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('NsNcNv'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(spi,col,rhs,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('NcNvNs'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(col,rhs,spi,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('NvNcNs'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,col,spi,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('NsNvNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(spi,rhs,col,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('NvNsNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('extend'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('from_v'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,x,y,z,t)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
         end select
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine vec_init_xyzt_dp
   subroutine vec_init_nnnn_dp(vec,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:),intent(out) :: vec
      character(len=6),intent(in) :: str_layout
      real(kind=dp) :: rand_col(2*Nc),rand_spi(04),rand_rhs(Nv),rand_dir(1),rand_x(Nx),rand_y(Ny),rand_z(Nz),rand_t(Nt)
      integer :: x,y,z,t,n,col,spi,rhs
      if (Nthr.lt.000001) stop ' vec_init_nnnn_dp: Nthr<1   is unsuitable for threaded initialization'
      if (Nthr.gt.8*Ncpu) stop ' vec_init_nnnn_dp: Nthr>8*Ncpu unsuitable for threaded initialization'
      select case(str_layout)
         case('simple'); if (any(shape(vec).ne.[Nc,04,Nv,Nx*Ny*Nz*Nt])) stop ' vec_init_dp: shape(vec) was not [Nc,04,Nv,Nx*Ny*Nz*Nt]'
         case('NcNsNv'); if (any(shape(vec).ne.[Nc,04,Nv,Nx*Ny*Nz*Nt])) stop ' vec_init_dp: shape(vec) was not [Nc,04,Nv,Nx*Ny*Nz*Nt]'
         case('NsNcNv'); if (any(shape(vec).ne.[04,Nc,Nv,Nx*Ny*Nz*Nt])) stop ' vec_init_dp: shape(vec) was not [04,Nc,Nv,Nx*Ny*Nz*Nt]'
         case('NcNvNs'); if (any(shape(vec).ne.[Nc,Nv,04,Nx*Ny*Nz*Nt])) stop ' vec_init_dp: shape(vec) was not [Nc,Nv,04,Nx*Ny*Nz*Nt]'
         case('NvNcNs'); if (any(shape(vec).ne.[Nv,Nc,04,Nx*Ny*Nz*Nt])) stop ' vec_init_dp: shape(vec) was not [Nv,Nc,04,Nx*Ny*Nz*Nt]'
         case('NsNvNc'); if (any(shape(vec).ne.[04,Nv,Nc,Nx*Ny*Nz*Nt])) stop ' vec_init_dp: shape(vec) was not [04,Nv,Nc,Nx*Ny*Nz*Nt]'
         case('NvNsNc'); if (any(shape(vec).ne.[Nv,04,Nc,Nx*Ny*Nz*Nt])) stop ' vec_init_dp: shape(vec) was not [Nv,04,Nc,Nx*Ny*Nz*Nt]'
         case('extend'); if (any(shape(vec).ne.[Nv,04,Nc,Nx*Ny*Nz*Nt])) stop ' vec_init_dp: shape(vec) was not [Nv,04,Nc,Nx*Ny*Nz*Nt]'
         case('from_v'); if (any(shape(vec).ne.[Nv,04,Nc,Nx*Ny*Nz*Nt])) stop ' vec_init_dp: shape(vec) was not [Nv,04,Nc,Nx,Ny,Nz,Nt]'
         case default; stop ' vec_init_nnnn_dp: str_layout looks odd'
      end select
      call getrand_dp(rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t)
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(str_layout,rand_col,rand_spi,rand_rhs,rand_x,rand_y,rand_z,rand_t) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         n=sum([x,y-1,z-1,t-1]*[1,Nx,Nx*Ny,Nx*Ny*Nz])
         select case(str_layout)
            case('simple'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(col,spi,rhs,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('NcNsNv'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(col,spi,rhs,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('NsNcNv'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(spi,col,rhs,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('NcNvNs'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(col,rhs,spi,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('NvNcNs'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,col,spi,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('NsNvNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(spi,rhs,col,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('NvNsNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('extend'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('from_v'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,n)=cmplx(rand_col(col)*rand_spi(spi),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
         end select
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine vec_init_nnnn_dp

   subroutine suv_init_xyzt_sp(suv,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: suv
      character(len=6),intent(in) :: str_layout
      real(kind=sp) :: rand_col(2*Nc),rand_spi(04),rand_rhs(Nv),rand_dir(1),rand_x(Nx),rand_y(Ny),rand_z(Nz),rand_t(Nt)
      integer :: x,y,z,t,col,rhs
      if (Nthr.lt.000001) stop ' suv_init_sp: Nthr<1   is unsuitable for threaded initialization'
      if (Nthr.gt.8*Ncpu) stop ' suv_init_sp: Nthr>8*Ncpu unsuitable for threaded initialization'
      select case(str_layout)
         case('_NcNv_'); if (any(shape(suv).ne.[Nc,Nv,Nx,Ny,Nz,Nt])) stop ' suv_init_sp: shape(suv) was not [Nc,Nv,Nx,Ny,Nz,Nt]'
         case('_NvNc_'); if (any(shape(suv).ne.[Nv,Nc,Nx,Ny,Nz,Nt])) stop ' suv_init_sp: shape(suv) was not [Nv,Nc,Nx,Ny,Nz,Nt]'
         case('_NEST_'); if (any(shape(suv).ne.[Nv,Nc,Nx,Ny,Nz,Nt])) stop ' suv_init_sp: shape(suv) was not [Nv,Nc,Nx,Ny,Nz,Nt]'
         case default; stop ' suv_init_sp: str_layout looks odd'
      end select
      call getrand_sp(rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t)
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(str_layout,rand_col,rand_rhs,rand_x,rand_y,rand_z,rand_t) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
            case('_NcNv_'); forall(rhs=1:Nv,col=1:Nc) suv(col,rhs,x,y,z,t)=cmplx(rand_col(col),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('_NvNc_'); forall(col=1:Nc,rhs=1:Nv) suv(rhs,col,x,y,z,t)=cmplx(rand_col(col),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('_NEST_'); forall(col=1:Nc,rhs=1:Nv) suv(rhs,col,x,y,z,t)=cmplx(rand_col(col),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
         end select
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine suv_init_xyzt_sp
   subroutine suv_init_nnnn_sp(suv,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:),intent(out) :: suv
      character(len=6),intent(in) :: str_layout
      real(kind=sp) :: rand_col(2*Nc),rand_spi(04),rand_rhs(Nv),rand_dir(1),rand_x(Nx),rand_y(Ny),rand_z(Nz),rand_t(Nt)
      integer :: x,y,z,t,n,col,rhs
      if (Nthr.lt.000001) stop ' suv_init_sp: Nthr<1   is unsuitable for threaded initialization'
      if (Nthr.gt.8*Ncpu) stop ' suv_init_sp: Nthr>8*Ncpu unsuitable for threaded initialization'
      select case(str_layout)
         case('_NcNv_'); if (any(shape(suv).ne.[Nc,Nv,Nx*Ny*Nz*Nt])) stop ' suv_init_sp: shape(suv) was not [Nc,Nv,Nx*Ny*Nz*Nt]'
         case('_NvNc_'); if (any(shape(suv).ne.[Nv,Nc,Nx*Ny*Nz*Nt])) stop ' suv_init_sp: shape(suv) was not [Nv,Nc,Nx*Ny*Nz*Nt]'
         case('_NEST_'); if (any(shape(suv).ne.[Nv,Nc,Nx*Ny*Nz*Nt])) stop ' suv_init_sp: shape(suv) was not [Nv,Nc,Nx*Ny*Nz*Nt]'
         case default; stop ' suv_init_sp: str_layout looks odd'
      end select
      call getrand_sp(rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t)
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(str_layout,rand_col,rand_rhs,rand_x,rand_y,rand_z,rand_t) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         n=sum([x,y-1,z-1,t-1]*[1,Nx,Nx*Ny,Nx*Ny*Nz])
         select case(str_layout)
            case('_NcNv_'); forall(rhs=1:Nv,col=1:Nc) suv(col,rhs,n)=cmplx(rand_col(col),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('_NvNc_'); forall(col=1:Nc,rhs=1:Nv) suv(rhs,col,n)=cmplx(rand_col(col),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
            case('_NEST_'); forall(col=1:Nc,rhs=1:Nv) suv(rhs,col,n)=cmplx(rand_col(col),rand_rhs(rhs),kind=sp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=sp)
         end select
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine suv_init_nnnn_sp
   subroutine suv_init_xyzt_dp(suv,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: suv
      character(len=6),intent(in) :: str_layout
      real(kind=dp) :: rand_col(2*Nc),rand_spi(04),rand_rhs(Nv),rand_dir(1),rand_x(Nx),rand_y(Ny),rand_z(Nz),rand_t(Nt)
      integer :: x,y,z,t,col,rhs
      if (Nthr.lt.000001) stop ' suv_init_dp: Nthr<1   is unsuitable for threaded initialization'
      if (Nthr.gt.8*Ncpu) stop ' suv_init_dp: Nthr>8*Ncpu unsuitable for threaded initialization'
      select case(str_layout)
         case('_NcNv_'); if (any(shape(suv).ne.[Nc,Nv,Nx,Ny,Nz,Nt])) stop ' suv_init_dp: shape(suv) was not [Nc,Nv,Nx,Ny,Nz,Nt]'
         case('_NvNc_'); if (any(shape(suv).ne.[Nv,Nc,Nx,Ny,Nz,Nt])) stop ' suv_init_dp: shape(suv) was not [Nv,Nc,Nx,Ny,Nz,Nt]'
         case('_NEST_'); if (any(shape(suv).ne.[Nv,Nc,Nx,Ny,Nz,Nt])) stop ' suv_init_dp: shape(suv) was not [Nv,Nc,Nx,Ny,Nz,Nt]'
         case default; stop ' suv_init_dp: str_layout looks odd'
      end select
      call getrand_dp(rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t)
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(str_layout,rand_col,rand_rhs,rand_x,rand_y,rand_z,rand_t) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
            case('_NcNv_'); forall(rhs=1:Nv,col=1:Nc) suv(col,rhs,x,y,z,t)=cmplx(rand_col(col),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('_NvNc_'); forall(col=1:Nc,rhs=1:Nv) suv(rhs,col,x,y,z,t)=cmplx(rand_col(col),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('_NEST_'); forall(col=1:Nc,rhs=1:Nv) suv(rhs,col,x,y,z,t)=cmplx(rand_col(col),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
         end select
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine suv_init_xyzt_dp
   subroutine suv_init_nnnn_dp(suv,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:),intent(out) :: suv
      character(len=6),intent(in) :: str_layout
      real(kind=dp) :: rand_col(2*Nc),rand_spi(04),rand_rhs(Nv),rand_dir(1),rand_x(Nx),rand_y(Ny),rand_z(Nz),rand_t(Nt)
      integer :: x,y,z,t,n,col,rhs
      if (Nthr.lt.000001) stop ' suv_init_dp: Nthr<1   is unsuitable for threaded initialization'
      if (Nthr.gt.8*Ncpu) stop ' suv_init_dp: Nthr>8*Ncpu unsuitable for threaded initialization'
      select case(str_layout)
         case('_NcNv_'); if (any(shape(suv).ne.[Nc,Nv,Nx*Ny*Nz*Nt])) stop ' suv_init_dp: shape(suv) was not [Nc,Nv,Nx*Ny*Nz*Nt]'
         case('_NvNc_'); if (any(shape(suv).ne.[Nv,Nc,Nx*Ny*Nz*Nt])) stop ' suv_init_dp: shape(suv) was not [Nv,Nc,Nx*Ny*Nz*Nt]'
         case('_NEST_'); if (any(shape(suv).ne.[Nv,Nc,Nx*Ny*Nz*Nt])) stop ' suv_init_dp: shape(suv) was not [Nv,Nc,Nx*Ny*Nz*Nt]'
         case default; stop ' suv_init_dp: str_layout looks odd'
      end select
      call getrand_dp(rand_col,rand_spi,rand_rhs,rand_dir,rand_x,rand_y,rand_z,rand_t)
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(str_layout,rand_col,rand_rhs,rand_x,rand_y,rand_z,rand_t) SHARED(suv) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         n=sum([x,y-1,z-1,t-1]*[1,Nx,Nx*Ny,Nx*Ny*Nz])
         select case(str_layout)
            case('_NcNv_'); forall(rhs=1:Nv,col=1:Nc) suv(col,rhs,n)=cmplx(rand_col(col),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('_NvNc_'); forall(col=1:Nc,rhs=1:Nv) suv(rhs,col,n)=cmplx(rand_col(col),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
            case('_NEST_'); forall(col=1:Nc,rhs=1:Nv) suv(rhs,col,n)=cmplx(rand_col(col),rand_rhs(rhs),kind=dp)*cmplx(rand_x(x)*rand_y(y),rand_z(z)*rand_t(t),kind=dp)
         end select
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine suv_init_nnnn_dp

   pure function effmass_illinois_sp(corr_tmin,corr_tplu,M_low,M_upp,t,n_max)
      implicit none
      real(kind=sp),intent(in) :: corr_tmin,corr_tplu,M_low,M_upp
      integer,intent(in) :: t,n_max
      real(kind=sp) :: effmass_illinois_sp,x_low,x_upp,x_tmp,f_low,f_upp,f_tmp
      integer :: n,side; side=0; x_tmp=0.0_sp
      x_low=M_low; f_low=f_aux_sp(corr_tmin,corr_tplu,x_low,t)
      x_upp=M_upp; f_upp=f_aux_sp(corr_tmin,corr_tplu,x_upp,t)
      do n=1,n_max
         x_tmp=(f_low*x_upp-f_upp*x_low)/(f_low-f_upp)
         if (abs(x_upp-x_low).lt.1e-06*abs(x_upp+x_low)) exit
         f_tmp=f_aux_sp(corr_tmin,corr_tplu,x_tmp,t)
         if (f_tmp*f_upp.gt.0.0_sp) then
            x_upp=x_tmp; f_upp=f_tmp
            if (side.eq.-1) f_low=0.5_sp*f_low
            side=-1
         else if (f_low*f_tmp.gt.0.0_sp) then
            x_low=x_tmp; f_low=f_tmp
            if (side.eq.+1) f_upp=0.5_sp*f_upp
            side=+1
         else
            exit
         end if
      end do
      effmass_illinois_sp=x_tmp
   contains
      pure function f_aux_sp(corr_tmin,corr_tplu,Meff,t)
         implicit none
         real(kind=sp),intent(in) :: corr_tmin,corr_tplu,Meff
         integer,intent(in) :: t
         real(kind=sp) :: f_aux_sp
         f_aux_sp=corr_tmin/corr_tplu-cosh(Meff*float(Nt/2-t+1))/cosh(Meff*float(Nt/2-t-1))
      end function f_aux_sp
   end function effmass_illinois_sp
   pure function effmass_illinois_dp(corr_tmin,corr_tplu,M_low,M_upp,t,n_max)
      implicit none
      real(kind=dp),intent(in) :: corr_tmin,corr_tplu,M_low,M_upp
      integer,intent(in) :: t,n_max
      real(kind=dp) :: effmass_illinois_dp,x_low,x_upp,x_tmp,f_low,f_upp,f_tmp
      integer :: n,side; side=0; x_tmp=0.0_dp
      x_low=M_low; f_low=f_aux_dp(corr_tmin,corr_tplu,x_low,t)
      x_upp=M_upp; f_upp=f_aux_dp(corr_tmin,corr_tplu,x_upp,t)
      do n=1,n_max
         x_tmp=(f_low*x_upp-f_upp*x_low)/(f_low-f_upp)
         if (abs(x_upp-x_low).lt.1e-12*abs(x_upp+x_low)) exit
         f_tmp=f_aux_dp(corr_tmin,corr_tplu,x_tmp,t)
         if (f_tmp*f_upp.gt.0.0_dp) then
            x_upp=x_tmp; f_upp=f_tmp
            if (side.eq.-1) f_low=0.5_dp*f_low
            side=-1
         else if (f_low*f_tmp.gt.0.0_dp) then
            x_low=x_tmp; f_low=f_tmp
            if (side.eq.+1) f_upp=0.5_dp*f_upp
            side=+1
         else
            exit
         end if
      end do
      effmass_illinois_dp=x_tmp
   contains
      pure function f_aux_dp(corr_tmin,corr_tplu,Meff,t)
         implicit none
         real(kind=dp),intent(in) :: corr_tmin,corr_tplu,Meff
         integer,intent(in) :: t
         real(kind=dp) :: f_aux_dp
         f_aux_dp=corr_tmin/corr_tplu-cosh(Meff* dble(Nt/2-t+1))/cosh(Meff* dble(Nt/2-t-1))
      end function f_aux_dp
   end function effmass_illinois_dp

   subroutine effmass_printout_sp(corr_sp,str_printout)
      implicit none
      real(kind=sp),dimension(0:Nt/2),intent(in) :: corr_sp
      character(len=80),intent(in) :: str_printout
      integer :: t
      t=0000; write(*,'(a,i4,es12.4     )') trim(str_printout),t,corr_sp(t)
      do t=1,Nt/2-1
         write(*,'(a,i4,es12.4,l3,2f10.6)') trim(str_printout),t,corr_sp(t),abs(corr_sp(t)).lt.abs(corr_sp(t-1)), &
          0.5*log(corr_sp(t-1)/corr_sp(t+1)),effmass_illinois_sp(corr_sp(t-1),corr_sp(t+1),0.001_sp,2.9_sp,t,100)
      end do
      t=Nt/2; write(*,'(a,i4,es12.4     )') trim(str_printout),t,corr_sp(t)
   end subroutine effmass_printout_sp
   subroutine effmass_printout_dp(corr_dp,str_printout)
      implicit none
      real(kind=dp),dimension(0:Nt/2),intent(in) :: corr_dp
      character(len=80),intent(in) :: str_printout
      integer :: t
      t=0000; write(*,'(a,i4,es12.4     )') trim(str_printout),t,corr_dp(t)
      do t=1,Nt/2-1
         write(*,'(a,i4,es12.4,l3,2f10.6)') trim(str_printout),t,corr_dp(t),abs(corr_dp(t)).lt.abs(corr_dp(t-1)), &
          0.5*log(corr_dp(t-1)/corr_dp(t+1)),effmass_illinois_dp(corr_dp(t-1),corr_dp(t+1),0.001_dp,2.9_dp,t,100)
      end do
      t=Nt/2; write(*,'(a,i4,es12.4     )') trim(str_printout),t,corr_dp(t)
   end subroutine effmass_printout_dp

   pure subroutine xyzt_to_n(x,y,z,t,n)
      implicit none
      integer,intent(in) :: x,y,z,t
      integer,intent(out) :: n
      !!! note: (n-1)=(t-1)*Nx*Ny*Nz+(z-1)*Nx*Ny+(y-1)*Nx+(x-1)
      n=sum([x,y,z,t]*[1,Nx,Nx*Ny,Nx*Ny*Nz]-[0,Nx,Nx*Ny,Nx*Ny*Nz])
   end subroutine xyzt_to_n

   pure subroutine n_to_xyzt(n,x,y,z,t)
      implicit none
      integer,intent(in) :: n
      integer,intent(out) :: x,y,z,t
      integer :: obj,xmo,ymo,zmo,tmo
      !!! note: (n-1)=(t-1)*Nx*Ny*Nz+(z-1)*Nx*Ny+(y-1)*Nx+(x-1)
      obj=n-1
      tmo=obj/(Nx*Ny*Nz); t=tmo+1
      obj=obj-tmo*(Nx*Ny*Nz)
      zmo=obj/(Nx*Ny); z=zmo+1
      obj=obj-zmo*(Nx*Ny)
      ymo=obj/(Nx); y=ymo+1
      obj=obj-ymo*(Nx)
      xmo=obj; x=xmo+1
   end subroutine n_to_xyzt

   pure function build_nn(x,y,z,t)
      implicit none
      integer :: build_nn
      integer,intent(in) :: x,y,z,t
      !!! note: nn is number within EVN or ODD half-suv
      build_nn=((((t-1)*Nz+(z-1))*Ny+(y-1))*Nx+x+1)/2
   end function build_nn

   pure function iter_estimate(condition,tol)
      implicit none
      integer :: iter_estimate
      real(kind=sp),intent(in) :: condition,tol
      !!! note: formula (6.128) from saad-book
      !!! note: solve tol<2*((sqrt(condition)-1.0)/(sqrt(condition)+1.0))**iter_estimate for iter_estimate
      iter_estimate=nint(log(0.5*tol)/log((sqrt(condition)-1.0)/(sqrt(condition)+1.0)))
   end function iter_estimate

   pure function gflops_clov(t_min)
      implicit none
      real(kind=sp) :: gflops_clov
      real(kind=dp),intent(in) :: t_min
      !!! (1)
      !!! (2)
      gflops_clov=float(0064*Nc*Nc+0000*Nc)/1e9*float(Nx*Ny*Nz*Nt)/sngl(t_min)*float(Nv)
   end function gflops_clov

   pure function gflops_wlap(t_min)
      implicit none
      real(kind=sp) :: gflops_wlap
      real(kind=dp),intent(in) :: t_min
      !!! (1)
      !!! (2)
      gflops_wlap=float(0256*Nc*Nc+0008*Nc)/1e9*float(Nx*Ny*Nz*Nt)/sngl(t_min)*float(Nv)
   end function gflops_wlap

   pure function gflops_wils(t_min,do_clover)
      implicit none
      real(kind=sp) :: gflops_wils
      real(kind=dp),intent(in) :: t_min
      logical,intent(in) :: do_clover
      !!! (1) spin-project from Nc*4 to Nc*2 for each direction: Nc*4*8    --> 000*Nc^2+32*Nc
      !!! (2) SU(Nc) times half-spinor for each direction: Nc*2*(8*Nc-2)*8 --> 128*Nc^2-32*Nc
      !!! (3) accumulate 9 full-spinors (including one multiply): Nc*8*9   --> 000*Nc^2+72*Nc
      gflops_wils=float(0128*Nc*Nc+0072*Nc)/1e9*float(Nx*Ny*Nz*Nt)/sngl(t_min)*float(Nv)
      if (do_clover) then
         gflops_wils=gflops_wils+gflops_clov(t_min)
      end if
   end function gflops_wils

   pure function gflops_blap(t_min)
      implicit none
      real(kind=sp) :: gflops_blap
      real(kind=dp),intent(in) :: t_min
      !!! (1)
      !!! (2)
      gflops_blap=float(2560*Nc*Nc+0648*Nc)/1e9*float(Nx*Ny*Nz*Nt)/sngl(t_min)*float(Nv)
   end function gflops_blap

   pure function gflops_bril(t_min,do_clover)
      implicit none
      real(kind=sp) :: gflops_bril
      real(kind=dp),intent(in) :: t_min
      logical,intent(in) :: do_clover
      !!! (1) SU(Nc) times full-spinor for each direction: Nc*4*(8*Nc-2)*80 --> 2560*Nc^2-0640*Nc
      !!! (2) multiply with fac_i/.../fac where needeed: Nc*8*(4*54+81)     --> 0000*Nc^2+2376*Nc
      !!! (3) accumulate 81 full-spinors (no further multiplies): Nc*8*80   --> 0000*Nc^2+0640*Nc
      gflops_bril=float(2560*Nc*Nc+2376*Nc)/1e9*float(Nx*Ny*Nz*Nt)/sngl(t_min)*float(Nv)
      if (do_clover) then
         gflops_bril=gflops_bril+gflops_clov(t_min)
      end if
   end function gflops_bril

   pure function gflops_wsuv(t_min)
      implicit none
      real(kind=sp) :: gflops_wsuv
      real(kind=dp),intent(in) :: t_min
      !!! (1)
      !!! (2)
      gflops_wsuv=float(0064*Nc*Nc+0002*Nc)/1e9*float(Nx*Ny*Nz*Nt)/sngl(t_min)*float(Nv)
   end function gflops_wsuv

   pure function gflops_bsuv(t_min)
      implicit none
      real(kind=sp) :: gflops_bsuv
      real(kind=dp),intent(in) :: t_min
      !!! (1)
      !!! (2)
      gflops_bsuv=float(0640*Nc*Nc+0162*Nc)/1e9*float(Nx*Ny*Nz*Nt)/sngl(t_min)*float(Nv)
   end function gflops_bsuv

   pure function gflops_stag(t_min)
      implicit none
      real(kind=sp) :: gflops_stag
      real(kind=dp),intent(in) :: t_min
      !!! (1) SU(Nc) times quarter-spinor for each direction: Nc*1*(8*Nc-2)*8 --> 64*Nc^2-16*Nc
      !!! (2) accumulate 9 quarter-spinors (including one multiply): Nc*2*9   --> 00*Nc^2+18*Nc
      gflops_stag=float(0064*Nc*Nc+0002*Nc)/1e9*float(Nx*Ny*Nz*Nt)/sngl(t_min)*float(Nv)
   end function gflops_stag

end module testknl_util


==> anc/testknl_vec.f90 <==
module testknl_vec

   !!! creator: stephan durr -- you are welcome to use this with appropriate citation(s)
   !!! compile: ifort -implicitnone -stand f08 -fpp -diag-disable 5268 -warn all -nogen-interfaces -qopenmp -O2 -xcore-avx512 -c testknl_vec.f90

   use testknl_globals, only: Nc,Nv, Nx,Ny,Nz,Nt, sp,dp, Nthr,Nlev
   use testknl_util, only: effmass_illinois_sp,effmass_illinois_dp,effmass_printout_sp,effmass_printout_dp

   implicit none
   private !!! private by default, overwrites for specific functions/subroutines follow
   public :: vec_zero_sp,vec_flip_sp,vec_copy_sp,vec_cast_sp2dp, vec_normsqu_sp,vec_dotdiag_sp,vec_dotdiag_vp, vec_shapecheck_sp,vec_residualnormadjust_sp,vec_pointsource_sp
   public :: vec_zero_dp,vec_flip_dp,vec_copy_dp,vec_cast_dp2sp, vec_normsqu_dp,vec_dotdiag_dp,                vec_shapecheck_dp,vec_residualnormadjust_dp,vec_pointsource_dp
   public :: vec_incr_rsp,vec_incr_rvp,vec_incr_rdp, vec_anti_rsp,vec_anti_rvp,vec_anti_rdp, app_gamma5_sp,vec_pseudoscalar_sp, vec_incr_sp,vec_incr_vp,vec_incr_dp,vec_incr
   public :: vec_incr_csp,vec_incr_cvp,vec_incr_cdp, vec_anti_csp,vec_anti_cvp,vec_anti_cdp, app_gamma5_dp,vec_pseudoscalar_dp, vec_anti_sp,vec_anti_vp,vec_anti_dp,vec_anti

   interface vec_incr_sp
      procedure vec_incr_rsp, vec_incr_csp
   end interface vec_incr_sp
   interface vec_incr_vp
      procedure vec_incr_rvp, vec_incr_cvp
   end interface vec_incr_vp
   interface vec_incr_dp
      procedure vec_incr_rdp, vec_incr_cdp
   end interface vec_incr_dp
   interface vec_incr
      procedure vec_incr_rsp, vec_incr_csp, vec_incr_rvp, vec_incr_cvp, vec_incr_rdp, vec_incr_cdp
   end interface vec_incr

   interface vec_anti_sp
      procedure vec_anti_rsp, vec_anti_csp
   end interface vec_anti_sp
   interface vec_anti_vp
      procedure vec_anti_rvp, vec_anti_cvp
   end interface vec_anti_vp
   interface vec_anti_dp
      procedure vec_anti_rdp, vec_anti_cdp
   end interface vec_anti_dp
   interface vec_anti
      procedure vec_anti_rsp, vec_anti_csp, vec_anti_rvp, vec_anti_cvp, vec_anti_rdp, vec_anti_cdp
   end interface vec_anti

contains

   subroutine mystop(str_routine)
      implicit none
      character(len=*),intent(in) :: str_routine
      write(*,*) str_routine; stop
   end subroutine mystop

   pure elemental function myabssqu_sp(z)
      implicit none
      complex(kind=sp),intent(in) :: z
      real(kind=dp) :: myabssqu_sp !!! note: kind=dp on purpose to avoid sp=>dp=>sp=>dp=>sp
      myabssqu_sp=dble(real(z)**2)+dble(aimag(z)**2) !!! note: square in sp and sum in dp
   end function myabssqu_sp
   pure elemental function myabssqu_dp(z)
      implicit none
      complex(kind=dp),intent(in) :: z
      real(kind=dp) :: myabssqu_dp
      myabssqu_dp=      real(z)**2 +    aimag(z)**2 
   end function myabssqu_dp

   subroutine vec_shapecheck_sp(vec,str_layout,str_routine)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in) :: vec
      character(len=6),intent(in) :: str_layout
      character(len=*),intent(in) :: str_routine
      select case(str_layout)
         case('simple'); if (any(shape(vec).ne.[Nc,04,Nv,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_sp via '//str_routine//': failure in case layout=[Nc,04,Nv]')
         case('NcNsNv'); if (any(shape(vec).ne.[Nc,04,Nv,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_sp via '//str_routine//': failure in case layout=[Nc,04,Nv]')
         case('NsNcNv'); if (any(shape(vec).ne.[04,Nc,Nv,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_sp via '//str_routine//': failure in case layout=[04,Nc,Nv]')
         case('NcNvNs'); if (any(shape(vec).ne.[Nc,Nv,04,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_sp via '//str_routine//': failure in case layout=[Nc,Nv,04]')
         case('NvNcNs'); if (any(shape(vec).ne.[Nv,Nc,04,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_sp via '//str_routine//': failure in case layout=[Nv,Nc,04]')
         case('NsNvNc'); if (any(shape(vec).ne.[04,Nv,Nc,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_sp via '//str_routine//': failure in case layout=[04,Nv,Nc]')
         case('NvNsNc'); if (any(shape(vec).ne.[Nv,04,Nc,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_sp via '//str_routine//': failure in case layout=[Nv,04,Nc]')
         case('extend'); if (any(shape(vec).ne.[Nv,04,Nc,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_sp via '//str_routine//': failure in case layout=[Nv,04,Nc]')
         case('from_v'); if (any(shape(vec).ne.[Nv,04,Nc,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_sp via '//str_routine//': failure in case layout=[Nv,04,Nc]')
         case default  ; call mystop(' vec_shapecheck_sp via '//str_routine//': unknown str_layout='//str_layout)
      end select
   end subroutine vec_shapecheck_sp
   subroutine vec_shapecheck_dp(vec,str_layout,str_routine)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in) :: vec
      character(len=6),intent(in) :: str_layout
      character(len=*),intent(in) :: str_routine
      select case(str_layout)
        !case('simple'); if (any(shape(vec).ne.[Nc,04,Nv,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_dp via '//str_routine//': failure in case layout=[Nc,04,Nv]')
         case('NcNsNv'); if (any(shape(vec).ne.[Nc,04,Nv,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_dp via '//str_routine//': failure in case layout=[Nc,04,Nv]')
         case('NsNcNv'); if (any(shape(vec).ne.[04,Nc,Nv,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_dp via '//str_routine//': failure in case layout=[04,Nc,Nv]')
         case('NcNvNs'); if (any(shape(vec).ne.[Nc,Nv,04,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_dp via '//str_routine//': failure in case layout=[Nc,Nv,04]')
         case('NvNcNs'); if (any(shape(vec).ne.[Nv,Nc,04,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_dp via '//str_routine//': failure in case layout=[Nv,Nc,04]')
         case('NsNvNc'); if (any(shape(vec).ne.[04,Nv,Nc,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_dp via '//str_routine//': failure in case layout=[04,Nv,Nc]')
         case('NvNsNc'); if (any(shape(vec).ne.[Nv,04,Nc,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_dp via '//str_routine//': failure in case layout=[Nv,04,Nc]')
         case('extend'); if (any(shape(vec).ne.[Nv,04,Nc,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_dp via '//str_routine//': failure in case layout=[Nv,04,Nc]')
         case('from_v'); if (any(shape(vec).ne.[Nv,04,Nc,Nx,Ny,Nz,Nt])) call mystop(' vec_shapecheck_dp via '//str_routine//': failure in case layout=[Nv,04,Nc]')
         case default  ; call mystop(' vec_shapecheck_dp via '//str_routine//': unknown str_layout='//str_layout)
      end select
   end subroutine vec_shapecheck_dp

   subroutine vec_zero_sp(vec,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: vec
      character(len=6),intent(in) :: str_layout
      integer :: x,y,z,t,col,spi,rhs
      call vec_shapecheck_sp(vec,str_layout,' vec_zero_sp: shape(vec) inconsistent with layout='//str_layout)
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
          case('simple'); forall(rhs=1:Nv,spi=1:04,col=1:Nc) vec(col,spi,rhs,x,y,z,t)=cmplx(0.0,kind=sp)
          case('NcNsNv'); forall(rhs=1:Nv,spi=1:04,col=1:Nc) vec(col,spi,rhs,x,y,z,t)=cmplx(0.0,kind=sp)
          case('NsNcNv'); forall(rhs=1:Nv,col=1:Nc,spi=1:04) vec(spi,col,rhs,x,y,z,t)=cmplx(0.0,kind=sp)
          case('NcNvNs'); forall(spi=1:04,rhs=1:Nv,col=1:Nc) vec(col,rhs,spi,x,y,z,t)=cmplx(0.0,kind=sp)
          case('NvNcNs'); forall(spi=1:04,col=1:Nc,rhs=1:Nv) vec(rhs,col,spi,x,y,z,t)=cmplx(0.0,kind=sp)
          case('NsNvNc'); forall(col=1:Nc,rhs=1:Nv,spi=1:04) vec(spi,rhs,col,x,y,z,t)=cmplx(0.0,kind=sp)
          case('NvNsNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,x,y,z,t)=cmplx(0.0,kind=sp)
          case('extend'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,x,y,z,t)=cmplx(0.0,kind=sp)
          case('from_v'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,x,y,z,t)=cmplx(0.0,kind=sp)
         end select
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_zero_sp
   subroutine vec_zero_dp(vec,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: vec
      character(len=6),intent(in) :: str_layout
      integer :: x,y,z,t,col,spi,rhs
      call vec_shapecheck_dp(vec,str_layout,' vec_zero_dp: shape(vec) inconsistent with layout='//str_layout)
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
          case('simple'); forall(rhs=1:Nv,spi=1:04,col=1:Nc) vec(col,spi,rhs,x,y,z,t)=cmplx(0.0,kind=dp)
          case('NcNsNv'); forall(rhs=1:Nv,spi=1:04,col=1:Nc) vec(col,spi,rhs,x,y,z,t)=cmplx(0.0,kind=dp)
          case('NsNcNv'); forall(rhs=1:Nv,col=1:Nc,spi=1:04) vec(spi,col,rhs,x,y,z,t)=cmplx(0.0,kind=dp)
          case('NcNvNs'); forall(spi=1:04,rhs=1:Nv,col=1:Nc) vec(col,rhs,spi,x,y,z,t)=cmplx(0.0,kind=dp)
          case('NvNcNs'); forall(spi=1:04,col=1:Nc,rhs=1:Nv) vec(rhs,col,spi,x,y,z,t)=cmplx(0.0,kind=dp)
          case('NsNvNc'); forall(col=1:Nc,rhs=1:Nv,spi=1:04) vec(spi,rhs,col,x,y,z,t)=cmplx(0.0,kind=dp)
          case('NvNsNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,x,y,z,t)=cmplx(0.0,kind=dp)
          case('extend'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,x,y,z,t)=cmplx(0.0,kind=dp)
          case('from_v'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,x,y,z,t)=cmplx(0.0,kind=dp)
         end select
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_zero_dp

   subroutine vec_flip_sp(vec,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(inout) :: vec
      character(len=6),intent(in) :: str_layout
      integer :: x,y,z,t,col,spi,rhs
      call vec_shapecheck_sp(vec,str_layout,' vec_flip_sp: shape(vec) inconsistent with layout='//str_layout)
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
          case('NcNsNv'); forall(rhs=1:Nv,spi=1:04,col=1:Nc) vec(col,spi,rhs,x,y,z,t)=-vec(col,spi,rhs,x,y,z,t)
          case('NsNcNv'); forall(rhs=1:Nv,col=1:Nc,spi=1:04) vec(spi,col,rhs,x,y,z,t)=-vec(spi,col,rhs,x,y,z,t)
          case('NcNvNs'); forall(spi=1:04,rhs=1:Nv,col=1:Nc) vec(col,rhs,spi,x,y,z,t)=-vec(col,rhs,spi,x,y,z,t)
          case('NvNcNs'); forall(spi=1:04,col=1:Nc,rhs=1:Nv) vec(rhs,col,spi,x,y,z,t)=-vec(rhs,col,spi,x,y,z,t)
          case('NsNvNc'); forall(col=1:Nc,rhs=1:Nv,spi=1:04) vec(spi,rhs,col,x,y,z,t)=-vec(spi,rhs,col,x,y,z,t)
          case('NvNsNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,x,y,z,t)=-vec(rhs,spi,col,x,y,z,t)
         end select
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_flip_sp
   subroutine vec_flip_dp(vec,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(inout) :: vec
      character(len=6),intent(in) :: str_layout
      integer :: x,y,z,t,col,spi,rhs
      call vec_shapecheck_dp(vec,str_layout,' vec_flip_dp: shape(vec) inconsistent with layout='//str_layout)
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
          case('NcNsNv'); forall(rhs=1:Nv,spi=1:04,col=1:Nc) vec(col,spi,rhs,x,y,z,t)=-vec(col,spi,rhs,x,y,z,t)
          case('NsNcNv'); forall(rhs=1:Nv,col=1:Nc,spi=1:04) vec(spi,col,rhs,x,y,z,t)=-vec(spi,col,rhs,x,y,z,t)
          case('NcNvNs'); forall(spi=1:04,rhs=1:Nv,col=1:Nc) vec(col,rhs,spi,x,y,z,t)=-vec(col,rhs,spi,x,y,z,t)
          case('NvNcNs'); forall(spi=1:04,col=1:Nc,rhs=1:Nv) vec(rhs,col,spi,x,y,z,t)=-vec(rhs,col,spi,x,y,z,t)
          case('NsNvNc'); forall(col=1:Nc,rhs=1:Nv,spi=1:04) vec(spi,rhs,col,x,y,z,t)=-vec(spi,rhs,col,x,y,z,t)
          case('NvNsNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec(rhs,spi,col,x,y,z,t)=-vec(rhs,spi,col,x,y,z,t)
         end select
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_flip_dp

   subroutine vec_copy_sp(old,new,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      character(len=6),intent(in) :: str_layout
      integer :: x,y,z,t,col,spi,rhs
      call vec_shapecheck_sp(old,str_layout,' vec_copy_sp: shape(old) inconsistent with layout='//str_layout)
      call vec_shapecheck_sp(new,str_layout,' vec_copy_sp: shape(new) inconsistent with layout='//str_layout)
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(old,new) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
          case('simple'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=old(col,spi,rhs,x,y,z,t)
          case('NcNsNv'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=old(col,spi,rhs,x,y,z,t)
          case('NsNcNv'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(spi,col,rhs,x,y,z,t)=old(spi,col,rhs,x,y,z,t)
          case('NcNvNs'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,rhs,spi,x,y,z,t)=old(col,rhs,spi,x,y,z,t)
          case('NvNcNs'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,col,spi,x,y,z,t)=old(rhs,col,spi,x,y,z,t)
          case('NsNvNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(spi,rhs,col,x,y,z,t)=old(spi,rhs,col,x,y,z,t)
          case('NvNsNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=old(rhs,spi,col,x,y,z,t)
          case('extend'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=old(rhs,spi,col,x,y,z,t)
          case('from_v'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=old(rhs,spi,col,x,y,z,t)
         end select
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_copy_sp
   subroutine vec_copy_dp(old,new,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      character(len=6),intent(in) :: str_layout
      integer :: x,y,z,t,col,spi,rhs
      call vec_shapecheck_dp(old,str_layout,' vec_copy_dp: shape(old) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(new,str_layout,' vec_copy_dp: shape(new) inconsistent with layout='//str_layout)
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(old,new) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
          case('simple'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=old(col,spi,rhs,x,y,z,t)
          case('NcNsNv'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=old(col,spi,rhs,x,y,z,t)
          case('NsNcNv'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(spi,col,rhs,x,y,z,t)=old(spi,col,rhs,x,y,z,t)
          case('NcNvNs'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,rhs,spi,x,y,z,t)=old(col,rhs,spi,x,y,z,t)
          case('NvNcNs'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,col,spi,x,y,z,t)=old(rhs,col,spi,x,y,z,t)
          case('NsNvNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(spi,rhs,col,x,y,z,t)=old(spi,rhs,col,x,y,z,t)
          case('NvNsNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=old(rhs,spi,col,x,y,z,t)
          case('extend'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=old(rhs,spi,col,x,y,z,t)
          case('from_v'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=old(rhs,spi,col,x,y,z,t)
         end select
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_copy_dp

   subroutine vec_cast_sp2dp(old,new,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      character(len=6),intent(in) :: str_layout
      integer :: x,y,z,t,col,spi,rhs
      call vec_shapecheck_sp(old,str_layout,' vec_cast_sp2dp: shape(old) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(new,str_layout,' vec_cast_sp2dp: shape(new) inconsistent with layout='//str_layout)
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(old,new) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
         !case('simple'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=cmplx(old(col,spi,rhs,x,y,z,t),kind=dp)
          case('NcNsNv'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=cmplx(old(col,spi,rhs,x,y,z,t),kind=dp)
          case('NsNcNv'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(spi,col,rhs,x,y,z,t)=cmplx(old(spi,col,rhs,x,y,z,t),kind=dp)
          case('NcNvNs'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,rhs,spi,x,y,z,t)=cmplx(old(col,rhs,spi,x,y,z,t),kind=dp)
          case('NvNcNs'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,col,spi,x,y,z,t)=cmplx(old(rhs,col,spi,x,y,z,t),kind=dp)
          case('NsNvNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(spi,rhs,col,x,y,z,t)=cmplx(old(spi,rhs,col,x,y,z,t),kind=dp)
          case('NvNsNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=cmplx(old(rhs,spi,col,x,y,z,t),kind=dp)
         !case('extend'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=cmplx(old(rhs,spi,col,x,y,z,t),kind=dp)
         end select
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_cast_sp2dp
   subroutine vec_cast_dp2sp(old,new,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      character(len=6),intent(in) :: str_layout
      integer :: x,y,z,t,col,spi,rhs
      call vec_shapecheck_dp(old,str_layout,' vec_cast_dp2sp: shape(old) inconsistent with layout='//str_layout)
      call vec_shapecheck_sp(new,str_layout,' vec_cast_dp2sp: shape(new) inconsistent with layout='//str_layout)
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(old,new) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         select case(str_layout)
         !case('simple'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=cmplx(old(col,spi,rhs,x,y,z,t),kind=sp)
          case('NcNsNv'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=cmplx(old(col,spi,rhs,x,y,z,t),kind=sp)
          case('NsNcNv'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(spi,col,rhs,x,y,z,t)=cmplx(old(spi,col,rhs,x,y,z,t),kind=sp)
          case('NcNvNs'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,rhs,spi,x,y,z,t)=cmplx(old(col,rhs,spi,x,y,z,t),kind=sp)
          case('NvNcNs'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,col,spi,x,y,z,t)=cmplx(old(rhs,col,spi,x,y,z,t),kind=sp)
          case('NsNvNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(spi,rhs,col,x,y,z,t)=cmplx(old(spi,rhs,col,x,y,z,t),kind=sp)
          case('NvNsNc'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=cmplx(old(rhs,spi,col,x,y,z,t),kind=sp)
         !case('extend'); forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=cmplx(old(rhs,spi,col,x,y,z,t),kind=sp)
         end select
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_cast_dp2sp

   function vec_supnorm_sp(vec,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in) :: vec
      character(len=6),intent(in) :: str_layout
      real(kind=sp),dimension(Nv) :: vec_supnorm_sp
      vec_supnorm_sp(:)=0.0_sp
      select case(str_layout)
         case('simple'); if (all(shape(vec)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) vec_supnorm_sp=vec_supnorm_NcNsNv_sp(vec)
         case('NcNsNv'); if (all(shape(vec)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) vec_supnorm_sp=vec_supnorm_NcNsNv_sp(vec)
         case('NsNcNv'); if (all(shape(vec)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) vec_supnorm_sp=vec_supnorm_NsNcNv_sp(vec)
         case('NcNvNs'); if (all(shape(vec)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) vec_supnorm_sp=vec_supnorm_NcNvNs_sp(vec)
         case('NvNcNs'); if (all(shape(vec)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) vec_supnorm_sp=vec_supnorm_NvNcNs_sp(vec)
         case('NsNvNc'); if (all(shape(vec)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) vec_supnorm_sp=vec_supnorm_NsNvNc_sp(vec)
         case('NvNsNc'); if (all(shape(vec)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) vec_supnorm_sp=vec_supnorm_NvNsNc_sp(vec)
         case('extend'); if (all(shape(vec)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) vec_supnorm_sp=vec_supnorm_NvNsNc_sp(vec)
         case default  ; write(*,*) 'vec_supnorm_sp: unknown str_layout: '//str_layout
      end select
   end function vec_supnorm_sp
   function vec_supnorm_dp(vec,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in) :: vec
      character(len=6),intent(in) :: str_layout
      real(kind=dp),dimension(Nv) :: vec_supnorm_dp
      vec_supnorm_dp(:)=0.0_dp
      select case(str_layout)
        !case('simple'); if (all(shape(vec)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) vec_supnorm_dp=vec_supnorm_NcNsNv_dp(vec)
         case('NcNsNv'); if (all(shape(vec)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) vec_supnorm_dp=vec_supnorm_NcNsNv_dp(vec)
         case('NsNcNv'); if (all(shape(vec)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) vec_supnorm_dp=vec_supnorm_NsNcNv_dp(vec)
         case('NcNvNs'); if (all(shape(vec)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) vec_supnorm_dp=vec_supnorm_NcNvNs_dp(vec)
         case('NvNcNs'); if (all(shape(vec)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) vec_supnorm_dp=vec_supnorm_NvNcNs_dp(vec)
         case('NsNvNc'); if (all(shape(vec)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) vec_supnorm_dp=vec_supnorm_NsNvNc_dp(vec)
         case('NvNsNc'); if (all(shape(vec)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) vec_supnorm_dp=vec_supnorm_NvNsNc_dp(vec)
        !case('extend'); if (all(shape(vec)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) vec_supnorm_dp=vec_supnorm_NvNsNc_dp(vec)
         case default  ; write(*,*) 'vec_supnorm_dp: unknown str_layout: '//str_layout
      end select
   end function vec_supnorm_dp

   function vec_supnorm_NcNsNv_sp(vec) ! #1
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=sp),dimension(Nv) :: vec_supnorm_NcNsNv_sp
      real(kind=dp),dimension(Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(max:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=max(res(rhs),sum(myabssqu_sp(vec(:,:,rhs,x,y,z,t))))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_supnorm_NcNsNv_sp(rhs)=real(sqrt(res(rhs)),kind=sp)
   end function vec_supnorm_NcNsNv_sp
   function vec_supnorm_NcNsNv_dp(vec)
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=dp),dimension(Nv) :: vec_supnorm_NcNsNv_dp
      real(kind=dp),dimension(Nv) :: res
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(max:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=max(res(rhs),sum(myabssqu_dp(vec(:,:,rhs,x,y,z,t))))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_supnorm_NcNsNv_dp(rhs)=real(sqrt(res(rhs)),kind=dp)
   end function vec_supnorm_NcNsNv_dp

   function vec_supnorm_NsNcNv_sp(vec) ! #2
      implicit none
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=sp),dimension(Nv) :: vec_supnorm_NsNcNv_sp
      real(kind=dp),dimension(Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(max:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=max(res(rhs),sum(myabssqu_sp(vec(:,:,rhs,x,y,z,t))))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_supnorm_NsNcNv_sp(rhs)=real(sqrt(res(rhs)),kind=sp)
   end function vec_supnorm_NsNcNv_sp
   function vec_supnorm_NsNcNv_dp(vec)
      implicit none
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=dp),dimension(Nv) :: vec_supnorm_NsNcNv_dp
      real(kind=dp),dimension(Nv) :: res
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(max:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=max(res(rhs),sum(myabssqu_dp(vec(:,:,rhs,x,y,z,t))))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_supnorm_NsNcNv_dp(rhs)=real(sqrt(res(rhs)),kind=dp)
   end function vec_supnorm_NsNcNv_dp

   function vec_supnorm_NcNvNs_sp(vec) ! #3
      implicit none
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=sp),dimension(Nv) :: vec_supnorm_NcNvNs_sp
      real(kind=dp),dimension(Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(max:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=max(res(rhs),sum(myabssqu_sp(vec(:,rhs,:,x,y,z,t))))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_supnorm_NcNvNs_sp(rhs)=real(sqrt(res(rhs)),kind=sp)
   end function vec_supnorm_NcNvNs_sp
   function vec_supnorm_NcNvNs_dp(vec)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=dp),dimension(Nv) :: vec_supnorm_NcNvNs_dp
      real(kind=dp),dimension(Nv) :: res
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(max:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=max(res(rhs),sum(myabssqu_dp(vec(:,rhs,:,x,y,z,t))))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_supnorm_NcNvNs_dp(rhs)=real(sqrt(res(rhs)),kind=dp)
   end function vec_supnorm_NcNvNs_dp

   function vec_supnorm_NvNcNs_sp(vec) ! #4
      implicit none
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=sp),dimension(Nv) :: vec_supnorm_NvNcNs_sp
      real(kind=dp),dimension(Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(max:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=max(res(rhs),sum(myabssqu_sp(vec(rhs,:,:,x,y,z,t))))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_supnorm_NvNcNs_sp(rhs)=real(sqrt(res(rhs)),kind=sp)
   end function vec_supnorm_NvNcNs_sp
   function vec_supnorm_NvNcNs_dp(vec)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=dp),dimension(Nv) :: vec_supnorm_NvNcNs_dp
      real(kind=dp),dimension(Nv) :: res
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(max:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=max(res(rhs),sum(myabssqu_dp(vec(rhs,:,:,x,y,z,t))))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_supnorm_NvNcNs_dp(rhs)=real(sqrt(res(rhs)),kind=dp)
   end function vec_supnorm_NvNcNs_dp

   function vec_supnorm_NsNvNc_sp(vec) ! #5
      implicit none
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=sp),dimension(Nv) :: vec_supnorm_NsNvNc_sp
      real(kind=dp),dimension(Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(max:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=max(res(rhs),sum(myabssqu_sp(vec(:,rhs,:,x,y,z,t))))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_supnorm_NsNvNc_sp(rhs)=real(sqrt(res(rhs)),kind=sp)
   end function vec_supnorm_NsNvNc_sp
   function vec_supnorm_NsNvNc_dp(vec)
      implicit none
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=dp),dimension(Nv) :: vec_supnorm_NsNvNc_dp
      real(kind=dp),dimension(Nv) :: res
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(max:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=max(res(rhs),sum(myabssqu_dp(vec(:,rhs,:,x,y,z,t))))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_supnorm_NsNvNc_dp(rhs)=real(sqrt(res(rhs)),kind=dp)
   end function vec_supnorm_NsNvNc_dp

   function vec_supnorm_NvNsNc_sp(vec) ! #6
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=sp),dimension(Nv) :: vec_supnorm_NvNsNc_sp
      real(kind=dp),dimension(Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(max:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=max(res(rhs),sum(myabssqu_sp(vec(rhs,:,:,x,y,z,t))))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_supnorm_NvNsNc_sp(rhs)=real(sqrt(res(rhs)),kind=sp)
   end function vec_supnorm_NvNsNc_sp
   function vec_supnorm_NvNsNc_dp(vec)
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=dp),dimension(Nv) :: vec_supnorm_NvNsNc_dp
      real(kind=dp),dimension(Nv) :: res
      integer :: x,y,z,t,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(max:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            res(rhs)=max(res(rhs),sum(myabssqu_dp(vec(rhs,:,:,x,y,z,t))))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_supnorm_NvNsNc_dp(rhs)=real(sqrt(res(rhs)),kind=dp)
   end function vec_supnorm_NvNsNc_dp

   function vec_normsqu_sp(vec,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in) :: vec
      character(len=6),intent(in) :: str_layout
      real(kind=sp),dimension(Nv) :: vec_normsqu_sp
      vec_normsqu_sp(:)=0.0_sp
      select case(str_layout)
         case('simple'); if (all(shape(vec)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) vec_normsqu_sp=vec_normsqu_NcNsNv_sp(vec)
         case('NcNsNv'); if (all(shape(vec)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) vec_normsqu_sp=vec_normsqu_NcNsNv_sp(vec)
         case('NsNcNv'); if (all(shape(vec)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) vec_normsqu_sp=vec_normsqu_NsNcNv_sp(vec)
         case('NcNvNs'); if (all(shape(vec)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) vec_normsqu_sp=vec_normsqu_NcNvNs_sp(vec)
         case('NvNcNs'); if (all(shape(vec)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) vec_normsqu_sp=vec_normsqu_NvNcNs_sp(vec)
         case('NsNvNc'); if (all(shape(vec)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) vec_normsqu_sp=vec_normsqu_NsNvNc_sp(vec)
         case('NvNsNc'); if (all(shape(vec)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) vec_normsqu_sp=vec_normsqu_NvNsNc_sp(vec)
         case('extend'); if (all(shape(vec)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) vec_normsqu_sp=vec_normsqu_NvNsNc_sp(vec)
         case default  ; write(*,*) 'vec_normsqu_sp: unknown str_layout: '//str_layout
      end select
   end function vec_normsqu_sp
   function vec_normsqu_dp(vec,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in) :: vec
      character(len=6),intent(in) :: str_layout
      real(kind=dp),dimension(Nv) :: vec_normsqu_dp
      vec_normsqu_dp(:)=0.0_dp
      select case(str_layout)
        !case('simple'); if (all(shape(vec)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) vec_normsqu_dp=vec_normsqu_NcNsNv_dp(vec)
         case('NcNsNv'); if (all(shape(vec)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) vec_normsqu_dp=vec_normsqu_NcNsNv_dp(vec)
         case('NsNcNv'); if (all(shape(vec)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) vec_normsqu_dp=vec_normsqu_NsNcNv_dp(vec)
         case('NcNvNs'); if (all(shape(vec)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) vec_normsqu_dp=vec_normsqu_NcNvNs_dp(vec)
         case('NvNcNs'); if (all(shape(vec)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) vec_normsqu_dp=vec_normsqu_NvNcNs_dp(vec)
         case('NsNvNc'); if (all(shape(vec)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) vec_normsqu_dp=vec_normsqu_NsNvNc_dp(vec)
         case('NvNsNc'); if (all(shape(vec)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) vec_normsqu_dp=vec_normsqu_NvNsNc_dp(vec)
        !case('extend'); if (all(shape(vec)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) vec_normsqu_dp=vec_normsqu_NvNsNc_dp(vec)
         case default  ; write(*,*) 'vec_normsqu_dp: unknown str_layout: '//str_layout
      end select
   end function vec_normsqu_dp

   function vec_normsqu_NcNsNv_sp(vec) ! #1
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=sp),dimension(Nv) :: vec_normsqu_NcNsNv_sp
      real(kind=dp),dimension(Nc,04,Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,rhs
      res(:,:,:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         res(:,:,:)=res(:,:,:)+myabssqu_sp(vec(:,:,:,x,y,z,t))
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_normsqu_NcNsNv_sp(rhs)=real(sum(res(:,:,rhs)),kind=sp)
   end function vec_normsqu_NcNsNv_sp
   function vec_normsqu_NcNsNv_dp(vec)
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=dp),dimension(Nv) :: vec_normsqu_NcNsNv_dp
      real(kind=dp),dimension(Nc,04,Nv) :: res
      integer :: x,y,z,t,rhs
      res(:,:,:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         res(:,:,:)=res(:,:,:)+myabssqu_dp(vec(:,:,:,x,y,z,t))
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_normsqu_NcNsNv_dp(rhs)=real(sum(res(:,:,rhs)),kind=dp)
   end function vec_normsqu_NcNsNv_dp

   function vec_normsqu_NsNcNv_sp(vec) ! #2
      implicit none
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=sp),dimension(Nv) :: vec_normsqu_NsNcNv_sp
      real(kind=dp),dimension(04,Nc,Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,rhs
      res(:,:,:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         res(:,:,:)=res(:,:,:)+myabssqu_sp(vec(:,:,:,x,y,z,t))
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_normsqu_NsNcNv_sp(rhs)=real(sum(res(:,:,rhs)),kind=sp)
   end function vec_normsqu_NsNcNv_sp
   function vec_normsqu_NsNcNv_dp(vec)
      implicit none
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=dp),dimension(Nv) :: vec_normsqu_NsNcNv_dp
      real(kind=dp),dimension(04,Nc,Nv) :: res
      integer :: x,y,z,t,rhs
      res(:,:,:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         res(:,:,:)=res(:,:,:)+myabssqu_dp(vec(:,:,:,x,y,z,t))
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_normsqu_NsNcNv_dp(rhs)=real(sum(res(:,:,rhs)),kind=dp)
   end function vec_normsqu_NsNcNv_dp

   function vec_normsqu_NcNvNs_sp(vec) ! #3
      implicit none
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=sp),dimension(Nv) :: vec_normsqu_NcNvNs_sp
      real(kind=dp),dimension(Nc,Nv,04) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,rhs
      res(:,:,:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         res(:,:,:)=res(:,:,:)+myabssqu_sp(vec(:,:,:,x,y,z,t))
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_normsqu_NcNvNs_sp(rhs)=real(sum(res(:,rhs,:)),kind=sp)
   end function vec_normsqu_NcNvNs_sp
   function vec_normsqu_NcNvNs_dp(vec)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=dp),dimension(Nv) :: vec_normsqu_NcNvNs_dp
      real(kind=dp),dimension(Nc,Nv,04) :: res
      integer :: x,y,z,t,rhs
      res(:,:,:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         res(:,:,:)=res(:,:,:)+myabssqu_dp(vec(:,:,:,x,y,z,t))
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_normsqu_NcNvNs_dp(rhs)=real(sum(res(:,rhs,:)),kind=dp)
   end function vec_normsqu_NcNvNs_dp

   function vec_normsqu_NvNcNs_sp(vec) ! #4
      implicit none
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=sp),dimension(Nv) :: vec_normsqu_NvNcNs_sp
      real(kind=dp),dimension(Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,rhs,col,spi
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do concurrent(spi=1:04,col=1:Nc) !!! note: order matters
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs)=res(rhs)+myabssqu_sp(vec(rhs,col,spi,x,y,z,t))
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      vec_normsqu_NvNcNs_sp=real(res,kind=sp)
   end function vec_normsqu_NvNcNs_sp
   function vec_normsqu_NvNcNs_dp(vec)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=dp),dimension(Nv) :: vec_normsqu_NvNcNs_dp
      real(kind=dp),dimension(Nv) :: res
      integer :: x,y,z,t,rhs,col,spi
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do concurrent(spi=1:04,col=1:Nc) !!! note: order matters
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs)=res(rhs)+myabssqu_dp(vec(rhs,col,spi,x,y,z,t))
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      vec_normsqu_NvNcNs_dp=real(res,kind=dp)
   end function vec_normsqu_NvNcNs_dp

   function vec_normsqu_NsNvNc_sp(vec) ! #5
      implicit none
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=sp),dimension(Nv) :: vec_normsqu_NsNvNc_sp
      real(kind=dp),dimension(Nv,04) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,rhs,col
      res(:,:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do col=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs,:)=res(rhs,:)+myabssqu_sp(vec(:,rhs,col,x,y,z,t))
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_normsqu_NsNvNc_sp(rhs)=real(sum(res(rhs,:)),kind=sp)
   end function vec_normsqu_NsNvNc_sp
   function vec_normsqu_NsNvNc_dp(vec)
      implicit none
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=dp),dimension(Nv) :: vec_normsqu_NsNvNc_dp
      real(kind=dp),dimension(Nv,04) :: res
      integer :: x,y,z,t,rhs,col
      res(:,:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do col=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs,:)=res(rhs,:)+myabssqu_dp(vec(:,rhs,col,x,y,z,t))
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_normsqu_NsNvNc_dp(rhs)=real(sum(res(rhs,:)),kind=dp)
   end function vec_normsqu_NsNvNc_dp

   function vec_normsqu_NvNsNc_sp(vec) ! #6
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=sp),dimension(Nv) :: vec_normsqu_NvNsNc_sp
      real(kind=dp),dimension(Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,col,spi,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do concurrent(col=1:Nc,spi=1:04) !!! note: order matters
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs)=res(rhs)+myabssqu_sp(vec(rhs,spi,col,x,y,z,t))
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_normsqu_NvNsNc_sp(rhs)=real(res(rhs),kind=sp)
   end function vec_normsqu_NvNsNc_sp
   function vec_normsqu_NvNsNc_dp(vec)
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in) :: vec
      real(kind=dp),dimension(Nv) :: vec_normsqu_NvNsNc_dp
      real(kind=dp),dimension(Nv) :: res
      integer :: x,y,z,t,col,spi,rhs
      res(:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do concurrent(col=1:Nc,spi=1:04) !!! note: order matters
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs)=res(rhs)+myabssqu_dp(vec(rhs,spi,col,x,y,z,t))
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_normsqu_NvNsNc_dp(rhs)=real(res(rhs),kind=dp)
   end function vec_normsqu_NvNsNc_dp

   function vec_dotdiag_sp(vec1,vec2,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in) :: vec1,vec2
      character(len=6),intent(in) :: str_layout
      complex(kind=sp),dimension(Nv) :: vec_dotdiag_sp
      if (any(shape(vec1).ne.shape(vec2))) stop ' vec_dotdiag_sp: shape(vec1).ne.shape(vec2)'
      vec_dotdiag_sp(:)=0.0_sp
      select case(str_layout)
         case('simple'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) vec_dotdiag_sp=vec_dotdiag_NcNsNv_sp(vec1,vec2)
         case('NcNsNv'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) vec_dotdiag_sp=vec_dotdiag_NcNsNv_sp(vec1,vec2)
         case('NsNcNv'); if (all(shape(vec1)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) vec_dotdiag_sp=vec_dotdiag_NsNcNv_sp(vec1,vec2)
         case('NcNvNs'); if (all(shape(vec1)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) vec_dotdiag_sp=vec_dotdiag_NcNvNs_sp(vec1,vec2)
         case('NvNcNs'); if (all(shape(vec1)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) vec_dotdiag_sp=vec_dotdiag_NvNcNs_sp(vec1,vec2)
         case('NsNvNc'); if (all(shape(vec1)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) vec_dotdiag_sp=vec_dotdiag_NsNvNc_sp(vec1,vec2)
         case('NvNsNc'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) vec_dotdiag_sp=vec_dotdiag_NvNsNc_sp(vec1,vec2)
         case('extend'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) vec_dotdiag_sp=vec_dotdiag_NvNsNc_sp(vec1,vec2)
         case('from_v'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) vec_dotdiag_sp=vec_dotdiag_NvNsNc_sp(vec1,vec2)
         case default  ; write(*,*) 'vec_dotdiag_sp: unknown str_layout: '//str_layout
      end select
   end function vec_dotdiag_sp
   function vec_dotdiag_vp(vec1,vec2,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in) :: vec1
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in) :: vec2
      character(len=6),intent(in) :: str_layout
      complex(kind=dp),dimension(Nv) :: vec_dotdiag_vp
      if (any(shape(vec1).ne.shape(vec2))) stop ' vec_dotdiag_vp: shape(vec1).ne.shape(vec2)'
      vec_dotdiag_vp(:)=0.0_dp
      select case(str_layout)
        !case('simple'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) vec_dotdiag_vp=vec_dotdiag_NcNsNv_vp(vec1,vec2)
         case('NcNsNv'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) vec_dotdiag_vp=vec_dotdiag_NcNsNv_vp(vec1,vec2)
         case('NsNcNv'); if (all(shape(vec1)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) vec_dotdiag_vp=vec_dotdiag_NsNcNv_vp(vec1,vec2)
         case('NcNvNs'); if (all(shape(vec1)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) vec_dotdiag_vp=vec_dotdiag_NcNvNs_vp(vec1,vec2)
         case('NvNcNs'); if (all(shape(vec1)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) vec_dotdiag_vp=vec_dotdiag_NvNcNs_vp(vec1,vec2)
         case('NsNvNc'); if (all(shape(vec1)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) vec_dotdiag_vp=vec_dotdiag_NsNvNc_vp(vec1,vec2)
         case('NvNsNc'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) vec_dotdiag_vp=vec_dotdiag_NvNsNc_vp(vec1,vec2)
        !case('extend'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) vec_dotdiag_vp=vec_dotdiag_NvNsNc_vp(vec1,vec2)
        !case('from_v'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) vec_dotdiag_vp=vec_dotdiag_NvNsNc_vp(vec1,vec2)
         case default  ; write(*,*) 'vec_dotdiag_vp: unknown str_layout: '//str_layout
      end select
   end function vec_dotdiag_vp
   function vec_dotdiag_dp(vec1,vec2,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in) :: vec1,vec2
      character(len=6),intent(in) :: str_layout
      complex(kind=dp),dimension(Nv) :: vec_dotdiag_dp
      if (any(shape(vec1).ne.shape(vec2))) stop ' vec_dotdiag_dp: shape(vec1).ne.shape(vec2)'
      vec_dotdiag_dp(:)=0.0_dp
      select case(str_layout)
        !case('simple'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) vec_dotdiag_dp=vec_dotdiag_NcNsNv_dp(vec1,vec2)
         case('NcNsNv'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) vec_dotdiag_dp=vec_dotdiag_NcNsNv_dp(vec1,vec2)
         case('NsNcNv'); if (all(shape(vec1)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) vec_dotdiag_dp=vec_dotdiag_NsNcNv_dp(vec1,vec2)
         case('NcNvNs'); if (all(shape(vec1)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) vec_dotdiag_dp=vec_dotdiag_NcNvNs_dp(vec1,vec2)
         case('NvNcNs'); if (all(shape(vec1)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) vec_dotdiag_dp=vec_dotdiag_NvNcNs_dp(vec1,vec2)
         case('NsNvNc'); if (all(shape(vec1)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) vec_dotdiag_dp=vec_dotdiag_NsNvNc_dp(vec1,vec2)
         case('NvNsNc'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) vec_dotdiag_dp=vec_dotdiag_NvNsNc_dp(vec1,vec2)
         case('extend'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) vec_dotdiag_dp=vec_dotdiag_NvNsNc_dp(vec1,vec2)
         case('from_v'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) vec_dotdiag_dp=vec_dotdiag_NvNsNc_dp(vec1,vec2)
         case default  ; write(*,*) 'vec_dotdiag_dp: unknown str_layout: '//str_layout
      end select
   end function vec_dotdiag_dp

   function vec_dotdiag_NcNsNv_sp(vec1,vec2) ! #1
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in) :: vec1,vec2
      complex(kind=sp),dimension(Nv) :: vec_dotdiag_NcNsNv_sp
      complex(kind=dp),dimension(04,Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,spi,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            forall(spi=1:04) res(spi,rhs)=res(spi,rhs)+sum(cmplx(conjg(vec1(:,spi,rhs,x,y,z,t))*vec2(:,spi,rhs,x,y,z,t),kind=dp))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NcNsNv_sp(rhs)=cmplx(sum(res(:,rhs)),kind=sp)
   end function vec_dotdiag_NcNsNv_sp
   function vec_dotdiag_NcNsNv_vp(vec1,vec2)
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in) :: vec1
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in) :: vec2
      complex(kind=dp),dimension(Nv) :: vec_dotdiag_NcNsNv_vp
      complex(kind=dp),dimension(04,Nv) :: res
      integer :: x,y,z,t,spi,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            forall(spi=1:04) res(spi,rhs)=res(spi,rhs)+sum(conjg(vec1(:,spi,rhs,x,y,z,t))*cmplx(vec2(:,spi,rhs,x,y,z,t),kind=dp))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NcNsNv_vp(rhs)=cmplx(sum(res(:,rhs)),kind=dp)
   end function vec_dotdiag_NcNsNv_vp
   function vec_dotdiag_NcNsNv_dp(vec1,vec2)
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in) :: vec1,vec2
      complex(kind=dp),dimension(Nv) :: vec_dotdiag_NcNsNv_dp
      complex(kind=dp),dimension(04,Nv) :: res
      integer :: x,y,z,t,spi,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            forall(spi=1:04) res(spi,rhs)=res(spi,rhs)+sum(cmplx(conjg(vec1(:,spi,rhs,x,y,z,t))*vec2(:,spi,rhs,x,y,z,t),kind=dp))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NcNsNv_dp(rhs)=cmplx(sum(res(:,rhs)),kind=dp)
   end function vec_dotdiag_NcNsNv_dp

   function vec_dotdiag_NsNcNv_sp(vec1,vec2) ! #2
      implicit none
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: vec1,vec2
      complex(kind=sp),dimension(Nv) :: vec_dotdiag_NsNcNv_sp
      complex(kind=dp),dimension(Nc,Nv) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,col,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            forall(col=1:Nc) res(col,rhs)=res(col,rhs)+sum(cmplx(conjg(vec1(:,col,rhs,x,y,z,t))*vec2(:,col,rhs,x,y,z,t),kind=dp))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NsNcNv_sp(rhs)=cmplx(sum(res(:,rhs)),kind=sp)
   end function vec_dotdiag_NsNcNv_sp
   function vec_dotdiag_NsNcNv_vp(vec1,vec2)
      implicit none
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: vec1
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: vec2
      complex(kind=dp),dimension(Nv) :: vec_dotdiag_NsNcNv_vp
      complex(kind=dp),dimension(Nc,Nv) :: res
      integer :: x,y,z,t,col,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            forall(col=1:Nc) res(col,rhs)=res(col,rhs)+sum(conjg(vec1(:,col,rhs,x,y,z,t))*cmplx(vec2(:,col,rhs,x,y,z,t),kind=dp))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NsNcNv_vp(rhs)=cmplx(sum(res(:,rhs)),kind=dp)
   end function vec_dotdiag_NsNcNv_vp
   function vec_dotdiag_NsNcNv_dp(vec1,vec2)
      implicit none
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in) :: vec1,vec2
      complex(kind=dp),dimension(Nv) :: vec_dotdiag_NsNcNv_dp
      complex(kind=dp),dimension(Nc,Nv) :: res
      integer :: x,y,z,t,col,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         !$OMP SIMD
         do rhs=1,Nv
            forall(col=1:Nc) res(col,rhs)=res(col,rhs)+sum(cmplx(conjg(vec1(:,col,rhs,x,y,z,t))*vec2(:,col,rhs,x,y,z,t),kind=dp))
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NsNcNv_dp(rhs)=cmplx(sum(res(:,rhs)),kind=dp)
   end function vec_dotdiag_NsNcNv_dp

   function vec_dotdiag_NcNvNs_sp(vec1,vec2) ! #3
      implicit none
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in) :: vec1,vec2
      complex(kind=sp),dimension(Nv) :: vec_dotdiag_NcNvNs_sp
      complex(kind=dp),dimension(Nv,Nc) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,spi,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do spi=1,04
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs,:)=res(rhs,:)+cmplx(conjg(vec1(:,rhs,spi,x,y,z,t))*vec2(:,rhs,spi,x,y,z,t),kind=dp)
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NcNvNs_sp(rhs)=cmplx(sum(res(rhs,:)),kind=sp)
   end function vec_dotdiag_NcNvNs_sp
   function vec_dotdiag_NcNvNs_vp(vec1,vec2)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in) :: vec1
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in) :: vec2
      complex(kind=dp),dimension(Nv) :: vec_dotdiag_NcNvNs_vp
      complex(kind=dp),dimension(Nv,Nc) :: res
      integer :: x,y,z,t,spi,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do spi=1,04
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs,:)=res(rhs,:)+conjg(vec1(:,rhs,spi,x,y,z,t))*cmplx(vec2(:,rhs,spi,x,y,z,t),kind=dp)
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NcNvNs_vp(rhs)=cmplx(sum(res(rhs,:)),kind=dp)
   end function vec_dotdiag_NcNvNs_vp
   function vec_dotdiag_NcNvNs_dp(vec1,vec2)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in) :: vec1,vec2
      complex(kind=dp),dimension(Nv) :: vec_dotdiag_NcNvNs_dp
      complex(kind=dp),dimension(Nv,Nc) :: res
      integer :: x,y,z,t,spi,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do spi=1,04
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs,:)=res(rhs,:)+cmplx(conjg(vec1(:,rhs,spi,x,y,z,t))*vec2(:,rhs,spi,x,y,z,t),kind=dp)
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NcNvNs_dp(rhs)=cmplx(sum(res(rhs,:)),kind=dp)
   end function vec_dotdiag_NcNvNs_dp

   function vec_dotdiag_NvNcNs_sp(vec1,vec2) ! #4
      implicit none
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in) :: vec1,vec2
      complex(kind=sp),dimension(Nv) :: vec_dotdiag_NvNcNs_sp
      complex(kind=dp),dimension(Nv,Nc) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,spi,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do spi=1,04
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs,:)=res(rhs,:)+cmplx(conjg(vec1(rhs,:,spi,x,y,z,t))*vec2(rhs,:,spi,x,y,z,t),kind=dp)
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NvNcNs_sp(rhs)=cmplx(sum(res(rhs,:)),kind=sp)
   end function vec_dotdiag_NvNcNs_sp
   function vec_dotdiag_NvNcNs_vp(vec1,vec2)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in) :: vec1
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in) :: vec2
      complex(kind=dp),dimension(Nv) :: vec_dotdiag_NvNcNs_vp
      complex(kind=dp),dimension(Nv,Nc) :: res
      integer :: x,y,z,t,spi,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do spi=1,04
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs,:)=res(rhs,:)+conjg(vec1(rhs,:,spi,x,y,z,t))*cmplx(vec2(rhs,:,spi,x,y,z,t),kind=dp)
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NvNcNs_vp(rhs)=cmplx(sum(res(rhs,:)),kind=dp)
   end function vec_dotdiag_NvNcNs_vp
   function vec_dotdiag_NvNcNs_dp(vec1,vec2)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in) :: vec1,vec2
      complex(kind=dp),dimension(Nv) :: vec_dotdiag_NvNcNs_dp
      complex(kind=dp),dimension(Nv,Nc) :: res
      integer :: x,y,z,t,spi,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do spi=1,04
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs,:)=res(rhs,:)+cmplx(conjg(vec1(rhs,:,spi,x,y,z,t))*vec2(rhs,:,spi,x,y,z,t),kind=dp)
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NvNcNs_dp(rhs)=cmplx(sum(res(rhs,:)),kind=dp)
   end function vec_dotdiag_NvNcNs_dp

   function vec_dotdiag_NsNvNc_sp(vec1,vec2) ! #5
      implicit none
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: vec1,vec2
      complex(kind=sp),dimension(Nv) :: vec_dotdiag_NsNvNc_sp
      complex(kind=dp),dimension(Nv,04) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,col,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do col=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs,:)=res(rhs,:)+cmplx(conjg(vec1(:,rhs,col,x,y,z,t))*vec2(:,rhs,col,x,y,z,t),kind=dp)
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NsNvNc_sp(rhs)=cmplx(sum(res(rhs,:)),kind=sp)
   end function vec_dotdiag_NsNvNc_sp
   function vec_dotdiag_NsNvNc_vp(vec1,vec2)
      implicit none
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: vec1
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: vec2
      complex(kind=dp),dimension(Nv) :: vec_dotdiag_NsNvNc_vp
      complex(kind=dp),dimension(Nv,04) :: res
      integer :: x,y,z,t,col,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do col=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs,:)=res(rhs,:)+conjg(vec1(:,rhs,col,x,y,z,t))*cmplx(vec2(:,rhs,col,x,y,z,t),kind=dp)
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NsNvNc_vp(rhs)=cmplx(sum(res(rhs,:)),kind=dp)
   end function vec_dotdiag_NsNvNc_vp
   function vec_dotdiag_NsNvNc_dp(vec1,vec2)
      implicit none
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in) :: vec1,vec2
      complex(kind=dp),dimension(Nv) :: vec_dotdiag_NsNvNc_dp
      complex(kind=dp),dimension(Nv,04) :: res
      integer :: x,y,z,t,col,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do col=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs,:)=res(rhs,:)+cmplx(conjg(vec1(:,rhs,col,x,y,z,t))*vec2(:,rhs,col,x,y,z,t),kind=dp)
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NsNvNc_dp(rhs)=cmplx(sum(res(rhs,:)),kind=dp)
   end function vec_dotdiag_NsNvNc_dp

   function vec_dotdiag_NvNsNc_sp(vec1,vec2) ! #6
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in) :: vec1,vec2
      complex(kind=sp),dimension(Nv) :: vec_dotdiag_NvNsNc_sp
      complex(kind=dp),dimension(Nv,04) :: res !!! note: "dp" regardless of "sp"
      integer :: x,y,z,t,col,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do col=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs,:)=res(rhs,:)+cmplx(conjg(vec1(rhs,:,col,x,y,z,t))*vec2(rhs,:,col,x,y,z,t),kind=dp)
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NvNsNc_sp(rhs)=cmplx(sum(res(rhs,:)),kind=sp)
   end function vec_dotdiag_NvNsNc_sp
   function vec_dotdiag_NvNsNc_vp(vec1,vec2)
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in) :: vec1
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in) :: vec2
      complex(kind=dp),dimension(Nv) :: vec_dotdiag_NvNsNc_vp
      complex(kind=dp),dimension(Nv,04) :: res
      integer :: x,y,z,t,col,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do col=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs,:)=res(rhs,:)+conjg(vec1(rhs,:,col,x,y,z,t))*cmplx(vec2(rhs,:,col,x,y,z,t),kind=dp)
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NvNsNc_vp(rhs)=cmplx(sum(res(rhs,:)),kind=dp)
   end function vec_dotdiag_NvNsNc_vp
   function vec_dotdiag_NvNsNc_dp(vec1,vec2)
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in) :: vec1,vec2
      complex(kind=dp),dimension(Nv) :: vec_dotdiag_NvNsNc_dp
      complex(kind=dp),dimension(Nv,04) :: res
      integer :: x,y,z,t,col,rhs
      res(:,:)=cmplx(0.0,kind=dp)
      !$OMP PARALLEL DO COLLAPSE(Nlev) REDUCTION(+:res) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do col=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               res(rhs,:)=res(rhs,:)+cmplx(conjg(vec1(rhs,:,col,x,y,z,t))*vec2(rhs,:,col,x,y,z,t),kind=dp)
            end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      forall(rhs=1:Nv) vec_dotdiag_NvNsNc_dp(rhs)=cmplx(sum(res(rhs,:)),kind=dp)
   end function vec_dotdiag_NvNsNc_dp

   subroutine vec_incr_rsp(vec1,vec2,str_layout,fac_rsp)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(inout) :: vec1
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in   ) :: vec2
      character(len=6),intent(in) :: str_layout
      real(kind=sp),dimension(:),intent(in) :: fac_rsp
      real(kind=sp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(vec1).ne.shape(vec2))) stop ' vec_incr_rsp: shape(vec1).ne.shape(vec2)'
      forall(rhs=1:Nv) fac(rhs)=fac_rsp(modulo(rhs-1,size(fac_rsp))+1)
      select case(str_layout)
         case('NcNsNv'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call vec_incr_NcNsNv_rsp(vec1,vec2,fac)
         case('NsNcNv'); if (all(shape(vec1)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call vec_incr_NsNcNv_rsp(vec1,vec2,fac)
         case('NcNvNs'); if (all(shape(vec1)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call vec_incr_NcNvNs_rsp(vec1,vec2,fac)
         case('NvNcNs'); if (all(shape(vec1)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call vec_incr_NvNcNs_rsp(vec1,vec2,fac)
         case('NsNvNc'); if (all(shape(vec1)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call vec_incr_NsNvNc_rsp(vec1,vec2,fac)
         case('NvNsNc'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call vec_incr_NvNsNc_rsp(vec1,vec2,fac)
         case default  ; write(*,*) 'vec_incr_rsp: unknown str_layout: '//str_layout
      end select
   end subroutine vec_incr_rsp
   subroutine vec_incr_rvp(vec1,vec2,str_layout,fac_rdp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(inout) :: vec1
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in   ) :: vec2
      character(len=6),intent(in) :: str_layout
      real(kind=dp),dimension(:),intent(in) :: fac_rdp
      real(kind=dp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(vec1).ne.shape(vec2))) stop ' vec_incr_rvp: shape(vec1).ne.shape(vec2)'
      forall(rhs=1:Nv) fac(rhs)=fac_rdp(modulo(rhs-1,size(fac_rdp))+1)
      select case(str_layout)
         case('NcNsNv'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call vec_incr_NcNsNv_rvp(vec1,vec2,fac)
         case('NsNcNv'); if (all(shape(vec1)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call vec_incr_NsNcNv_rvp(vec1,vec2,fac)
         case('NcNvNs'); if (all(shape(vec1)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call vec_incr_NcNvNs_rvp(vec1,vec2,fac)
         case('NvNcNs'); if (all(shape(vec1)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call vec_incr_NvNcNs_rvp(vec1,vec2,fac)
         case('NsNvNc'); if (all(shape(vec1)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call vec_incr_NsNvNc_rvp(vec1,vec2,fac)
         case('NvNsNc'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call vec_incr_NvNsNc_rvp(vec1,vec2,fac)
         case default  ; write(*,*) 'vec_incr_rvp: unknown str_layout: '//str_layout
      end select
   end subroutine vec_incr_rvp
   subroutine vec_incr_rdp(vec1,vec2,str_layout,fac_rdp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(inout) :: vec1
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in   ) :: vec2
      character(len=6),intent(in) :: str_layout
      real(kind=dp),dimension(:),intent(in) :: fac_rdp
      real(kind=dp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(vec1).ne.shape(vec2))) stop ' vec_incr_rdp: shape(vec1).ne.shape(vec2)'
      forall(rhs=1:Nv) fac(rhs)=fac_rdp(modulo(rhs-1,size(fac_rdp))+1)
      select case(str_layout)
         case('NcNsNv'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call vec_incr_NcNsNv_rdp(vec1,vec2,fac)
         case('NsNcNv'); if (all(shape(vec1)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call vec_incr_NsNcNv_rdp(vec1,vec2,fac)
         case('NcNvNs'); if (all(shape(vec1)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call vec_incr_NcNvNs_rdp(vec1,vec2,fac)
         case('NvNcNs'); if (all(shape(vec1)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call vec_incr_NvNcNs_rdp(vec1,vec2,fac)
         case('NsNvNc'); if (all(shape(vec1)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call vec_incr_NsNvNc_rdp(vec1,vec2,fac)
         case('NvNsNc'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call vec_incr_NvNsNc_rdp(vec1,vec2,fac)
         case default  ; write(*,*) 'vec_incr_rdp: unknown str_layout: '//str_layout
      end select
   end subroutine vec_incr_rdp

   subroutine vec_incr_NcNsNv_rsp(vec1,vec2,fac) ! #1
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(col,spi,rhs,x,y,z,t)=vec1(col,spi,rhs,x,y,z,t)+      vec2(col,spi,rhs,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NcNsNv_rsp
   subroutine vec_incr_NcNsNv_rvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(col,spi,rhs,x,y,z,t)=vec1(col,spi,rhs,x,y,z,t)+cmplx(vec2(col,spi,rhs,x,y,z,t),kind=dp)*fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NcNsNv_rvp
   subroutine vec_incr_NcNsNv_rdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(col,spi,rhs,x,y,z,t)=vec1(col,spi,rhs,x,y,z,t)+      vec2(col,spi,rhs,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NcNsNv_rdp

   subroutine vec_incr_NsNcNv_rsp(vec1,vec2,fac) ! #2
      implicit none
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(spi,col,rhs,x,y,z,t)=vec1(spi,col,rhs,x,y,z,t)+      vec2(spi,col,rhs,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NsNcNv_rsp
   subroutine vec_incr_NsNcNv_rvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(spi,col,rhs,x,y,z,t)=vec1(spi,col,rhs,x,y,z,t)+cmplx(vec2(spi,col,rhs,x,y,z,t),kind=dp)*fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NsNcNv_rvp
   subroutine vec_incr_NsNcNv_rdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(spi,col,rhs,x,y,z,t)=vec1(spi,col,rhs,x,y,z,t)+      vec2(spi,col,rhs,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NsNcNv_rdp

   subroutine vec_incr_NcNvNs_rsp(vec1,vec2,fac) ! #3
      implicit none
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(col,rhs,spi,x,y,z,t)=vec1(col,rhs,spi,x,y,z,t)+      vec2(col,rhs,spi,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NcNvNs_rsp
   subroutine vec_incr_NcNvNs_rvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(col,rhs,spi,x,y,z,t)=vec1(col,rhs,spi,x,y,z,t)+cmplx(vec2(col,rhs,spi,x,y,z,t),kind=dp)*fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NcNvNs_rvp
   subroutine vec_incr_NcNvNs_rdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(col,rhs,spi,x,y,z,t)=vec1(col,rhs,spi,x,y,z,t)+      vec2(col,rhs,spi,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NcNvNs_rdp

   subroutine vec_incr_NvNcNs_rsp(vec1,vec2,fac) ! #4
      implicit none
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(rhs,col,spi,x,y,z,t)=vec1(rhs,col,spi,x,y,z,t)+      vec2(rhs,col,spi,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NvNcNs_rsp
   subroutine vec_incr_NvNcNs_rvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(rhs,col,spi,x,y,z,t)=vec1(rhs,col,spi,x,y,z,t)+cmplx(vec2(rhs,col,spi,x,y,z,t),kind=dp)*fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NvNcNs_rvp
   subroutine vec_incr_NvNcNs_rdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(rhs,col,spi,x,y,z,t)=vec1(rhs,col,spi,x,y,z,t)+      vec2(rhs,col,spi,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NvNcNs_rdp

   subroutine vec_incr_NsNvNc_rsp(vec1,vec2,fac) ! #5
      implicit none
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(spi,rhs,col,x,y,z,t)=vec1(spi,rhs,col,x,y,z,t)+      vec2(spi,rhs,col,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NsNvNc_rsp
   subroutine vec_incr_NsNvNc_rvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(spi,rhs,col,x,y,z,t)=vec1(spi,rhs,col,x,y,z,t)+cmplx(vec2(spi,rhs,col,x,y,z,t),kind=dp)*fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NsNvNc_rvp
   subroutine vec_incr_NsNvNc_rdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(spi,rhs,col,x,y,z,t)=vec1(spi,rhs,col,x,y,z,t)+      vec2(spi,rhs,col,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NsNvNc_rdp

   subroutine vec_incr_NvNsNc_rsp(vec1,vec2,fac) ! #6
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(rhs,spi,col,x,y,z,t)=vec1(rhs,spi,col,x,y,z,t)+      vec2(rhs,spi,col,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NvNsNc_rsp
   subroutine vec_incr_NvNsNc_rvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(rhs,spi,col,x,y,z,t)=vec1(rhs,spi,col,x,y,z,t)+cmplx(vec2(rhs,spi,col,x,y,z,t),kind=dp)*fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NvNsNc_rvp
   subroutine vec_incr_NvNsNc_rdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(rhs,spi,col,x,y,z,t)=vec1(rhs,spi,col,x,y,z,t)+      vec2(rhs,spi,col,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NvNsNc_rdp

   subroutine vec_incr_csp(vec1,vec2,str_layout,fac_csp)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(inout) :: vec1
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in   ) :: vec2
      character(len=6),intent(in) :: str_layout
      complex(kind=sp),dimension(:),intent(in) :: fac_csp
      complex(kind=sp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(vec1).ne.shape(vec2))) stop ' vec_incr_csp: shape(vec1).ne.shape(vec2)'
      forall(rhs=1:Nv) fac(rhs)=fac_csp(modulo(rhs-1,size(fac_csp))+1)
      select case(str_layout)
         case('NcNsNv'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call vec_incr_NcNsNv_csp(vec1,vec2,fac)
         case('NsNcNv'); if (all(shape(vec1)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call vec_incr_NsNcNv_csp(vec1,vec2,fac)
         case('NcNvNs'); if (all(shape(vec1)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call vec_incr_NcNvNs_csp(vec1,vec2,fac)
         case('NvNcNs'); if (all(shape(vec1)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call vec_incr_NvNcNs_csp(vec1,vec2,fac)
         case('NsNvNc'); if (all(shape(vec1)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call vec_incr_NsNvNc_csp(vec1,vec2,fac)
         case('NvNsNc'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call vec_incr_NvNsNc_csp(vec1,vec2,fac)
         case default  ; write(*,*) 'vec_incr_csp: unknown str_layout: '//str_layout
      end select
   end subroutine vec_incr_csp
   subroutine vec_incr_cvp(vec1,vec2,str_layout,fac_cdp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(inout) :: vec1
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in   ) :: vec2
      character(len=6),intent(in) :: str_layout
      complex(kind=dp),dimension(:),intent(in) :: fac_cdp
      complex(kind=dp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(vec1).ne.shape(vec2))) stop ' vec_incr_cvp: shape(vec1).ne.shape(vec2)'
      forall(rhs=1:Nv) fac(rhs)=fac_cdp(modulo(rhs-1,size(fac_cdp))+1)
      select case(str_layout)
         case('NcNsNv'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call vec_incr_NcNsNv_cvp(vec1,vec2,fac)
         case('NsNcNv'); if (all(shape(vec1)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call vec_incr_NsNcNv_cvp(vec1,vec2,fac)
         case('NcNvNs'); if (all(shape(vec1)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call vec_incr_NcNvNs_cvp(vec1,vec2,fac)
         case('NvNcNs'); if (all(shape(vec1)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call vec_incr_NvNcNs_cvp(vec1,vec2,fac)
         case('NsNvNc'); if (all(shape(vec1)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call vec_incr_NsNvNc_cvp(vec1,vec2,fac)
         case('NvNsNc'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call vec_incr_NvNsNc_cvp(vec1,vec2,fac)
         case default  ; write(*,*) 'vec_incr_cvp: unknown str_layout: '//str_layout
      end select
   end subroutine vec_incr_cvp
   subroutine vec_incr_cdp(vec1,vec2,str_layout,fac_cdp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(inout) :: vec1
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in   ) :: vec2
      character(len=6),intent(in) :: str_layout
      complex(kind=dp),dimension(:),intent(in) :: fac_cdp
      complex(kind=dp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(vec1).ne.shape(vec2))) stop ' vec_incr_cdp: shape(vec1).ne.shape(vec2)'
      forall(rhs=1:Nv) fac(rhs)=fac_cdp(modulo(rhs-1,size(fac_cdp))+1)
      select case(str_layout)
         case('NcNsNv'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call vec_incr_NcNsNv_cdp(vec1,vec2,fac)
         case('NsNcNv'); if (all(shape(vec1)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call vec_incr_NsNcNv_cdp(vec1,vec2,fac)
         case('NcNvNs'); if (all(shape(vec1)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call vec_incr_NcNvNs_cdp(vec1,vec2,fac)
         case('NvNcNs'); if (all(shape(vec1)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call vec_incr_NvNcNs_cdp(vec1,vec2,fac)
         case('NsNvNc'); if (all(shape(vec1)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call vec_incr_NsNvNc_cdp(vec1,vec2,fac)
         case('NvNsNc'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call vec_incr_NvNsNc_cdp(vec1,vec2,fac)
         case default  ; write(*,*) 'vec_incr_cdp: unknown str_layout: '//str_layout
      end select
   end subroutine vec_incr_cdp

   subroutine vec_incr_NcNsNv_csp(vec1,vec2,fac) ! #1
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(col,spi,rhs,x,y,z,t)=vec1(col,spi,rhs,x,y,z,t)+      vec2(col,spi,rhs,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NcNsNv_csp
   subroutine vec_incr_NcNsNv_cvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(col,spi,rhs,x,y,z,t)=vec1(col,spi,rhs,x,y,z,t)+cmplx(vec2(col,spi,rhs,x,y,z,t),kind=dp)*fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NcNsNv_cvp
   subroutine vec_incr_NcNsNv_cdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(col,spi,rhs,x,y,z,t)=vec1(col,spi,rhs,x,y,z,t)+      vec2(col,spi,rhs,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NcNsNv_cdp

   subroutine vec_incr_NsNcNv_csp(vec1,vec2,fac) ! #2
      implicit none
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(spi,col,rhs,x,y,z,t)=vec1(spi,col,rhs,x,y,z,t)+      vec2(spi,col,rhs,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NsNcNv_csp
   subroutine vec_incr_NsNcNv_cvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(spi,col,rhs,x,y,z,t)=vec1(spi,col,rhs,x,y,z,t)+cmplx(vec2(spi,col,rhs,x,y,z,t),kind=dp)*fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NsNcNv_cvp
   subroutine vec_incr_NsNcNv_cdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(spi,col,rhs,x,y,z,t)=vec1(spi,col,rhs,x,y,z,t)+      vec2(spi,col,rhs,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NsNcNv_cdp

   subroutine vec_incr_NcNvNs_csp(vec1,vec2,fac) ! #3
      implicit none
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(col,rhs,spi,x,y,z,t)=vec1(col,rhs,spi,x,y,z,t)+      vec2(col,rhs,spi,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NcNvNs_csp
   subroutine vec_incr_NcNvNs_cvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(col,rhs,spi,x,y,z,t)=vec1(col,rhs,spi,x,y,z,t)+cmplx(vec2(col,rhs,spi,x,y,z,t),kind=dp)*fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NcNvNs_cvp
   subroutine vec_incr_NcNvNs_cdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(col,rhs,spi,x,y,z,t)=vec1(col,rhs,spi,x,y,z,t)+      vec2(col,rhs,spi,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NcNvNs_cdp

   subroutine vec_incr_NvNcNs_csp(vec1,vec2,fac) ! #4
      implicit none
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(rhs,col,spi,x,y,z,t)=vec1(rhs,col,spi,x,y,z,t)+      vec2(rhs,col,spi,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NvNcNs_csp
   subroutine vec_incr_NvNcNs_cvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(rhs,col,spi,x,y,z,t)=vec1(rhs,col,spi,x,y,z,t)+cmplx(vec2(rhs,col,spi,x,y,z,t),kind=dp)*fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NvNcNs_cvp
   subroutine vec_incr_NvNcNs_cdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(rhs,col,spi,x,y,z,t)=vec1(rhs,col,spi,x,y,z,t)+      vec2(rhs,col,spi,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NvNcNs_cdp

   subroutine vec_incr_NsNvNc_csp(vec1,vec2,fac) ! #5
      implicit none
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(spi,rhs,col,x,y,z,t)=vec1(spi,rhs,col,x,y,z,t)+      vec2(spi,rhs,col,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NsNvNc_csp
   subroutine vec_incr_NsNvNc_cvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(spi,rhs,col,x,y,z,t)=vec1(spi,rhs,col,x,y,z,t)+cmplx(vec2(spi,rhs,col,x,y,z,t),kind=dp)*fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NsNvNc_cvp
   subroutine vec_incr_NsNvNc_cdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(spi,rhs,col,x,y,z,t)=vec1(spi,rhs,col,x,y,z,t)+      vec2(spi,rhs,col,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NsNvNc_cdp

   subroutine vec_incr_NvNsNc_csp(vec1,vec2,fac) ! #6
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(rhs,spi,col,x,y,z,t)=vec1(rhs,spi,col,x,y,z,t)+      vec2(rhs,spi,col,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NvNsNc_csp
   subroutine vec_incr_NvNsNc_cvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(rhs,spi,col,x,y,z,t)=vec1(rhs,spi,col,x,y,z,t)+cmplx(vec2(rhs,spi,col,x,y,z,t),kind=dp)*fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NvNsNc_cvp
   subroutine vec_incr_NvNsNc_cdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec1
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec1(rhs,spi,col,x,y,z,t)=vec1(rhs,spi,col,x,y,z,t)+      vec2(rhs,spi,col,x,y,z,t)         *fac(rhs)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_incr_NvNsNc_cdp

   subroutine vec_anti_rsp(vec1,vec2,str_layout,fac_rsp)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in   ) :: vec1
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(inout) :: vec2
      character(len=6),intent(in) :: str_layout
      real(kind=sp),dimension(:),intent(in) :: fac_rsp
      real(kind=sp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(vec1).ne.shape(vec2))) stop ' vec_anti_rsp: shape(vec1).ne.shape(vec2)'
      forall(rhs=1:Nv) fac(rhs)=fac_rsp(modulo(rhs-1,size(fac_rsp))+1)
      select case(str_layout)
         case('NcNsNv'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call vec_anti_NcNsNv_rsp(vec1,vec2,fac)
         case('NsNcNv'); if (all(shape(vec1)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call vec_anti_NsNcNv_rsp(vec1,vec2,fac)
         case('NcNvNs'); if (all(shape(vec1)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call vec_anti_NcNvNs_rsp(vec1,vec2,fac)
         case('NvNcNs'); if (all(shape(vec1)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call vec_anti_NvNcNs_rsp(vec1,vec2,fac)
         case('NsNvNc'); if (all(shape(vec1)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call vec_anti_NsNvNc_rsp(vec1,vec2,fac)
         case('NvNsNc'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call vec_anti_NvNsNc_rsp(vec1,vec2,fac)
         case default  ; write(*,*) 'vec_anti_rsp: unknown str_layout: '//str_layout
      end select
   end subroutine vec_anti_rsp
   subroutine vec_anti_rvp(vec1,vec2,str_layout,fac_rdp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in   ) :: vec1
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(inout) :: vec2
      character(len=6),intent(in) :: str_layout
      real(kind=dp),dimension(:),intent(in) :: fac_rdp
      real(kind=dp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(vec1).ne.shape(vec2))) stop ' vec_anti_rvp: shape(vec1).ne.shape(vec2)'
      forall(rhs=1:Nv) fac(rhs)=fac_rdp(modulo(rhs-1,size(fac_rdp))+1)
      select case(str_layout)
         case('NcNsNv'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call vec_anti_NcNsNv_rvp(vec1,vec2,fac)
         case('NsNcNv'); if (all(shape(vec1)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call vec_anti_NsNcNv_rvp(vec1,vec2,fac)
         case('NcNvNs'); if (all(shape(vec1)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call vec_anti_NcNvNs_rvp(vec1,vec2,fac)
         case('NvNcNs'); if (all(shape(vec1)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call vec_anti_NvNcNs_rvp(vec1,vec2,fac)
         case('NsNvNc'); if (all(shape(vec1)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call vec_anti_NsNvNc_rvp(vec1,vec2,fac)
         case('NvNsNc'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call vec_anti_NvNsNc_rvp(vec1,vec2,fac)
         case default  ; write(*,*) 'vec_anti_rvp: unknown str_layout: '//str_layout
      end select
   end subroutine vec_anti_rvp
   subroutine vec_anti_rdp(vec1,vec2,str_layout,fac_rdp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in   ) :: vec1
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(inout) :: vec2
      character(len=6),intent(in) :: str_layout
      real(kind=dp),dimension(:),intent(in) :: fac_rdp
      real(kind=dp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(vec1).ne.shape(vec2))) stop ' vec_anti_rdp: shape(vec1).ne.shape(vec2)'
      forall(rhs=1:Nv) fac(rhs)=fac_rdp(modulo(rhs-1,size(fac_rdp))+1)
      select case(str_layout)
         case('NcNsNv'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call vec_anti_NcNsNv_rdp(vec1,vec2,fac)
         case('NsNcNv'); if (all(shape(vec1)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call vec_anti_NsNcNv_rdp(vec1,vec2,fac)
         case('NcNvNs'); if (all(shape(vec1)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call vec_anti_NcNvNs_rdp(vec1,vec2,fac)
         case('NvNcNs'); if (all(shape(vec1)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call vec_anti_NvNcNs_rdp(vec1,vec2,fac)
         case('NsNvNc'); if (all(shape(vec1)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call vec_anti_NsNvNc_rdp(vec1,vec2,fac)
         case('NvNsNc'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call vec_anti_NvNsNc_rdp(vec1,vec2,fac)
         case default  ; write(*,*) 'vec_anti_rdp: unknown str_layout: '//str_layout
      end select
   end subroutine vec_anti_rdp

   subroutine vec_anti_NcNsNv_rsp(vec1,vec2,fac) ! #1
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(col,spi,rhs,x,y,z,t)=      vec1(col,spi,rhs,x,y,z,t)+      vec2(col,spi,rhs,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NcNsNv_rsp
   subroutine vec_anti_NcNsNv_rvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(col,spi,rhs,x,y,z,t)=cmplx(vec1(col,spi,rhs,x,y,z,t)+cmplx(vec2(col,spi,rhs,x,y,z,t),kind=dp)*fac(rhs),kind=sp)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NcNsNv_rvp
   subroutine vec_anti_NcNsNv_rdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(col,spi,rhs,x,y,z,t)=      vec1(col,spi,rhs,x,y,z,t)+      vec2(col,spi,rhs,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NcNsNv_rdp

   subroutine vec_anti_NsNcNv_rsp(vec1,vec2,fac) ! #2
      implicit none
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(spi,col,rhs,x,y,z,t)=      vec1(spi,col,rhs,x,y,z,t)+      vec2(spi,col,rhs,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NsNcNv_rsp
   subroutine vec_anti_NsNcNv_rvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(spi,col,rhs,x,y,z,t)=cmplx(vec1(spi,col,rhs,x,y,z,t)+cmplx(vec2(spi,col,rhs,x,y,z,t),kind=dp)*fac(rhs),kind=sp)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NsNcNv_rvp
   subroutine vec_anti_NsNcNv_rdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(spi,col,rhs,x,y,z,t)=      vec1(spi,col,rhs,x,y,z,t)+      vec2(spi,col,rhs,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NsNcNv_rdp

   subroutine vec_anti_NcNvNs_rsp(vec1,vec2,fac) ! #3
      implicit none
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(col,rhs,spi,x,y,z,t)=      vec1(col,rhs,spi,x,y,z,t)+      vec2(col,rhs,spi,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NcNvNs_rsp
   subroutine vec_anti_NcNvNs_rvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(col,rhs,spi,x,y,z,t)=cmplx(vec1(col,rhs,spi,x,y,z,t)+cmplx(vec2(col,rhs,spi,x,y,z,t),kind=dp)*fac(rhs),kind=sp)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NcNvNs_rvp
   subroutine vec_anti_NcNvNs_rdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(col,rhs,spi,x,y,z,t)=      vec1(col,rhs,spi,x,y,z,t)+      vec2(col,rhs,spi,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NcNvNs_rdp

   subroutine vec_anti_NvNcNs_rsp(vec1,vec2,fac) ! #4
      implicit none
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(rhs,col,spi,x,y,z,t)=      vec1(rhs,col,spi,x,y,z,t)+      vec2(rhs,col,spi,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NvNcNs_rsp
   subroutine vec_anti_NvNcNs_rvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(rhs,col,spi,x,y,z,t)=cmplx(vec1(rhs,col,spi,x,y,z,t)+cmplx(vec2(rhs,col,spi,x,y,z,t),kind=dp)*fac(rhs),kind=sp)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NvNcNs_rvp
   subroutine vec_anti_NvNcNs_rdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(rhs,col,spi,x,y,z,t)=      vec1(rhs,col,spi,x,y,z,t)+      vec2(rhs,col,spi,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NvNcNs_rdp

   subroutine vec_anti_NsNvNc_rsp(vec1,vec2,fac) ! #5
      implicit none
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(spi,rhs,col,x,y,z,t)=      vec1(spi,rhs,col,x,y,z,t)+      vec2(spi,rhs,col,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NsNvNc_rsp
   subroutine vec_anti_NsNvNc_rvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(spi,rhs,col,x,y,z,t)=cmplx(vec1(spi,rhs,col,x,y,z,t)+cmplx(vec2(spi,rhs,col,x,y,z,t),kind=dp)*fac(rhs),kind=sp)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NsNvNc_rvp
   subroutine vec_anti_NsNvNc_rdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(spi,rhs,col,x,y,z,t)=      vec1(spi,rhs,col,x,y,z,t)+      vec2(spi,rhs,col,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NsNvNc_rdp

   subroutine vec_anti_NvNsNc_rsp(vec1,vec2,fac) ! #6
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(rhs,spi,col,x,y,z,t)=      vec1(rhs,spi,col,x,y,z,t)+      vec2(rhs,spi,col,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NvNsNc_rsp
   subroutine vec_anti_NvNsNc_rvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(rhs,spi,col,x,y,z,t)=cmplx(vec1(rhs,spi,col,x,y,z,t)+cmplx(vec2(rhs,spi,col,x,y,z,t),kind=dp)*fac(rhs),kind=sp)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NvNsNc_rvp
   subroutine vec_anti_NvNsNc_rdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      real(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(rhs,spi,col,x,y,z,t)=      vec1(rhs,spi,col,x,y,z,t)+      vec2(rhs,spi,col,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NvNsNc_rdp

   subroutine vec_anti_csp(vec1,vec2,str_layout,fac_csp)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in   ) :: vec1
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(inout) :: vec2
      character(len=6),intent(in) :: str_layout
      complex(kind=sp),dimension(:),intent(in) :: fac_csp
      complex(kind=sp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(vec1).ne.shape(vec2))) stop ' vec_anti_csp: shape(vec1).ne.shape(vec2)'
      forall(rhs=1:Nv) fac(rhs)=fac_csp(modulo(rhs-1,size(fac_csp))+1)
      select case(str_layout)
         case('NcNsNv'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call vec_anti_NcNsNv_csp(vec1,vec2,fac)
         case('NsNcNv'); if (all(shape(vec1)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call vec_anti_NsNcNv_csp(vec1,vec2,fac)
         case('NcNvNs'); if (all(shape(vec1)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call vec_anti_NcNvNs_csp(vec1,vec2,fac)
         case('NvNcNs'); if (all(shape(vec1)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call vec_anti_NvNcNs_csp(vec1,vec2,fac)
         case('NsNvNc'); if (all(shape(vec1)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call vec_anti_NsNvNc_csp(vec1,vec2,fac)
         case('NvNsNc'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call vec_anti_NvNsNc_csp(vec1,vec2,fac)
         case default  ; write(*,*) 'vec_anti_csp: unknown str_layout: '//str_layout
      end select
   end subroutine vec_anti_csp
   subroutine vec_anti_cvp(vec1,vec2,str_layout,fac_cdp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in   ) :: vec1
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(inout) :: vec2
      character(len=6),intent(in) :: str_layout
      complex(kind=dp),dimension(:),intent(in) :: fac_cdp
      complex(kind=dp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(vec1).ne.shape(vec2))) stop ' vec_anti_cvp: shape(vec1).ne.shape(vec2)'
      forall(rhs=1:Nv) fac(rhs)=fac_cdp(modulo(rhs-1,size(fac_cdp))+1)
      select case(str_layout)
         case('NcNsNv'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call vec_anti_NcNsNv_cvp(vec1,vec2,fac)
         case('NsNcNv'); if (all(shape(vec1)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call vec_anti_NsNcNv_cvp(vec1,vec2,fac)
         case('NcNvNs'); if (all(shape(vec1)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call vec_anti_NcNvNs_cvp(vec1,vec2,fac)
         case('NvNcNs'); if (all(shape(vec1)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call vec_anti_NvNcNs_cvp(vec1,vec2,fac)
         case('NsNvNc'); if (all(shape(vec1)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call vec_anti_NsNvNc_cvp(vec1,vec2,fac)
         case('NvNsNc'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call vec_anti_NvNsNc_cvp(vec1,vec2,fac)
         case default  ; write(*,*) 'vec_anti_cvp: unknown str_layout: '//str_layout
      end select
   end subroutine vec_anti_cvp
   subroutine vec_anti_cdp(vec1,vec2,str_layout,fac_cdp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in   ) :: vec1
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(inout) :: vec2
      character(len=6),intent(in) :: str_layout
      complex(kind=dp),dimension(:),intent(in) :: fac_cdp
      complex(kind=dp),dimension(Nv) :: fac
      integer :: rhs
      if (any(shape(vec1).ne.shape(vec2))) stop ' vec_anti_cdp: shape(vec1).ne.shape(vec2)'
      forall(rhs=1:Nv) fac(rhs)=fac_cdp(modulo(rhs-1,size(fac_cdp))+1)
      select case(str_layout)
         case('NcNsNv'); if (all(shape(vec1)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call vec_anti_NcNsNv_cdp(vec1,vec2,fac)
         case('NsNcNv'); if (all(shape(vec1)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call vec_anti_NsNcNv_cdp(vec1,vec2,fac)
         case('NcNvNs'); if (all(shape(vec1)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call vec_anti_NcNvNs_cdp(vec1,vec2,fac)
         case('NvNcNs'); if (all(shape(vec1)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call vec_anti_NvNcNs_cdp(vec1,vec2,fac)
         case('NsNvNc'); if (all(shape(vec1)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call vec_anti_NsNvNc_cdp(vec1,vec2,fac)
         case('NvNsNc'); if (all(shape(vec1)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call vec_anti_NvNsNc_cdp(vec1,vec2,fac)
         case default  ; write(*,*) 'vec_anti_cdp: unknown str_layout: '//str_layout
      end select
   end subroutine vec_anti_cdp

   subroutine vec_anti_NcNsNv_csp(vec1,vec2,fac) ! #1
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(col,spi,rhs,x,y,z,t)=      vec1(col,spi,rhs,x,y,z,t)+      vec2(col,spi,rhs,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NcNsNv_csp
   subroutine vec_anti_NcNsNv_cvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(col,spi,rhs,x,y,z,t)=cmplx(vec1(col,spi,rhs,x,y,z,t)+cmplx(vec2(col,spi,rhs,x,y,z,t),kind=dp)*fac(rhs),kind=sp)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NcNsNv_cvp
   subroutine vec_anti_NcNsNv_cdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(col,spi,rhs,x,y,z,t)=      vec1(col,spi,rhs,x,y,z,t)+      vec2(col,spi,rhs,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NcNsNv_cdp

   subroutine vec_anti_NsNcNv_csp(vec1,vec2,fac) ! #2
      implicit none
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(spi,col,rhs,x,y,z,t)=      vec1(spi,col,rhs,x,y,z,t)+      vec2(spi,col,rhs,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NsNcNv_csp
   subroutine vec_anti_NsNcNv_cvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(spi,col,rhs,x,y,z,t)=cmplx(vec1(spi,col,rhs,x,y,z,t)+cmplx(vec2(spi,col,rhs,x,y,z,t),kind=dp)*fac(rhs),kind=sp)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NsNcNv_cvp
   subroutine vec_anti_NsNcNv_cdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(spi,col,rhs,x,y,z,t)=      vec1(spi,col,rhs,x,y,z,t)+      vec2(spi,col,rhs,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NsNcNv_cdp

   subroutine vec_anti_NcNvNs_csp(vec1,vec2,fac) ! #3
      implicit none
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(col,rhs,spi,x,y,z,t)=      vec1(col,rhs,spi,x,y,z,t)+      vec2(col,rhs,spi,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NcNvNs_csp
   subroutine vec_anti_NcNvNs_cvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(col,rhs,spi,x,y,z,t)=cmplx(vec1(col,rhs,spi,x,y,z,t)+cmplx(vec2(col,rhs,spi,x,y,z,t),kind=dp)*fac(rhs),kind=sp)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NcNvNs_cvp
   subroutine vec_anti_NcNvNs_cdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(col,rhs,spi,x,y,z,t)=      vec1(col,rhs,spi,x,y,z,t)+      vec2(col,rhs,spi,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NcNvNs_cdp

   subroutine vec_anti_NvNcNs_csp(vec1,vec2,fac) ! #4
      implicit none
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(rhs,col,spi,x,y,z,t)=      vec1(rhs,col,spi,x,y,z,t)+      vec2(rhs,col,spi,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NvNcNs_csp
   subroutine vec_anti_NvNcNs_cvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(rhs,col,spi,x,y,z,t)=cmplx(vec1(rhs,col,spi,x,y,z,t)+cmplx(vec2(rhs,col,spi,x,y,z,t),kind=dp)*fac(rhs),kind=sp)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NvNcNs_cvp
   subroutine vec_anti_NvNcNs_cdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(rhs,col,spi,x,y,z,t)=      vec1(rhs,col,spi,x,y,z,t)+      vec2(rhs,col,spi,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NvNcNs_cdp

   subroutine vec_anti_NsNvNc_csp(vec1,vec2,fac) ! #5
      implicit none
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(spi,rhs,col,x,y,z,t)=      vec1(spi,rhs,col,x,y,z,t)+      vec2(spi,rhs,col,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NsNvNc_csp
   subroutine vec_anti_NsNvNc_cvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(spi,rhs,col,x,y,z,t)=cmplx(vec1(spi,rhs,col,x,y,z,t)+cmplx(vec2(spi,rhs,col,x,y,z,t),kind=dp)*fac(rhs),kind=sp)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NsNvNc_cvp
   subroutine vec_anti_NsNvNc_cdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(spi,rhs,col,x,y,z,t)=      vec1(spi,rhs,col,x,y,z,t)+      vec2(spi,rhs,col,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NsNvNc_cdp

   subroutine vec_anti_NvNsNc_csp(vec1,vec2,fac) ! #6
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=sp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(rhs,spi,col,x,y,z,t)=      vec1(rhs,spi,col,x,y,z,t)+      vec2(rhs,spi,col,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NvNsNc_csp
   subroutine vec_anti_NvNsNc_cvp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(rhs,spi,col,x,y,z,t)=cmplx(vec1(rhs,spi,col,x,y,z,t)+cmplx(vec2(rhs,spi,col,x,y,z,t),kind=dp)*fac(rhs),kind=sp)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NvNsNc_cvp
   subroutine vec_anti_NvNsNc_cdp(vec1,vec2,fac)
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(in   ) :: vec1
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec2
      complex(kind=dp),dimension(Nv),intent(in) :: fac
      integer :: x,y,z,t,col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(fac) SHARED(vec1,vec2) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) vec2(rhs,spi,col,x,y,z,t)=      vec1(rhs,spi,col,x,y,z,t)+      vec2(rhs,spi,col,x,y,z,t)         *fac(rhs)         
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine vec_anti_NvNsNc_cdp

   subroutine app_gamma5_sp(vec,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(inout) :: vec
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
         case('NcNsNv'); if (all(shape(vec)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call app_gamma5_NcNsNv_sp(vec)
         case('NsNcNv'); if (all(shape(vec)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call app_gamma5_NsNcNv_sp(vec)
         case('NcNvNs'); if (all(shape(vec)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call app_gamma5_NcNvNs_sp(vec)
         case('NvNcNs'); if (all(shape(vec)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call app_gamma5_NvNcNs_sp(vec)
         case('NsNvNc'); if (all(shape(vec)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call app_gamma5_NsNvNc_sp(vec)
         case('NvNsNc'); if (all(shape(vec)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call app_gamma5_NvNsNc_sp(vec)
         case default  ; write(*,*) 'app_gamma5_sp: unknown str_layout: '//str_layout
      end select
   end subroutine app_gamma5_sp
   subroutine app_gamma5_dp(vec,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(inout) :: vec
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
         case('NcNsNv'); if (all(shape(vec)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call app_gamma5_NcNsNv_dp(vec)
         case('NsNcNv'); if (all(shape(vec)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call app_gamma5_NsNcNv_dp(vec)
         case('NcNvNs'); if (all(shape(vec)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call app_gamma5_NcNvNs_dp(vec)
         case('NvNcNs'); if (all(shape(vec)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call app_gamma5_NvNcNs_dp(vec)
         case('NsNvNc'); if (all(shape(vec)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call app_gamma5_NsNvNc_dp(vec)
         case('NvNsNc'); if (all(shape(vec)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call app_gamma5_NvNsNc_dp(vec)
         case default  ; write(*,*) 'app_gamma5_dp: unknown str_layout: '//str_layout
      end select
   end subroutine app_gamma5_dp

   subroutine app_gamma5_NcNsNv_sp(vec) ! #1
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec
      integer :: x,y,z,t
      !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         vec(:,3:4,:,x,y,z,t)=-vec(:,3:4,:,x,y,z,t)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine app_gamma5_NcNsNv_sp
   subroutine app_gamma5_NcNsNv_dp(vec)
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec
      integer :: x,y,z,t
      !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         vec(:,3:4,:,x,y,z,t)=-vec(:,3:4,:,x,y,z,t)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine app_gamma5_NcNsNv_dp

   subroutine app_gamma5_NsNcNv_sp(vec) ! #2
      implicit none
      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec
      integer :: x,y,z,t
      !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         vec(3:4,:,:,x,y,z,t)=-vec(3:4,:,:,x,y,z,t)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine app_gamma5_NsNcNv_sp
   subroutine app_gamma5_NsNcNv_dp(vec)
      implicit none
      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(inout) :: vec
      integer :: x,y,z,t
      !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         vec(3:4,:,:,x,y,z,t)=-vec(3:4,:,:,x,y,z,t)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine app_gamma5_NsNcNv_dp

   subroutine app_gamma5_NcNvNs_sp(vec) ! #3
      implicit none
      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(inout) :: vec
      integer :: x,y,z,t
      !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         vec(:,:,3:4,x,y,z,t)=-vec(:,:,3:4,x,y,z,t)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine app_gamma5_NcNvNs_sp
   subroutine app_gamma5_NcNvNs_dp(vec)
      implicit none
      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(inout) :: vec
      integer :: x,y,z,t
      !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         vec(:,:,3:4,x,y,z,t)=-vec(:,:,3:4,x,y,z,t)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine app_gamma5_NcNvNs_dp

   subroutine app_gamma5_NvNcNs_sp(vec) ! #4
      implicit none
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(inout) :: vec
      integer :: x,y,z,t
      !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         vec(:,:,3:4,x,y,z,t)=-vec(:,:,3:4,x,y,z,t)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine app_gamma5_NvNcNs_sp
   subroutine app_gamma5_NvNcNs_dp(vec)
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(inout) :: vec
      integer :: x,y,z,t
      !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         vec(:,:,3:4,x,y,z,t)=-vec(:,:,3:4,x,y,z,t)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine app_gamma5_NvNcNs_dp

   subroutine app_gamma5_NsNvNc_sp(vec) ! #5
      implicit none
      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec
      integer :: x,y,z,t
      !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         vec(3:4,:,:,x,y,z,t)=-vec(3:4,:,:,x,y,z,t)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine app_gamma5_NsNvNc_sp
   subroutine app_gamma5_NsNvNc_dp(vec)
      implicit none
      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec
      integer :: x,y,z,t
      !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         vec(3:4,:,:,x,y,z,t)=-vec(3:4,:,:,x,y,z,t)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine app_gamma5_NsNvNc_dp

   subroutine app_gamma5_NvNsNc_sp(vec) ! #6
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec
      integer :: x,y,z,t
      !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         vec(:,3:4,:,x,y,z,t)=-vec(:,3:4,:,x,y,z,t)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine app_gamma5_NvNsNc_sp
   subroutine app_gamma5_NvNsNc_dp(vec)
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(inout) :: vec
      integer :: x,y,z,t
      !$OMP PARALLEL DO COLLAPSE(Nlev) SHARED(vec) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         vec(:,3:4,:,x,y,z,t)=-vec(:,3:4,:,x,y,z,t)
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
   end subroutine app_gamma5_NvNsNc_dp

   subroutine vec_pointsource_sp(vec,str_layout,t_values)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: vec
      character(len=6),intent(in) :: str_layout
      integer,dimension(Nv/(Nc*04)),intent(out) :: t_values
      real(kind=sp),dimension(04,Nv/(Nc*04)) :: rand_sp
      integer :: x,y,z,t,pos,col,spi
      call vec_shapecheck_sp(vec,str_layout,' vec_pointsource_sp: shape(vec) inconsistent with layout='//str_layout)
      call vec_zero_sp(vec,str_layout)
      call random_number(rand_sp)
      do pos=1,Nv/(Nc*04)
         x=int(Nx*rand_sp(1,pos))+1
         y=int(Ny*rand_sp(2,pos))+1
         z=int(Nz*rand_sp(3,pos))+1
         t=int(Nt*rand_sp(4,pos))+1; t_values(pos)=t
         do spi=1,04
         do col=1,Nc
            select case(str_layout)
             case('NcNsNv'); vec(col,spi,Nc*04*(pos-1)+Nc*(spi-1)+col,x,y,z,t)=cmplx(1.0,kind=sp)
             case('NsNcNv'); vec(spi,col,Nc*04*(pos-1)+Nc*(spi-1)+col,x,y,z,t)=cmplx(1.0,kind=sp)
             case('NcNvNs'); vec(col,Nc*04*(pos-1)+Nc*(spi-1)+col,spi,x,y,z,t)=cmplx(1.0,kind=sp)
             case('NvNcNs'); vec(Nc*04*(pos-1)+Nc*(spi-1)+col,col,spi,x,y,z,t)=cmplx(1.0,kind=sp)
             case('NsNvNc'); vec(spi,Nc*04*(pos-1)+Nc*(spi-1)+col,col,x,y,z,t)=cmplx(1.0,kind=sp)
             case('NvNsNc'); vec(Nc*04*(pos-1)+Nc*(spi-1)+col,spi,col,x,y,z,t)=cmplx(1.0,kind=sp)
            end select
         end do
         end do
      end do
   end subroutine vec_pointsource_sp
   subroutine vec_pointsource_dp(vec,str_layout,t_values)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: vec
      character(len=6),intent(in) :: str_layout
      integer,dimension(Nv/(Nc*04)),intent(out) :: t_values
      real(kind=dp),dimension(04,Nv/(Nc*04)) :: rand_dp
      integer :: x,y,z,t,pos,col,spi
      call vec_shapecheck_dp(vec,str_layout,' vec_pointsource_dp: shape(vec) inconsistent with layout='//str_layout)
      call vec_zero_dp(vec,str_layout)
      call random_number(rand_dp)
      do pos=1,Nv/(Nc*04)
         x=int(Nx*rand_dp(1,pos))+1
         y=int(Ny*rand_dp(2,pos))+1
         z=int(Nz*rand_dp(3,pos))+1
         t=int(Nt*rand_dp(4,pos))+1; t_values(pos)=t
         do spi=1,04
         do col=1,Nc
            select case(str_layout)
             case('NcNsNv'); vec(col,spi,Nc*04*(pos-1)+Nc*(spi-1)+col,x,y,z,t)=cmplx(1.0,kind=dp)
             case('NsNcNv'); vec(spi,col,Nc*04*(pos-1)+Nc*(spi-1)+col,x,y,z,t)=cmplx(1.0,kind=dp)
             case('NcNvNs'); vec(col,Nc*04*(pos-1)+Nc*(spi-1)+col,spi,x,y,z,t)=cmplx(1.0,kind=dp)
             case('NvNcNs'); vec(Nc*04*(pos-1)+Nc*(spi-1)+col,col,spi,x,y,z,t)=cmplx(1.0,kind=dp)
             case('NsNvNc'); vec(spi,Nc*04*(pos-1)+Nc*(spi-1)+col,col,x,y,z,t)=cmplx(1.0,kind=dp)
             case('NvNsNc'); vec(Nc*04*(pos-1)+Nc*(spi-1)+col,spi,col,x,y,z,t)=cmplx(1.0,kind=dp)
            end select
         end do
         end do
      end do
   end subroutine vec_pointsource_dp

   subroutine vec_pseudoscalar_sp(vec,str_layout,t_values,pseudo_sp)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in) :: vec
      character(len=6),intent(in) :: str_layout
      integer,dimension(Nv/(Nc*04)),intent(in) :: t_values
      real(kind=sp),dimension(0:Nt/2),intent(out) :: pseudo_sp
      real(kind=dp),dimension(Nt,max(Nv/(Nc*04),1)) :: obj
      integer :: x,y,z,t,pos,col,spi
      call vec_shapecheck_sp(vec,str_layout,' vec_pseudoscalar_sp: shape(vec) inconsistent with layout='//str_layout)
      obj(:,:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(vec) REDUCTION(+:obj) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do pos=1,Nv/(Nc*04)
         do spi=1,04
         do col=1,Nc
            select case(str_layout)
             case('NcNsNv'); obj(t,pos)=obj(t,pos)+sum(myabssqu_sp(vec(:,:,Nc*04*(pos-1)+Nc*(spi-1)+col,x,y,z,t)))
             case('NsNcNv'); obj(t,pos)=obj(t,pos)+sum(myabssqu_sp(vec(:,:,Nc*04*(pos-1)+Nc*(spi-1)+col,x,y,z,t)))
             case('NcNvNs'); obj(t,pos)=obj(t,pos)+sum(myabssqu_sp(vec(:,Nc*04*(pos-1)+Nc*(spi-1)+col,:,x,y,z,t)))
             case('NvNcNs'); obj(t,pos)=obj(t,pos)+sum(myabssqu_sp(vec(Nc*04*(pos-1)+Nc*(spi-1)+col,:,:,x,y,z,t)))
             case('NsNvNc'); obj(t,pos)=obj(t,pos)+sum(myabssqu_sp(vec(:,Nc*04*(pos-1)+Nc*(spi-1)+col,:,x,y,z,t)))
             case('NvNsNc'); obj(t,pos)=obj(t,pos)+sum(myabssqu_sp(vec(Nc*04*(pos-1)+Nc*(spi-1)+col,:,:,x,y,z,t)))
            end select
         end do
         end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      if (.false.) then
         do t=1,Nt
            write(*,'(a,i4,1024es12.4)') ' vec_pseudoscalar_'//str_layout//'_corr_sp: ',t,obj(t,:) !!! note: for debugging only
         end do
      end if
      write(*,'(a,1024i4)') ' vec_pseudoscalar_'//str_layout//'_sp: t-values used were',t_values(:)
      write(*,'(a,1024i4)') ' vec_pseudoscalar_'//str_layout//'_sp: t-values found are',maxloc(abs(obj),dim=1)
      if (any(maxloc(abs(obj),dim=1).ne.t_values(1:max(Nv/(Nc*04),1)))) then
         write(*,'(a)') ' vec_pseudoscalar_'//str_layout//'_sp: WARNING -- using found t-values would have been harmful'
      end if
      do pos=1,Nv/(Nc*04)
         obj(:,pos)=cshift(obj(:,pos),t_values(pos))
      end do
      do t=0,Nt/2
         select case(t)
          case(0)     ; pseudo_sp(t)=sngl(1.0_dp*sum(0.000_sp+obj(Nt-0,:)))/float(Nv/(Nc*04))
          case default; pseudo_sp(t)=sngl(0.5_dp*sum(obj(t,:)+obj(Nt-t,:)))/float(Nv/(Nc*04))
         end select
      end do
   end subroutine vec_pseudoscalar_sp
   subroutine vec_pseudoscalar_dp(vec,str_layout,t_values,pseudo_dp)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in) :: vec
      character(len=6),intent(in) :: str_layout
      integer,dimension(Nv/(Nc*04)),intent(in) :: t_values
      real(kind=dp),dimension(0:Nt/2),intent(out) :: pseudo_dp
      real(kind=dp),dimension(Nt,max(Nv/(Nc*04),1)) :: obj
      integer :: x,y,z,t,pos,col,spi
      call vec_shapecheck_dp(vec,str_layout,' vec_pseudoscalar_dp: shape(vec) inconsistent with layout='//str_layout)
      obj(:,:)=0.0_dp
      !$OMP PARALLEL DO COLLAPSE(Nlev) FIRSTPRIVATE(str_layout) SHARED(vec) REDUCTION(+:obj) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny
      do x=1,Nx
         do pos=1,Nv/(Nc*04)
         do spi=1,04
         do col=1,Nc
            select case(str_layout)
             case('NcNsNv'); obj(t,pos)=obj(t,pos)+sum(myabssqu_dp(vec(:,:,Nc*04*(pos-1)+Nc*(spi-1)+col,x,y,z,t)))
             case('NsNcNv'); obj(t,pos)=obj(t,pos)+sum(myabssqu_dp(vec(:,:,Nc*04*(pos-1)+Nc*(spi-1)+col,x,y,z,t)))
             case('NcNvNs'); obj(t,pos)=obj(t,pos)+sum(myabssqu_dp(vec(:,Nc*04*(pos-1)+Nc*(spi-1)+col,:,x,y,z,t)))
             case('NvNcNs'); obj(t,pos)=obj(t,pos)+sum(myabssqu_dp(vec(Nc*04*(pos-1)+Nc*(spi-1)+col,:,:,x,y,z,t)))
             case('NsNvNc'); obj(t,pos)=obj(t,pos)+sum(myabssqu_dp(vec(:,Nc*04*(pos-1)+Nc*(spi-1)+col,:,x,y,z,t)))
             case('NvNsNc'); obj(t,pos)=obj(t,pos)+sum(myabssqu_dp(vec(Nc*04*(pos-1)+Nc*(spi-1)+col,:,:,x,y,z,t)))
            end select
         end do
         end do
         end do
      end do
      end do
      end do
      end do
      !$OMP END PARALLEL DO
      if (.false.) then
         do t=1,Nt
            write(*,'(a,i4,1024es12.4)') ' vec_pseudoscalar_'//str_layout//'_corr_dp: ',t,obj(t,:) !!! note: for debugging only
         end do
      end if
      write(*,'(a,1024i4)') ' vec_pseudoscalar_'//str_layout//'_dp: t-values used were',t_values(:)
      write(*,'(a,1024i4)') ' vec_pseudoscalar_'//str_layout//'_dp: t-values found are',maxloc(abs(obj),dim=1)
      if (any(maxloc(abs(obj),dim=1).ne.t_values(1:max(Nv/(Nc*04),1)))) then
         write(*,'(a)') ' vec_pseudoscalar_'//str_layout//'_dp: WARNING -- using found t-values would have been harmful'
      end if
      do pos=1,Nv/(Nc*04)
         obj(:,pos)=cshift(obj(:,pos),t_values(pos))
      end do
      do t=0,Nt/2
         select case(t)
          case(0)     ; pseudo_dp(t)=1.0_dp*sum(0.000_dp+obj(Nt-0,:))/dble(Nv/(Nc*04))
          case default; pseudo_dp(t)=0.5_dp*sum(obj(t,:)+obj(Nt-t,:))/dble(Nv/(Nc*04))
         end select
      end do
   end subroutine vec_pseudoscalar_dp

   subroutine vec_residualnormadjust_sp(iter,maxit,str_routine,str_layout,r,tol,normr,normb,do_precond)
      implicit none
      integer,intent(in) :: iter,maxit
      character(len=*),intent(in) :: str_routine
      character(len=6),intent(in) :: str_layout
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in) :: r
      real(kind=sp),intent(in) :: tol
      real(kind=sp),dimension(Nv),intent(inout) :: normr
      real(kind=sp),dimension(Nv),intent(in   ) :: normb
      real(kind=sp),dimension(Nv) :: normr_true
      logical,optional,intent(in) :: do_precond
      character(len=:),allocatable :: str_precond
      if (present(do_precond)) then
         allocate(str_precond,source='xxxxxxxxxxxxxx'); write(str_precond,'(a,l1)') ', do_precond=',do_precond
      else
         allocate(str_precond,source='')
      end if
      normr_true=sqrt(vec_normsqu_sp(r,str_layout))
      !!! note: normr=0.0_sp is method to forge exit criterion in calling routine
      if (maxval(normr_true/normb)<tol) then
         write(*,'(a,i6,a,2es11.4,a)') str_routine//' exit=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb),', reason=attained'//str_precond; normr=0.0_sp
      else if (iter==maxit) then
         write(*,'(a,i6,a,2es11.4,a)') str_routine//' exit=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb),', reason=max_iter'//str_precond; normr=0.0_sp
      else if (maxval(normr/normb)<0.99*maxval(normr_true/normb)) then !!! note: significant gap between normr and normr_true signals hopeless case
         write(*,'(a,i6,a,2es11.4,a)') str_routine//' exit=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb),', reason=hopeless'//str_precond; normr=0.0_sp
      else if (maxval(normr/normb)>10.0) then                          !!! note: large value signals failure of convergence
         write(*,'(a,i6,a,2es11.4,a)') str_routine//' exit=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb),', reason=gonewild'//str_precond; normr=0.0_sp
      else if (tol<3e-4) then
         write(*,'(a,i6,a,2es11.4  )') str_routine//' iter=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb)                                 ; normr=normr_true
      else
                                                                                                                                                             normr=normr_true
      end if
      deallocate(str_precond)
   end subroutine vec_residualnormadjust_sp
   subroutine vec_residualnormadjust_dp(iter,maxit,str_routine,str_layout,r,tol,normr,normb,do_precond)
      implicit none
      integer,intent(in) :: iter,maxit
      character(len=*),intent(in) :: str_routine
      character(len=6),intent(in) :: str_layout
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in) :: r
      real(kind=sp),intent(in) :: tol
      real(kind=dp),dimension(Nv),intent(inout) :: normr
      real(kind=dp),dimension(Nv),intent(in   ) :: normb
      real(kind=dp),dimension(Nv) :: normr_true
      logical,optional,intent(in) :: do_precond
      character(len=:),allocatable :: str_precond
      if (present(do_precond)) then
         allocate(str_precond,source='xxxxxxxxxxxxxx'); write(str_precond,'(a,l1)') ', do_precond=',do_precond
      else
         allocate(str_precond,source='')
      end if
      normr_true=sqrt(vec_normsqu_dp(r,str_layout))
      !!! note: normr=0.0_dp is method to forge exit criterion in calling routine
      if (maxval(normr_true/normb)<tol) then
         write(*,'(a,i6,a,2es11.4,a)') str_routine//' exit=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb),', reason=attained'//str_precond; normr=0.0_dp
      else if (iter==maxit) then
         write(*,'(a,i6,a,2es11.4,a)') str_routine//' exit=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb),', reason=max_iter'//str_precond; normr=0.0_dp
      else if (maxval(normr/normb)<0.99*maxval(normr_true/normb)) then !!! note: significant gap between normr and normr_true signals hopeless case
         write(*,'(a,i6,a,2es11.4,a)') str_routine//' exit=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb),', reason=hopeless'//str_precond; normr=0.0_dp
      else if (maxval(normr/normb)>10.0) then                          !!! note: large value signals failure of convergence
         write(*,'(a,i6,a,2es11.4,a)') str_routine//' exit=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb),', reason=gonewild'//str_precond; normr=0.0_dp
      else if (tol<3e-4) then
         write(*,'(a,i6,a,2es11.4  )') str_routine//' iter=',iter,', relres=',maxval(normr/normb),maxval(normr_true/normb)                                 ; normr=normr_true
      else
                                                                                                                                                             normr=normr_true
      end if
      deallocate(str_precond)
   end subroutine vec_residualnormadjust_dp

end module testknl_vec


==> anc/testknl_wils.f90 <==
module testknl_wils

   !!! creator: stephan durr -- you are welcome to use this with appropriate citation(s)
   !!! compile: ifort -implicitnone -stand f08 -fpp -diag-disable 5268 -warn all -nogen-interfaces -qopenmp -O2 -xcore-avx512 -c testknl_wils.f90

   use testknl_globals, only: Nc,Nv, Nx,Ny,Nz,Nt, sp,dp, i_sp,i_dp, Nthr,Nlev
   use testknl_cond, only: lanczos_ritzvalues_sp,lanczos_ritzvalues_dp
   use testknl_vec, only: vec_zero_sp,vec_copy_sp,vec_cast_sp2dp, vec_normsqu_sp,vec_dotdiag_sp,vec_dotdiag_vp, vec_incr_rsp,vec_incr_rvp,vec_incr_rdp, vec_incr_csp,vec_incr_cvp,vec_incr_cdp, app_gamma5_sp, vec_shapecheck_sp,vec_residualnormadjust_sp
   use testknl_vec, only: vec_zero_dp,vec_copy_dp,vec_cast_dp2sp, vec_normsqu_dp,vec_dotdiag_dp,                vec_anti_rsp,vec_anti_rvp,vec_anti_rdp, vec_anti_csp,vec_anti_cvp,vec_anti_cdp, app_gamma5_dp, vec_shapecheck_dp,vec_residualnormadjust_dp
   use testknl_clov, only: add_clov_sp,add_clov_dp,f2ff_sp,f2ff_dp
   use testknl_clov, only: cloverinit_NcNsNv_sp,cloverinit_NvNcNs_sp,cloverinit_NvNsNc_sp
   use testknl_clov, only: cloverinit_NcNsNv_dp,cloverinit_NvNcNs_dp,cloverinit_NvNsNc_dp

   implicit none
   private !!! private by default, overwrites for specific functions/subroutines follow
   public :: app_wils_sp, resultcheck_wils_sp, cg_wilsdagwils_sp,cg_wilsdagwils_mp, bicgstab_wils_sp,bicgstab_wils_mp
   public :: app_wils_dp, resultcheck_wils_dp, cg_wilsdagwils_dp,cg_wilsdagwils_vp, bicgstab_wils_dp,bicgstab_wils_vp, eig_wils

   integer :: m
   integer,dimension(0:Nx+1),parameter :: list_x=[Nx,(m,m=1,Nx),1]
   integer,dimension(0:Ny+1),parameter :: list_y=[Ny,(m,m=1,Ny),1]
   integer,dimension(0:Nz+1),parameter :: list_z=[Nz,(m,m=1,Nz),1]
   integer,dimension(0:Nt+1),parameter :: list_t=[Nt,(m,m=1,Nt),1]

contains

   subroutine app_wils_sp(old,new,V,F,csw,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
         case('simple'); if (all(shape(old)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call app_wils_simple_sp(old,new,V,F,csw,mass) !!! [Nc,04,Nv]=case_0
         case('NcNsNv'); if (all(shape(old)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call app_wils_NcNsNv_sp(old,new,V,F,csw,mass) !!! [Nc,04,Nv]=case_1
        !case('NsNcNv'); if (all(shape(old)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call app_wils_NsNcNv_sp(old,new,V,F,csw,mass) !!! [04,Nc,Nv]=case_2
        !case('NcNvNs'); if (all(shape(old)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call app_wils_NcNvNs_sp(old,new,V,F,csw,mass) !!! [Nc,Nv,04]=case_3
         case('NvNcNs'); if (all(shape(old)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call app_wils_NvNcNs_sp(old,new,V,F,csw,mass) !!! [Nv,Nc,04]=case_4
        !case('NsNvNc'); if (all(shape(old)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call app_wils_NsNvNc_sp(old,new,V,F,csw,mass) !!! [04,Nv,Nc]=case_5
         case('NvNsNc'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call app_wils_NvNsNc_sp(old,new,V,F,csw,mass) !!! [Nv,04,Nc]=case_6
         case('extend'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call app_wils_extend_sp(old,new,V,F,csw,mass) !!! [Nv,04,Nc]=case_7
         case default  ; write(*,*) 'app_wils_sp: unknown str_layout: '//str_layout
      end select
   end subroutine app_wils_sp

   subroutine app_wils_simple_sp(old,new,V,F,csw,mass) ! #0_sp
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=sp),dimension(Nc,Nc) :: tmp_min,tmp_plu
      complex(kind=sp),dimension(Nc,04) :: full_min,full_plu
      complex(kind=sp),dimension(Nv,Nc,04) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets factor 4+mass
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,col,spi)=real(4.0+mass,kind=sp)*old(col,spi,rhs,x,y,z,t)
         tmp_min=0.5*conjg(transpose(V(:,:,1,x_min,y,z,t))) !!! direction -1 gets factor 1/2*(-I-gamma1)
         tmp_plu=0.5*                V(:,:,1,x    ,y,z,t)   !!! direction +1 gets factor 1/2*(-I+gamma1)
         !$OMP SIMD PRIVATE(full_min,full_plu)
         do rhs=1,Nv
            forall(col=1:Nc,spi=1:04) full_min(col,spi)=sum(tmp_min(col,:)*old(:,spi,rhs,x_min,y,z,t))
            forall(col=1:Nc,spi=1:04) full_plu(col,spi)=sum(tmp_plu(col,:)*old(:,spi,rhs,x_plu,y,z,t))
            site(rhs,:,1)=site(rhs,:,1)-full_min(:,1)-full_plu(:,1)+i_sp*full_min(:,4)-i_sp*full_plu(:,4) !!! transpose(gamma1)=     0     0     0     i
            site(rhs,:,2)=site(rhs,:,2)-full_min(:,2)-full_plu(:,2)+i_sp*full_min(:,3)-i_sp*full_plu(:,3) !!!                        0     0     i     0
            site(rhs,:,3)=site(rhs,:,3)-full_min(:,3)-full_plu(:,3)-i_sp*full_min(:,2)+i_sp*full_plu(:,2) !!!                        0    -i     0     0
            site(rhs,:,4)=site(rhs,:,4)-full_min(:,4)-full_plu(:,4)-i_sp*full_min(:,1)+i_sp*full_plu(:,1) !!!                       -i     0     0     0
         end do
         tmp_min=0.5*conjg(transpose(V(:,:,2,x,y_min,z,t))) !!! direction -2 gets factor 1/2*(-I-gamma2)
         tmp_plu=0.5*                V(:,:,2,x,y    ,z,t)   !!! direction +2 gets factor 1/2*(-I+gamma2)
         !$OMP SIMD PRIVATE(full_min,full_plu)
         do rhs=1,Nv
            forall(col=1:Nc,spi=1:04) full_min(col,spi)=sum(tmp_min(col,:)*old(:,spi,rhs,x,y_min,z,t))
            forall(col=1:Nc,spi=1:04) full_plu(col,spi)=sum(tmp_plu(col,:)*old(:,spi,rhs,x,y_plu,z,t))
            site(rhs,:,1)=site(rhs,:,1)-full_min(:,1)-full_plu(:,1)+     full_min(:,4)-     full_plu(:,4) !!! transpose(gamma2)=     0     0     0    -1
            site(rhs,:,2)=site(rhs,:,2)-full_min(:,2)-full_plu(:,2)-     full_min(:,3)+     full_plu(:,3) !!!                        0     0     1     0
            site(rhs,:,3)=site(rhs,:,3)-full_min(:,3)-full_plu(:,3)-     full_min(:,2)+     full_plu(:,2) !!!                        0     1     0     0
            site(rhs,:,4)=site(rhs,:,4)-full_min(:,4)-full_plu(:,4)+     full_min(:,1)-     full_plu(:,1) !!!                       -1     0     0     0
         end do
         tmp_min=0.5*conjg(transpose(V(:,:,3,x,y,z_min,t))) !!! direction -3 gets factor 1/2*(-I-gamma3)
         tmp_plu=0.5*                V(:,:,3,x,y,z    ,t)   !!! direction +3 gets factor 1/2*(-I+gamma3)
         !$OMP SIMD PRIVATE(full_min,full_plu)
         do rhs=1,Nv
            forall(col=1:Nc,spi=1:04) full_min(col,spi)=sum(tmp_min(col,:)*old(:,spi,rhs,x,y,z_min,t))
            forall(col=1:Nc,spi=1:04) full_plu(col,spi)=sum(tmp_plu(col,:)*old(:,spi,rhs,x,y,z_plu,t))
            site(rhs,:,1)=site(rhs,:,1)-full_min(:,1)-full_plu(:,1)+i_sp*full_min(:,3)-i_sp*full_plu(:,3) !!! transpose(gamma3)=     0     0     i     0
            site(rhs,:,2)=site(rhs,:,2)-full_min(:,2)-full_plu(:,2)-i_sp*full_min(:,4)+i_sp*full_plu(:,4) !!!                        0     0     0    -i
            site(rhs,:,3)=site(rhs,:,3)-full_min(:,3)-full_plu(:,3)-i_sp*full_min(:,1)+i_sp*full_plu(:,1) !!!                       -i     0     0     0
            site(rhs,:,4)=site(rhs,:,4)-full_min(:,4)-full_plu(:,4)+i_sp*full_min(:,2)-i_sp*full_plu(:,2) !!!                        0     i     0     0
         end do
         tmp_min=0.5*conjg(transpose(V(:,:,4,x,y,z,t_min))) !!! direction -4 gets factor 1/2*(-I-gamma4)
         tmp_plu=0.5*                V(:,:,4,x,y,z,t    )   !!! direction +4 gets factor 1/2*(-I+gamma4)
         !$OMP SIMD PRIVATE(full_min,full_plu)
         do rhs=1,Nv
            forall(col=1:Nc,spi=1:04) full_min(col,spi)=sum(tmp_min(col,:)*old(:,spi,rhs,x,y,z,t_min))
            forall(col=1:Nc,spi=1:04) full_plu(col,spi)=sum(tmp_plu(col,:)*old(:,spi,rhs,x,y,z,t_plu))
            site(rhs,:,1)=site(rhs,:,1)-full_min(:,1)-full_plu(:,1)-     full_min(:,3)+     full_plu(:,3) !!! transpose(gamma4)=     0     0     1     0
            site(rhs,:,2)=site(rhs,:,2)-full_min(:,2)-full_plu(:,2)-     full_min(:,4)+     full_plu(:,4) !!!                        0     0     0     1
            site(rhs,:,3)=site(rhs,:,3)-full_min(:,3)-full_plu(:,3)-     full_min(:,1)+     full_plu(:,1) !!!                        1     0     0     0
            site(rhs,:,4)=site(rhs,:,4)-full_min(:,4)-full_plu(:,4)-     full_min(:,2)+     full_plu(:,2) !!!                        0     1     0     0
         end do
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=site(rhs,col,spi)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
      if (csw**2>1e-12) then
         call add_clov_sp(old,new,F,csw,'simple')
      end if
   end subroutine app_wils_simple_sp

   subroutine app_wils_NcNsNv_sp(old,new,V,F,csw,mass) ! #1_sp
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=sp),dimension(Nc,Nc,06) :: FF
      complex(kind=sp),dimension(08) :: red
      complex(kind=sp),dimension(08,Nc) :: obj
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw,mass) SHARED(old,new,V,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets factor 4+mass and possibly clover-term
         if (csw**2>1e-12) then
            call f2ff_sp(F(:,:,:,x,y,z,t),FF)
            call cloverinit_NcNsNv_sp(old(:,:,:,x,y,z,t),FF,site)
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+2.0*mass,kind=sp)*old(col,spi,rhs,x,y,z,t)-csw*site(rhs,spi,col) !!! note: factor 0.5_sp follows below
         else
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+2.0*mass,kind=sp)*old(col,spi,rhs,x,y,z,t)
         end if
         !!! add eight non-trivial directions to site
         do ccc=1,Nc
            !$OMP SIMD PRIVATE(red,obj)
            do rhs=1,Nv
               red(1)=old(ccc,1,rhs,x,y,z,t_min)+     old(ccc,3,rhs,x,y,z,t_min)
               red(2)=old(ccc,2,rhs,x,y,z,t_min)+     old(ccc,4,rhs,x,y,z,t_min)
               red(3)=old(ccc,1,rhs,x,y,z_min,t)-i_sp*old(ccc,3,rhs,x,y,z_min,t)
               red(4)=old(ccc,2,rhs,x,y,z_min,t)+i_sp*old(ccc,4,rhs,x,y,z_min,t)
               red(5)=old(ccc,1,rhs,x,y_min,z,t)-     old(ccc,4,rhs,x,y_min,z,t)
               red(6)=old(ccc,2,rhs,x,y_min,z,t)+     old(ccc,3,rhs,x,y_min,z,t)
               red(7)=old(ccc,1,rhs,x_min,y,z,t)-i_sp*old(ccc,4,rhs,x_min,y,z,t)
               red(8)=old(ccc,2,rhs,x_min,y,z,t)-i_sp*old(ccc,3,rhs,x_min,y,z,t)
               forall(col=1:Nc,spi=1:2) obj(spi,col)=conjg(V(ccc,col,4,x,y,z,t_min))*red(spi) !!! direction -4 gets factor 1/2*(-I-gamma4)
               forall(col=1:Nc,spi=3:4) obj(spi,col)=conjg(V(ccc,col,3,x,y,z_min,t))*red(spi) !!! direction -3 gets factor 1/2*(-I-gamma3)
               forall(col=1:Nc,spi=5:6) obj(spi,col)=conjg(V(ccc,col,2,x,y_min,z,t))*red(spi) !!! direction -2 gets factor 1/2*(-I-gamma2)
               forall(col=1:Nc,spi=7:8) obj(spi,col)=conjg(V(ccc,col,1,x_min,y,z,t))*red(spi) !!! direction -1 gets factor 1/2*(-I-gamma1)
               site(rhs,1,:)=site(rhs,1,:)-     obj(1,:)-     obj(5,:)-     (obj(3,:)+obj(7,:))
               site(rhs,2,:)=site(rhs,2,:)-     obj(2,:)-     obj(6,:)-     (obj(4,:)+obj(8,:))
               site(rhs,3,:)=site(rhs,3,:)-     obj(1,:)-     obj(6,:)-i_sp*(obj(3,:)+obj(8,:))
               site(rhs,4,:)=site(rhs,4,:)-     obj(2,:)+     obj(5,:)+i_sp*(obj(4,:)-obj(7,:))
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD PRIVATE(red,obj)
            do rhs=1,Nv
               red(1)=old(ccc,1,rhs,x_plu,y,z,t)+i_sp*old(ccc,4,rhs,x_plu,y,z,t)
               red(2)=old(ccc,2,rhs,x_plu,y,z,t)+i_sp*old(ccc,3,rhs,x_plu,y,z,t)
               red(3)=old(ccc,1,rhs,x,y_plu,z,t)+     old(ccc,4,rhs,x,y_plu,z,t)
               red(4)=old(ccc,2,rhs,x,y_plu,z,t)-     old(ccc,3,rhs,x,y_plu,z,t)
               red(5)=old(ccc,1,rhs,x,y,z_plu,t)+i_sp*old(ccc,3,rhs,x,y,z_plu,t)
               red(6)=old(ccc,2,rhs,x,y,z_plu,t)-i_sp*old(ccc,4,rhs,x,y,z_plu,t)
               red(7)=old(ccc,1,rhs,x,y,z,t_plu)-     old(ccc,3,rhs,x,y,z,t_plu)
               red(8)=old(ccc,2,rhs,x,y,z,t_plu)-     old(ccc,4,rhs,x,y,z,t_plu)
               forall(col=1:Nc,spi=1:2) obj(spi,col)=      V(col,ccc,1,x    ,y,z,t) *red(spi) !!! direction +1 gets factor 1/2*(-I+gamma1)
               forall(col=1:Nc,spi=3:4) obj(spi,col)=      V(col,ccc,2,x,y    ,z,t) *red(spi) !!! direction +2 gets factor 1/2*(-I+gamma2)
               forall(col=1:Nc,spi=5:6) obj(spi,col)=      V(col,ccc,3,x,y,z    ,t) *red(spi) !!! direction +3 gets factor 1/2*(-I+gamma3)
               forall(col=1:Nc,spi=7:8) obj(spi,col)=      V(col,ccc,4,x,y,z,t    ) *red(spi) !!! direction +4 gets factor 1/2*(-I+gamma4)
               site(rhs,1,:)=site(rhs,1,:)-     obj(3,:)-     obj(7,:)-     (obj(1,:)+obj(5,:))
               site(rhs,2,:)=site(rhs,2,:)-     obj(4,:)-     obj(8,:)-     (obj(2,:)+obj(6,:))
               site(rhs,3,:)=site(rhs,3,:)+     obj(4,:)+     obj(7,:)+i_sp*(obj(2,:)+obj(5,:))
               site(rhs,4,:)=site(rhs,4,:)-     obj(3,:)+     obj(8,:)+i_sp*(obj(1,:)-obj(6,:))
            end do
         end do
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=0.5_sp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wils_NcNsNv_sp

   subroutine app_wils_NvNcNs_sp(old,new,V,F,csw,mass) ! #4_sp
      implicit none
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=sp),dimension(Nc,Nc,06) :: FF
      complex(kind=sp),dimension(08) :: red
      complex(kind=sp),dimension(08,Nc) :: obj
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw,mass) SHARED(old,new,V,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets factor 4+mass and possibly clover-term
         if (csw**2>1e-12) then
            call f2ff_sp(F(:,:,:,x,y,z,t),FF)
            call cloverinit_NvNcNs_sp(old(:,:,:,x,y,z,t),FF,site)
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+2.0*mass,kind=sp)*old(rhs,col,spi,x,y,z,t)-csw*site(rhs,spi,col) !!! note: factor 0.5_sp follows below
         else
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+2.0*mass,kind=sp)*old(rhs,col,spi,x,y,z,t)
         end if
         !!! add eight non-trivial directions to site
         do ccc=1,Nc
            !$OMP SIMD PRIVATE(red,obj)
            do rhs=1,Nv
               red(1)=old(rhs,ccc,1,x,y,z,t_min)+     old(rhs,ccc,3,x,y,z,t_min)
               red(2)=old(rhs,ccc,2,x,y,z,t_min)+     old(rhs,ccc,4,x,y,z,t_min)
               red(3)=old(rhs,ccc,1,x,y,z_min,t)-i_sp*old(rhs,ccc,3,x,y,z_min,t)
               red(4)=old(rhs,ccc,2,x,y,z_min,t)+i_sp*old(rhs,ccc,4,x,y,z_min,t)
               red(5)=old(rhs,ccc,1,x,y_min,z,t)-     old(rhs,ccc,4,x,y_min,z,t)
               red(6)=old(rhs,ccc,2,x,y_min,z,t)+     old(rhs,ccc,3,x,y_min,z,t)
               red(7)=old(rhs,ccc,1,x_min,y,z,t)-i_sp*old(rhs,ccc,4,x_min,y,z,t)
               red(8)=old(rhs,ccc,2,x_min,y,z,t)-i_sp*old(rhs,ccc,3,x_min,y,z,t)
               forall(col=1:Nc,spi=1:2) obj(spi,col)=conjg(V(ccc,col,4,x,y,z,t_min))*red(spi) !!! direction -4 gets factor 1/2*(-I-gamma4)
               forall(col=1:Nc,spi=3:4) obj(spi,col)=conjg(V(ccc,col,3,x,y,z_min,t))*red(spi) !!! direction -3 gets factor 1/2*(-I-gamma3)
               forall(col=1:Nc,spi=5:6) obj(spi,col)=conjg(V(ccc,col,2,x,y_min,z,t))*red(spi) !!! direction -2 gets factor 1/2*(-I-gamma2)
               forall(col=1:Nc,spi=7:8) obj(spi,col)=conjg(V(ccc,col,1,x_min,y,z,t))*red(spi) !!! direction -1 gets factor 1/2*(-I-gamma1)
               site(rhs,1,:)=site(rhs,1,:)-     obj(1,:)-     obj(5,:)-     (obj(3,:)+obj(7,:))
               site(rhs,2,:)=site(rhs,2,:)-     obj(2,:)-     obj(6,:)-     (obj(4,:)+obj(8,:))
               site(rhs,3,:)=site(rhs,3,:)-     obj(1,:)-     obj(6,:)-i_sp*(obj(3,:)+obj(8,:))
               site(rhs,4,:)=site(rhs,4,:)-     obj(2,:)+     obj(5,:)+i_sp*(obj(4,:)-obj(7,:))
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD PRIVATE(red,obj)
            do rhs=1,Nv
               red(1)=old(rhs,ccc,1,x_plu,y,z,t)+i_sp*old(rhs,ccc,4,x_plu,y,z,t)
               red(2)=old(rhs,ccc,2,x_plu,y,z,t)+i_sp*old(rhs,ccc,3,x_plu,y,z,t)
               red(3)=old(rhs,ccc,1,x,y_plu,z,t)+     old(rhs,ccc,4,x,y_plu,z,t)
               red(4)=old(rhs,ccc,2,x,y_plu,z,t)-     old(rhs,ccc,3,x,y_plu,z,t)
               red(5)=old(rhs,ccc,1,x,y,z_plu,t)+i_sp*old(rhs,ccc,3,x,y,z_plu,t)
               red(6)=old(rhs,ccc,2,x,y,z_plu,t)-i_sp*old(rhs,ccc,4,x,y,z_plu,t)
               red(7)=old(rhs,ccc,1,x,y,z,t_plu)-     old(rhs,ccc,3,x,y,z,t_plu)
               red(8)=old(rhs,ccc,2,x,y,z,t_plu)-     old(rhs,ccc,4,x,y,z,t_plu)
               forall(col=1:Nc,spi=1:2) obj(spi,col)=      V(col,ccc,1,x    ,y,z,t) *red(spi) !!! direction +1 gets factor 1/2*(-I+gamma1)
               forall(col=1:Nc,spi=3:4) obj(spi,col)=      V(col,ccc,2,x,y    ,z,t) *red(spi) !!! direction +2 gets factor 1/2*(-I+gamma2)
               forall(col=1:Nc,spi=5:6) obj(spi,col)=      V(col,ccc,3,x,y,z    ,t) *red(spi) !!! direction +3 gets factor 1/2*(-I+gamma3)
               forall(col=1:Nc,spi=7:8) obj(spi,col)=      V(col,ccc,4,x,y,z,t    ) *red(spi) !!! direction +4 gets factor 1/2*(-I+gamma4)
               site(rhs,1,:)=site(rhs,1,:)-     obj(3,:)-     obj(7,:)-     (obj(1,:)+obj(5,:))
               site(rhs,2,:)=site(rhs,2,:)-     obj(4,:)-     obj(8,:)-     (obj(2,:)+obj(6,:))
               site(rhs,3,:)=site(rhs,3,:)+     obj(4,:)+     obj(7,:)+i_sp*(obj(2,:)+obj(5,:))
               site(rhs,4,:)=site(rhs,4,:)-     obj(3,:)+     obj(8,:)+i_sp*(obj(1,:)-obj(6,:))
            end do
         end do
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,col,spi,x,y,z,t)=0.5_sp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wils_NvNcNs_sp

   subroutine app_wils_NvNsNc_sp(old,new,V,F,csw,mass) ! #6_sp
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=sp),dimension(Nc,Nc,06) :: FF
      complex(kind=sp),dimension(08) :: red
      complex(kind=sp),dimension(08,Nc) :: obj
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw,mass) SHARED(old,new,V,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets factor 4+mass and possibly clover-term
         if (csw**2>1e-12) then
            call f2ff_sp(F(:,:,:,x,y,z,t),FF)
            call cloverinit_NvNsNc_sp(old(:,:,:,x,y,z,t),FF,site)
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+2.0*mass,kind=sp)*old(rhs,spi,col,x,y,z,t)-csw*site(rhs,spi,col) !!! note: factor 0.5_sp follows below
         else
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+2.0*mass,kind=sp)*old(rhs,spi,col,x,y,z,t)
         end if
         !!! add eight non-trivial directions to site
         do ccc=1,Nc
            !$OMP SIMD PRIVATE(red,obj)
            do rhs=1,Nv
               red(1)=old(rhs,1,ccc,x,y,z,t_min)+     old(rhs,3,ccc,x,y,z,t_min)
               red(2)=old(rhs,2,ccc,x,y,z,t_min)+     old(rhs,4,ccc,x,y,z,t_min)
               red(3)=old(rhs,1,ccc,x,y,z_min,t)-i_sp*old(rhs,3,ccc,x,y,z_min,t)
               red(4)=old(rhs,2,ccc,x,y,z_min,t)+i_sp*old(rhs,4,ccc,x,y,z_min,t)
               red(5)=old(rhs,1,ccc,x,y_min,z,t)-     old(rhs,4,ccc,x,y_min,z,t)
               red(6)=old(rhs,2,ccc,x,y_min,z,t)+     old(rhs,3,ccc,x,y_min,z,t)
               red(7)=old(rhs,1,ccc,x_min,y,z,t)-i_sp*old(rhs,4,ccc,x_min,y,z,t)
               red(8)=old(rhs,2,ccc,x_min,y,z,t)-i_sp*old(rhs,3,ccc,x_min,y,z,t)
               forall(col=1:Nc,spi=1:2) obj(spi,col)=conjg(V(ccc,col,4,x,y,z,t_min))*red(spi) !!! direction -4 gets factor 1/2*(-I-gamma4)
               forall(col=1:Nc,spi=3:4) obj(spi,col)=conjg(V(ccc,col,3,x,y,z_min,t))*red(spi) !!! direction -3 gets factor 1/2*(-I-gamma3)
               forall(col=1:Nc,spi=5:6) obj(spi,col)=conjg(V(ccc,col,2,x,y_min,z,t))*red(spi) !!! direction -2 gets factor 1/2*(-I-gamma2)
               forall(col=1:Nc,spi=7:8) obj(spi,col)=conjg(V(ccc,col,1,x_min,y,z,t))*red(spi) !!! direction -1 gets factor 1/2*(-I-gamma1)
               site(rhs,1,:)=site(rhs,1,:)-     obj(1,:)-     obj(5,:)-     (obj(3,:)+obj(7,:))
               site(rhs,2,:)=site(rhs,2,:)-     obj(2,:)-     obj(6,:)-     (obj(4,:)+obj(8,:))
               site(rhs,3,:)=site(rhs,3,:)-     obj(1,:)-     obj(6,:)-i_sp*(obj(3,:)+obj(8,:))
               site(rhs,4,:)=site(rhs,4,:)-     obj(2,:)+     obj(5,:)+i_sp*(obj(4,:)-obj(7,:))
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD PRIVATE(red,obj)
            do rhs=1,Nv
               red(1)=old(rhs,1,ccc,x_plu,y,z,t)+i_sp*old(rhs,4,ccc,x_plu,y,z,t)
               red(2)=old(rhs,2,ccc,x_plu,y,z,t)+i_sp*old(rhs,3,ccc,x_plu,y,z,t)
               red(3)=old(rhs,1,ccc,x,y_plu,z,t)+     old(rhs,4,ccc,x,y_plu,z,t)
               red(4)=old(rhs,2,ccc,x,y_plu,z,t)-     old(rhs,3,ccc,x,y_plu,z,t)
               red(5)=old(rhs,1,ccc,x,y,z_plu,t)+i_sp*old(rhs,3,ccc,x,y,z_plu,t)
               red(6)=old(rhs,2,ccc,x,y,z_plu,t)-i_sp*old(rhs,4,ccc,x,y,z_plu,t)
               red(7)=old(rhs,1,ccc,x,y,z,t_plu)-     old(rhs,3,ccc,x,y,z,t_plu)
               red(8)=old(rhs,2,ccc,x,y,z,t_plu)-     old(rhs,4,ccc,x,y,z,t_plu)
               forall(col=1:Nc,spi=1:2) obj(spi,col)=      V(col,ccc,1,x    ,y,z,t) *red(spi) !!! direction +1 gets factor 1/2*(-I+gamma1)
               forall(col=1:Nc,spi=3:4) obj(spi,col)=      V(col,ccc,2,x,y    ,z,t) *red(spi) !!! direction +2 gets factor 1/2*(-I+gamma2)
               forall(col=1:Nc,spi=5:6) obj(spi,col)=      V(col,ccc,3,x,y,z    ,t) *red(spi) !!! direction +3 gets factor 1/2*(-I+gamma3)
               forall(col=1:Nc,spi=7:8) obj(spi,col)=      V(col,ccc,4,x,y,z,t    ) *red(spi) !!! direction +4 gets factor 1/2*(-I+gamma4)
               site(rhs,1,:)=site(rhs,1,:)-     obj(3,:)-     obj(7,:)-     (obj(1,:)+obj(5,:))
               site(rhs,2,:)=site(rhs,2,:)-     obj(4,:)-     obj(8,:)-     (obj(2,:)+obj(6,:))
               site(rhs,3,:)=site(rhs,3,:)+     obj(4,:)+     obj(7,:)+i_sp*(obj(2,:)+obj(5,:))
               site(rhs,4,:)=site(rhs,4,:)-     obj(3,:)+     obj(8,:)+i_sp*(obj(1,:)-obj(6,:))
            end do
         end do
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=0.5_sp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wils_NvNsNc_sp

   subroutine app_wils_extend_sp(old,new,V,F,csw,mass) ! #7_sp [as described in App.C of publication]
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=sp),dimension(Nc,Nc,06) :: FF
      complex(kind=sp),dimension(04) :: red
      complex(kind=sp),dimension(04,Nc) :: obj
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw,mass) SHARED(old,new,V,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets factor 4+mass and possibly clover-term
         if (csw**2>1e-12) then
            call f2ff_sp(F(:,:,:,x,y,z,t),FF)
            call cloverinit_NvNsNc_sp(old(:,:,:,x,y,z,t),FF,site)
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+2.0*mass,kind=sp)*old(rhs,spi,col,x,y,z,t)-csw*site(rhs,spi,col) !!! note: factor 0.5_sp follows below
         else
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+2.0*mass,kind=sp)*old(rhs,spi,col,x,y,z,t)
         end if
         !!! add eight non-trivial directions to site
         do ccc=1,Nc
            !$OMP SIMD PRIVATE(red,obj)
            do rhs=1,Nv
               red(1)=old(rhs,1,ccc,x,y,z,t_min)+     old(rhs,3,ccc,x,y,z,t_min)
               red(2)=old(rhs,2,ccc,x,y,z,t_min)+     old(rhs,4,ccc,x,y,z,t_min)
               red(3)=old(rhs,1,ccc,x,y,z,t_plu)-     old(rhs,3,ccc,x,y,z,t_plu)
               red(4)=old(rhs,2,ccc,x,y,z,t_plu)-     old(rhs,4,ccc,x,y,z,t_plu)
               forall(col=1:Nc,spi=1:2) obj(spi,col)=conjg(V(ccc,col,4,x,y,z,t_min))*red(spi) !!! direction -4 gets factor 1/2*(-I-gamma4)
               forall(col=1:Nc,spi=3:4) obj(spi,col)=      V(col,ccc,4,x,y,z,t    ) *red(spi) !!! direction +4 gets factor 1/2*(-I+gamma4)
               site(rhs,1,:)=site(rhs,1,:)-     (obj(1,:)+obj(3,:)) !!! transpose(gamma4)=     0     0     1     0
               site(rhs,2,:)=site(rhs,2,:)-     (obj(2,:)+obj(4,:)) !!!                        0     0     0     1
               site(rhs,3,:)=site(rhs,3,:)-     (obj(1,:)-obj(3,:)) !!!                        1     0     0     0
               site(rhs,4,:)=site(rhs,4,:)-     (obj(2,:)-obj(4,:)) !!!                        0     1     0     0
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD PRIVATE(red,obj)
            do rhs=1,Nv
               red(1)=old(rhs,1,ccc,x,y,z_min,t)-i_sp*old(rhs,3,ccc,x,y,z_min,t)
               red(2)=old(rhs,2,ccc,x,y,z_min,t)+i_sp*old(rhs,4,ccc,x,y,z_min,t)
               red(3)=old(rhs,1,ccc,x,y,z_plu,t)+i_sp*old(rhs,3,ccc,x,y,z_plu,t)
               red(4)=old(rhs,2,ccc,x,y,z_plu,t)-i_sp*old(rhs,4,ccc,x,y,z_plu,t)
               forall(col=1:Nc,spi=1:2) obj(spi,col)=conjg(V(ccc,col,3,x,y,z_min,t))*red(spi) !!! direction -3 gets factor 1/2*(-I-gamma3)
               forall(col=1:Nc,spi=3:4) obj(spi,col)=      V(col,ccc,3,x,y,z    ,t) *red(spi) !!! direction +3 gets factor 1/2*(-I+gamma3)
               site(rhs,1,:)=site(rhs,1,:)-     (obj(1,:)+obj(3,:)) !!! transpose(gamma3)=     0     0     i     0
               site(rhs,2,:)=site(rhs,2,:)-     (obj(2,:)+obj(4,:)) !!!                        0     0     0    -i
               site(rhs,3,:)=site(rhs,3,:)-i_sp*(obj(1,:)-obj(3,:)) !!!                       -i     0     0     0
               site(rhs,4,:)=site(rhs,4,:)+i_sp*(obj(2,:)-obj(4,:)) !!!                        0     i     0     0
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD PRIVATE(red,obj)
            do rhs=1,Nv
               red(1)=old(rhs,1,ccc,x,y_min,z,t)-     old(rhs,4,ccc,x,y_min,z,t)
               red(2)=old(rhs,2,ccc,x,y_min,z,t)+     old(rhs,3,ccc,x,y_min,z,t)
               red(3)=old(rhs,1,ccc,x,y_plu,z,t)+     old(rhs,4,ccc,x,y_plu,z,t)
               red(4)=old(rhs,2,ccc,x,y_plu,z,t)-     old(rhs,3,ccc,x,y_plu,z,t)
               forall(col=1:Nc,spi=1:2) obj(spi,col)=conjg(V(ccc,col,2,x,y_min,z,t))*red(spi) !!! direction -2 gets factor 1/2*(-I-gamma2)
               forall(col=1:Nc,spi=3:4) obj(spi,col)=      V(col,ccc,2,x,y    ,z,t) *red(spi) !!! direction +2 gets factor 1/2*(-I+gamma2)
               site(rhs,1,:)=site(rhs,1,:)-     (obj(1,:)+obj(3,:)) !!! transpose(gamma2)=     0     0     0    -1
               site(rhs,2,:)=site(rhs,2,:)-     (obj(2,:)+obj(4,:)) !!!                        0     0     1     0
               site(rhs,3,:)=site(rhs,3,:)-     (obj(2,:)-obj(4,:)) !!!                        0     1     0     0
               site(rhs,4,:)=site(rhs,4,:)+     (obj(1,:)-obj(3,:)) !!!                       -1     0     0     0
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD PRIVATE(red,obj)
            do rhs=1,Nv
               red(1)=old(rhs,1,ccc,x_min,y,z,t)-i_sp*old(rhs,4,ccc,x_min,y,z,t)
               red(2)=old(rhs,2,ccc,x_min,y,z,t)-i_sp*old(rhs,3,ccc,x_min,y,z,t)
               red(3)=old(rhs,1,ccc,x_plu,y,z,t)+i_sp*old(rhs,4,ccc,x_plu,y,z,t)
               red(4)=old(rhs,2,ccc,x_plu,y,z,t)+i_sp*old(rhs,3,ccc,x_plu,y,z,t)
               forall(col=1:Nc,spi=1:2) obj(spi,col)=conjg(V(ccc,col,1,x_min,y,z,t))*red(spi) !!! direction -1 gets factor 1/2*(-I-gamma1)
               forall(col=1:Nc,spi=3:4) obj(spi,col)=      V(col,ccc,1,x    ,y,z,t) *red(spi) !!! direction +1 gets factor 1/2*(-I+gamma1)
               site(rhs,1,:)=site(rhs,1,:)-     (obj(1,:)+obj(3,:)) !!! transpose(gamma1)=     0     0     0     i
               site(rhs,2,:)=site(rhs,2,:)-     (obj(2,:)+obj(4,:)) !!!                        0     0     i     0
               site(rhs,3,:)=site(rhs,3,:)-i_sp*(obj(2,:)-obj(4,:)) !!!                        0    -i     0     0
               site(rhs,4,:)=site(rhs,4,:)-i_sp*(obj(1,:)-obj(3,:)) !!!                       -i     0     0     0
            end do
         end do
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=0.5_sp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wils_extend_sp

   subroutine app_wils_dp(old,new,V,F,csw,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
         case('NcNsNv'); if (all(shape(old)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call app_wils_NcNsNv_dp(old,new,V,F,csw,mass) !!! [Nc,04,Nv]=case_1
        !case('NsNcNv'); if (all(shape(old)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call app_wils_NsNcNv_dp(old,new,V,F,csw,mass) !!! [04,Nc,Nv]=case_2
        !case('NcNvNs'); if (all(shape(old)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call app_wils_NcNvNs_dp(old,new,V,F,csw,mass) !!! [Nc,Nv,04]=case_3
         case('NvNcNs'); if (all(shape(old)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call app_wils_NvNcNs_dp(old,new,V,F,csw,mass) !!! [Nv,Nc,04]=case_4
        !case('NsNvNc'); if (all(shape(old)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call app_wils_NsNvNc_dp(old,new,V,F,csw,mass) !!! [04,Nv,Nc]=case_5
         case('NvNsNc'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call app_wils_NvNsNc_dp(old,new,V,F,csw,mass) !!! [Nv,04,Nc]=case_6
         case default  ; write(*,*) 'app_wils_dp: unknown str_layout: '//str_layout
      end select
   end subroutine app_wils_dp

   subroutine app_wils_NcNsNv_dp(old,new,V,F,csw,mass) ! #1_dp
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=dp),dimension(Nc,Nc,06) :: FF
      complex(kind=dp),dimension(08) :: red
      complex(kind=dp),dimension(08,Nc) :: obj
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw,mass) SHARED(old,new,V,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets factor 4+mass
         if (csw**2>1e-24) then
            call f2ff_dp(F(:,:,:,x,y,z,t),FF)
            call cloverinit_NcNsNv_dp(old(:,:,:,x,y,z,t),FF,site)
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+2.0*mass,kind=dp)*old(col,spi,rhs,x,y,z,t)-csw*site(rhs,spi,col) !!! note: factor 0.5_dp follows below
         else
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+2.0*mass,kind=dp)*old(col,spi,rhs,x,y,z,t)
         end if
         !!! add eight non-trivial directions to site
         do ccc=1,Nc
            !$OMP SIMD PRIVATE(red,obj)
            do rhs=1,Nv
               red(1)=old(ccc,1,rhs,x,y,z,t_min)+     old(ccc,3,rhs,x,y,z,t_min)
               red(2)=old(ccc,2,rhs,x,y,z,t_min)+     old(ccc,4,rhs,x,y,z,t_min)
               red(3)=old(ccc,1,rhs,x,y,z_min,t)-i_dp*old(ccc,3,rhs,x,y,z_min,t)
               red(4)=old(ccc,2,rhs,x,y,z_min,t)+i_dp*old(ccc,4,rhs,x,y,z_min,t)
               red(5)=old(ccc,1,rhs,x,y_min,z,t)-     old(ccc,4,rhs,x,y_min,z,t)
               red(6)=old(ccc,2,rhs,x,y_min,z,t)+     old(ccc,3,rhs,x,y_min,z,t)
               red(7)=old(ccc,1,rhs,x_min,y,z,t)-i_dp*old(ccc,4,rhs,x_min,y,z,t)
               red(8)=old(ccc,2,rhs,x_min,y,z,t)-i_dp*old(ccc,3,rhs,x_min,y,z,t)
               forall(col=1:Nc,spi=1:2) obj(spi,col)=conjg(V(ccc,col,4,x,y,z,t_min))*red(spi) !!! direction -4 gets factor 1/2*(-I-gamma4)
               forall(col=1:Nc,spi=3:4) obj(spi,col)=conjg(V(ccc,col,3,x,y,z_min,t))*red(spi) !!! direction -3 gets factor 1/2*(-I-gamma3)
               forall(col=1:Nc,spi=5:6) obj(spi,col)=conjg(V(ccc,col,2,x,y_min,z,t))*red(spi) !!! direction -2 gets factor 1/2*(-I-gamma2)
               forall(col=1:Nc,spi=7:8) obj(spi,col)=conjg(V(ccc,col,1,x_min,y,z,t))*red(spi) !!! direction -1 gets factor 1/2*(-I-gamma1)
               site(rhs,1,:)=site(rhs,1,:)-     obj(1,:)-     obj(5,:)-     (obj(3,:)+obj(7,:))
               site(rhs,2,:)=site(rhs,2,:)-     obj(2,:)-     obj(6,:)-     (obj(4,:)+obj(8,:))
               site(rhs,3,:)=site(rhs,3,:)-     obj(1,:)-     obj(6,:)-i_dp*(obj(3,:)+obj(8,:))
               site(rhs,4,:)=site(rhs,4,:)-     obj(2,:)+     obj(5,:)+i_dp*(obj(4,:)-obj(7,:))
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD PRIVATE(red,obj)
            do rhs=1,Nv
               red(1)=old(ccc,1,rhs,x_plu,y,z,t)+i_dp*old(ccc,4,rhs,x_plu,y,z,t)
               red(2)=old(ccc,2,rhs,x_plu,y,z,t)+i_dp*old(ccc,3,rhs,x_plu,y,z,t)
               red(3)=old(ccc,1,rhs,x,y_plu,z,t)+     old(ccc,4,rhs,x,y_plu,z,t)
               red(4)=old(ccc,2,rhs,x,y_plu,z,t)-     old(ccc,3,rhs,x,y_plu,z,t)
               red(5)=old(ccc,1,rhs,x,y,z_plu,t)+i_dp*old(ccc,3,rhs,x,y,z_plu,t)
               red(6)=old(ccc,2,rhs,x,y,z_plu,t)-i_dp*old(ccc,4,rhs,x,y,z_plu,t)
               red(7)=old(ccc,1,rhs,x,y,z,t_plu)-     old(ccc,3,rhs,x,y,z,t_plu)
               red(8)=old(ccc,2,rhs,x,y,z,t_plu)-     old(ccc,4,rhs,x,y,z,t_plu)
               forall(col=1:Nc,spi=1:2) obj(spi,col)=      V(col,ccc,1,x    ,y,z,t) *red(spi) !!! direction +1 gets factor 1/2*(-I+gamma1)
               forall(col=1:Nc,spi=3:4) obj(spi,col)=      V(col,ccc,2,x,y    ,z,t) *red(spi) !!! direction +2 gets factor 1/2*(-I+gamma2)
               forall(col=1:Nc,spi=5:6) obj(spi,col)=      V(col,ccc,3,x,y,z    ,t) *red(spi) !!! direction +3 gets factor 1/2*(-I+gamma3)
               forall(col=1:Nc,spi=7:8) obj(spi,col)=      V(col,ccc,4,x,y,z,t    ) *red(spi) !!! direction +4 gets factor 1/2*(-I+gamma4)
               site(rhs,1,:)=site(rhs,1,:)-     obj(3,:)-     obj(7,:)-     (obj(1,:)+obj(5,:))
               site(rhs,2,:)=site(rhs,2,:)-     obj(4,:)-     obj(8,:)-     (obj(2,:)+obj(6,:))
               site(rhs,3,:)=site(rhs,3,:)+     obj(4,:)+     obj(7,:)+i_dp*(obj(2,:)+obj(5,:))
               site(rhs,4,:)=site(rhs,4,:)-     obj(3,:)+     obj(8,:)+i_dp*(obj(1,:)-obj(6,:))
            end do
         end do
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=0.5_dp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wils_NcNsNv_dp

   subroutine app_wils_NvNcNs_dp(old,new,V,F,csw,mass) ! #4_dp
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=dp),dimension(Nc,Nc,06) :: FF
      complex(kind=dp),dimension(08) :: red
      complex(kind=dp),dimension(08,Nc) :: obj
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw,mass) SHARED(old,new,V,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets factor 4+mass
         if (csw**2>1e-24) then
            call f2ff_dp(F(:,:,:,x,y,z,t),FF)
            call cloverinit_NvNcNs_dp(old(:,:,:,x,y,z,t),FF,site)
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+2.0*mass,kind=dp)*old(rhs,col,spi,x,y,z,t)-csw*site(rhs,spi,col) !!! note: factor 0.5_dp follows below
         else
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+2.0*mass,kind=dp)*old(rhs,col,spi,x,y,z,t)
         end if
         !!! add eight non-trivial directions to site
         do ccc=1,Nc
            !$OMP SIMD PRIVATE(red,obj)
            do rhs=1,Nv
               red(1)=old(rhs,ccc,1,x,y,z,t_min)+     old(rhs,ccc,3,x,y,z,t_min)
               red(2)=old(rhs,ccc,2,x,y,z,t_min)+     old(rhs,ccc,4,x,y,z,t_min)
               red(3)=old(rhs,ccc,1,x,y,z_min,t)-i_dp*old(rhs,ccc,3,x,y,z_min,t)
               red(4)=old(rhs,ccc,2,x,y,z_min,t)+i_dp*old(rhs,ccc,4,x,y,z_min,t)
               red(5)=old(rhs,ccc,1,x,y_min,z,t)-     old(rhs,ccc,4,x,y_min,z,t)
               red(6)=old(rhs,ccc,2,x,y_min,z,t)+     old(rhs,ccc,3,x,y_min,z,t)
               red(7)=old(rhs,ccc,1,x_min,y,z,t)-i_dp*old(rhs,ccc,4,x_min,y,z,t)
               red(8)=old(rhs,ccc,2,x_min,y,z,t)-i_dp*old(rhs,ccc,3,x_min,y,z,t)
               forall(col=1:Nc,spi=1:2) obj(spi,col)=conjg(V(ccc,col,4,x,y,z,t_min))*red(spi) !!! direction -4 gets factor 1/2*(-I-gamma4)
               forall(col=1:Nc,spi=3:4) obj(spi,col)=conjg(V(ccc,col,3,x,y,z_min,t))*red(spi) !!! direction -3 gets factor 1/2*(-I-gamma3)
               forall(col=1:Nc,spi=5:6) obj(spi,col)=conjg(V(ccc,col,2,x,y_min,z,t))*red(spi) !!! direction -2 gets factor 1/2*(-I-gamma2)
               forall(col=1:Nc,spi=7:8) obj(spi,col)=conjg(V(ccc,col,1,x_min,y,z,t))*red(spi) !!! direction -1 gets factor 1/2*(-I-gamma1)
               site(rhs,1,:)=site(rhs,1,:)-     obj(1,:)-     obj(5,:)-     (obj(3,:)+obj(7,:))
               site(rhs,2,:)=site(rhs,2,:)-     obj(2,:)-     obj(6,:)-     (obj(4,:)+obj(8,:))
               site(rhs,3,:)=site(rhs,3,:)-     obj(1,:)-     obj(6,:)-i_dp*(obj(3,:)+obj(8,:))
               site(rhs,4,:)=site(rhs,4,:)-     obj(2,:)+     obj(5,:)+i_dp*(obj(4,:)-obj(7,:))
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD PRIVATE(red,obj)
            do rhs=1,Nv
               red(1)=old(rhs,ccc,1,x_plu,y,z,t)+i_dp*old(rhs,ccc,4,x_plu,y,z,t)
               red(2)=old(rhs,ccc,2,x_plu,y,z,t)+i_dp*old(rhs,ccc,3,x_plu,y,z,t)
               red(3)=old(rhs,ccc,1,x,y_plu,z,t)+     old(rhs,ccc,4,x,y_plu,z,t)
               red(4)=old(rhs,ccc,2,x,y_plu,z,t)-     old(rhs,ccc,3,x,y_plu,z,t)
               red(5)=old(rhs,ccc,1,x,y,z_plu,t)+i_dp*old(rhs,ccc,3,x,y,z_plu,t)
               red(6)=old(rhs,ccc,2,x,y,z_plu,t)-i_dp*old(rhs,ccc,4,x,y,z_plu,t)
               red(7)=old(rhs,ccc,1,x,y,z,t_plu)-     old(rhs,ccc,3,x,y,z,t_plu)
               red(8)=old(rhs,ccc,2,x,y,z,t_plu)-     old(rhs,ccc,4,x,y,z,t_plu)
               forall(col=1:Nc,spi=1:2) obj(spi,col)=      V(col,ccc,1,x    ,y,z,t) *red(spi) !!! direction +1 gets factor 1/2*(-I+gamma1)
               forall(col=1:Nc,spi=3:4) obj(spi,col)=      V(col,ccc,2,x,y    ,z,t) *red(spi) !!! direction +2 gets factor 1/2*(-I+gamma2)
               forall(col=1:Nc,spi=5:6) obj(spi,col)=      V(col,ccc,3,x,y,z    ,t) *red(spi) !!! direction +3 gets factor 1/2*(-I+gamma3)
               forall(col=1:Nc,spi=7:8) obj(spi,col)=      V(col,ccc,4,x,y,z,t    ) *red(spi) !!! direction +4 gets factor 1/2*(-I+gamma4)
               site(rhs,1,:)=site(rhs,1,:)-     obj(3,:)-     obj(7,:)-     (obj(1,:)+obj(5,:))
               site(rhs,2,:)=site(rhs,2,:)-     obj(4,:)-     obj(8,:)-     (obj(2,:)+obj(6,:))
               site(rhs,3,:)=site(rhs,3,:)+     obj(4,:)+     obj(7,:)+i_dp*(obj(2,:)+obj(5,:))
               site(rhs,4,:)=site(rhs,4,:)-     obj(3,:)+     obj(8,:)+i_dp*(obj(1,:)-obj(6,:))
            end do
         end do
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,col,spi,x,y,z,t)=0.5_dp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
   end subroutine app_wils_NvNcNs_dp

   subroutine app_wils_NvNsNc_dp(old,new,V,F,csw,mass) ! #6_dp
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=dp),dimension(Nc,Nc,06) :: FF
      complex(kind=dp),dimension(08) :: red
      complex(kind=dp),dimension(08,Nc) :: obj
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(csw,mass) SHARED(old,new,V,F) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets factor 4+mass
         if (csw**2>1e-24) then
            call f2ff_dp(F(:,:,:,x,y,z,t),FF)
            call cloverinit_NvNsNc_dp(old(:,:,:,x,y,z,t),FF,site)
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+2.0*mass,kind=dp)*old(rhs,spi,col,x,y,z,t)-csw*site(rhs,spi,col) !!! note: factor 0.5_dp follows below
         else
            forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+2.0*mass,kind=dp)*old(rhs,spi,col,x,y,z,t)
         end if
         !!! add eight non-trivial directions to site
         do ccc=1,Nc
            !$OMP SIMD PRIVATE(red,obj)
            do rhs=1,Nv
               red(1)=old(rhs,1,ccc,x,y,z,t_min)+     old(rhs,3,ccc,x,y,z,t_min)
               red(2)=old(rhs,2,ccc,x,y,z,t_min)+     old(rhs,4,ccc,x,y,z,t_min)
               red(3)=old(rhs,1,ccc,x,y,z_min,t)-i_dp*old(rhs,3,ccc,x,y,z_min,t)
               red(4)=old(rhs,2,ccc,x,y,z_min,t)+i_dp*old(rhs,4,ccc,x,y,z_min,t)
               red(5)=old(rhs,1,ccc,x,y_min,z,t)-     old(rhs,4,ccc,x,y_min,z,t)
               red(6)=old(rhs,2,ccc,x,y_min,z,t)+     old(rhs,3,ccc,x,y_min,z,t)
               red(7)=old(rhs,1,ccc,x_min,y,z,t)-i_dp*old(rhs,4,ccc,x_min,y,z,t)
               red(8)=old(rhs,2,ccc,x_min,y,z,t)-i_dp*old(rhs,3,ccc,x_min,y,z,t)
               forall(col=1:Nc,spi=1:2) obj(spi,col)=conjg(V(ccc,col,4,x,y,z,t_min))*red(spi) !!! direction -4 gets factor 1/2*(-I-gamma4)
               forall(col=1:Nc,spi=3:4) obj(spi,col)=conjg(V(ccc,col,3,x,y,z_min,t))*red(spi) !!! direction -3 gets factor 1/2*(-I-gamma3)
               forall(col=1:Nc,spi=5:6) obj(spi,col)=conjg(V(ccc,col,2,x,y_min,z,t))*red(spi) !!! direction -2 gets factor 1/2*(-I-gamma2)
               forall(col=1:Nc,spi=7:8) obj(spi,col)=conjg(V(ccc,col,1,x_min,y,z,t))*red(spi) !!! direction -1 gets factor 1/2*(-I-gamma1)
               site(rhs,1,:)=site(rhs,1,:)-     obj(1,:)-     obj(5,:)-     (obj(3,:)+obj(7,:))
               site(rhs,2,:)=site(rhs,2,:)-     obj(2,:)-     obj(6,:)-     (obj(4,:)+obj(8,:))
               site(rhs,3,:)=site(rhs,3,:)-     obj(1,:)-     obj(6,:)-i_dp*(obj(3,:)+obj(8,:))
               site(rhs,4,:)=site(rhs,4,:)-     obj(2,:)+     obj(5,:)+i_dp*(obj(4,:)-obj(7,:))
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD PRIVATE(red,obj)
            do rhs=1,Nv
               red(1)=old(rhs,1,ccc,x_plu,y,z,t)+i_dp*old(rhs,4,ccc,x_plu,y,z,t)
               red(2)=old(rhs,2,ccc,x_plu,y,z,t)+i_dp*old(rhs,3,ccc,x_plu,y,z,t)
               red(3)=old(rhs,1,ccc,x,y_plu,z,t)+     old(rhs,4,ccc,x,y_plu,z,t)
               red(4)=old(rhs,2,ccc,x,y_plu,z,t)-     old(rhs,3,ccc,x,y_plu,z,t)
               red(5)=old(rhs,1,ccc,x,y,z_plu,t)+i_dp*old(rhs,3,ccc,x,y,z_plu,t)
               red(6)=old(rhs,2,ccc,x,y,z_plu,t)-i_dp*old(rhs,4,ccc,x,y,z_plu,t)
               red(7)=old(rhs,1,ccc,x,y,z,t_plu)-     old(rhs,3,ccc,x,y,z,t_plu)
               red(8)=old(rhs,2,ccc,x,y,z,t_plu)-     old(rhs,4,ccc,x,y,z,t_plu)
               forall(col=1:Nc,spi=1:2) obj(spi,col)=      V(col,ccc,1,x    ,y,z,t) *red(spi) !!! direction +1 gets factor 1/2*(-I+gamma1)
               forall(col=1:Nc,spi=3:4) obj(spi,col)=      V(col,ccc,2,x,y    ,z,t) *red(spi) !!! direction +2 gets factor 1/2*(-I+gamma2)
               forall(col=1:Nc,spi=5:6) obj(spi,col)=      V(col,ccc,3,x,y,z    ,t) *red(spi) !!! direction +3 gets factor 1/2*(-I+gamma3)
               forall(col=1:Nc,spi=7:8) obj(spi,col)=      V(col,ccc,4,x,y,z,t    ) *red(spi) !!! direction +4 gets factor 1/2*(-I+gamma4)
               site(rhs,1,:)=site(rhs,1,:)-     obj(3,:)-     obj(7,:)-     (obj(1,:)+obj(5,:))
               site(rhs,2,:)=site(rhs,2,:)-     obj(4,:)-     obj(8,:)-     (obj(2,:)+obj(6,:))
               site(rhs,3,:)=site(rhs,3,:)+     obj(4,:)+     obj(7,:)+i_dp*(obj(2,:)+obj(5,:))
               site(rhs,4,:)=site(rhs,4,:)-     obj(3,:)+     obj(8,:)+i_dp*(obj(1,:)-obj(6,:))
            end do
         end do
         !!! plug everything into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=0.5_dp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wils_NvNsNc_dp

   function suspicious_wils(dotdiag_dp)
      implicit none
      logical :: suspicious_wils
      complex(kind=dp),dimension(Nv),intent(in) :: dotdiag_dp
      complex(kind=dp),dimension(12),parameter :: reference=[ &
       cmplx(31507.81,956.1600,kind=dp),cmplx(120313.2,1696.360,kind=dp),cmplx(143867.4,3777.384,kind=dp),cmplx(130442.9,1868.629,kind=dp), &
       cmplx(44345.62,490.3208,kind=dp),cmplx(55753.64,655.0283,kind=dp),cmplx(43911.77,1301.795,kind=dp),cmplx(170829.6,4411.354,kind=dp), &
       cmplx(142809.0,2080.915,kind=dp),cmplx(138965.4,3661.240,kind=dp),cmplx(177500.8,4567.104,kind=dp),cmplx(147014.7,3851.800,kind=dp)]
      suspicious_wils=.true.
      if (Nv==12) suspicious_wils=any(abs(dotdiag_dp(1:min(Nv,12))/reference(1:min(Nv,12))-1.0_dp).gt.1e-6)
      if (suspicious_wils) write(*,*) cmplx(dotdiag_dp,kind=sp)
   end function suspicious_wils

   subroutine resultcheck_wils_sp(old_sp,new_sp,str_layout,csw,mass)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in) :: old_sp,new_sp
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=dp),dimension(Nv) :: dotdiag_dp
      logical,save :: done_simple=.false.
      logical,save :: done_NcNsNv=.false.
      logical,save :: done_NsNcNv=.false.
      logical,save :: done_NcNvNs=.false.
      logical,save :: done_NvNcNs=.false.
      logical,save :: done_NsNvNc=.false.
      logical,save :: done_NvNsNc=.false.
      logical,save :: done_extend=.false.
      logical      :: done_flag
      if (any(shape(old_sp).ne.shape(new_sp))) stop ' resultcheck_wils_sp: shape(old_sp).ne.shape(new_sp)'
      select case(str_layout)
         case('simple'); if (all(shape(old_sp)==[Nc,04,Nv,Nx,Ny,Nz,Nt]).and.done_simple) return
         case('NcNsNv'); if (all(shape(old_sp)==[Nc,04,Nv,Nx,Ny,Nz,Nt]).and.done_NcNsNv) return
         case('NsNcNv'); if (all(shape(old_sp)==[04,Nc,Nv,Nx,Ny,Nz,Nt]).and.done_NsNcNv) return
         case('NcNvNs'); if (all(shape(old_sp)==[Nc,Nv,04,Nx,Ny,Nz,Nt]).and.done_NcNvNs) return
         case('NvNcNs'); if (all(shape(old_sp)==[Nv,Nc,04,Nx,Ny,Nz,Nt]).and.done_NvNcNs) return
         case('NsNvNc'); if (all(shape(old_sp)==[04,Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NsNvNc) return
         case('NvNsNc'); if (all(shape(old_sp)==[Nv,04,Nc,Nx,Ny,Nz,Nt]).and.done_NvNsNc) return
         case('extend'); if (all(shape(old_sp)==[Nv,04,Nc,Nx,Ny,Nz,Nt]).and.done_extend) return
         case default  ; write(*,*) 'resultcheck_wils_sp: unknown str_layout: '//str_layout
      end select
      dotdiag_dp=cmplx(vec_dotdiag_sp(new_sp,old_sp,str_layout),kind=dp)
      if (all([Nc,Nv,Nx,Ny,Nz,Nt].eq.[3,12,34,34,34,68]).and.(abs(mass-0.01).lt.1e-6).and.(abs(csw).lt.1e-6)) then
         done_flag=suspicious_wils(dotdiag_dp)
      else
         done_flag=.true.; write(*,'(a,2es13.5)') ' resultcheck_wils_sp: unavailable for these parameters:',sum(dotdiag_dp)
      end if
      select case(str_layout)
         case('simple'); done_simple=done_flag
         case('NcNsNv'); done_NcNsNv=done_flag
         case('NsNcNv'); done_NsNcNv=done_flag
         case('NcNvNs'); done_NcNvNs=done_flag
         case('NvNcNs'); done_NvNcNs=done_flag
         case('NsNvNc'); done_NsNvNc=done_flag
         case('NvNsNc'); done_NvNsNc=done_flag
         case('extend'); done_extend=done_flag
      end select
   end subroutine resultcheck_wils_sp
   subroutine resultcheck_wils_dp(old_dp,new_dp,str_layout,csw,mass)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in) :: old_dp,new_dp
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: csw,mass
      complex(kind=dp),dimension(Nv) :: dotdiag_dp
      logical,save :: done_NcNsNv=.false.
      logical,save :: done_NsNcNv=.false.
      logical,save :: done_NcNvNs=.false.
      logical,save :: done_NvNcNs=.false.
      logical,save :: done_NsNvNc=.false.
      logical,save :: done_NvNsNc=.false.
      logical      :: done_flag
      if (any(shape(old_dp).ne.shape(new_dp))) stop ' resultcheck_wils_dp: shape(old_dp).ne.shape(new_dp)'
      select case(str_layout)
         case('NcNsNv'); if (all(shape(old_dp)==[Nc,04,Nv,Nx,Ny,Nz,Nt]).and.done_NcNsNv) return
         case('NsNcNv'); if (all(shape(old_dp)==[04,Nc,Nv,Nx,Ny,Nz,Nt]).and.done_NsNcNv) return
         case('NcNvNs'); if (all(shape(old_dp)==[Nc,Nv,04,Nx,Ny,Nz,Nt]).and.done_NcNvNs) return
         case('NvNcNs'); if (all(shape(old_dp)==[Nv,Nc,04,Nx,Ny,Nz,Nt]).and.done_NvNcNs) return
         case('NsNvNc'); if (all(shape(old_dp)==[04,Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NsNvNc) return
         case('NvNsNc'); if (all(shape(old_dp)==[Nv,04,Nc,Nx,Ny,Nz,Nt]).and.done_NvNsNc) return
         case default  ; write(*,*) 'resultcheck_wils_dp: unknown str_layout: '//str_layout
      end select
      dotdiag_dp=vec_dotdiag_dp(new_dp,old_dp,str_layout)
      if (all([Nc,Nv,Nx,Ny,Nz,Nt].eq.[3,12,34,34,34,68]).and.(abs(mass-0.01).lt.1e-6).and.(abs(csw).lt.1e-6)) then
         done_flag=suspicious_wils(dotdiag_dp)
      else
         done_flag=.true.; write(*,'(a,2es13.5)') ' resultcheck_wils_dp: unavailable for these parameters:',sum(dotdiag_dp)
      end if
      select case(str_layout)
         case('NcNsNv'); done_NcNsNv=done_flag
         case('NsNcNv'); done_NsNcNv=done_flag
         case('NcNvNs'); done_NcNvNs=done_flag
         case('NvNcNs'); done_NvNcNs=done_flag
         case('NsNvNc'); done_NsNvNc=done_flag
         case('NvNsNc'); done_NvNsNc=done_flag
      end select
   end subroutine resultcheck_wils_dp

   subroutine eig_wils(V,F,csw,mkl_nthreads)
      implicit none
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent(in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent(in) :: F
      real(kind=sp),intent(in) :: csw
      integer,intent(in) :: mkl_nthreads
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: old,new
      complex(kind=dp),dimension(:,:),allocatable :: A
      complex(kind=dp),dimension(  :),allocatable :: eig,WORK
      complex(kind=dp),dimension(:,:),allocatable :: VL,VR
      real(   kind=dp),dimension(  :),allocatable :: RWORK
      integer :: INFO,x,y,z,t,n
      character(len=128) :: filestr
      if (Nx*Ny*Nz*Nt.gt.7**4) then
         write(*,*) 'eig_wils: lattice is too big'; return
      end if
      if ((Nc.eq.3).and.(Nv.eq.12)) then
         allocate(old(Nc,04,Nv,Nx,Ny,Nz,Nt),new(Nc,04,Nv,Nx,Ny,Nz,Nt),A(Nc*4*Nx*Ny*Nz*Nt,Nc*4*Nx*Ny*Nz*Nt))
         write(*,'(a,f8.3,a)') ' eig_wils: filling of matrix beg'
         call vec_zero_dp(old,'NcNsNv')
         n=0
         do t=1,Nt
         do z=1,Nz
         do y=1,Ny
         do x=1,Nx
            n=n+1
            old(1,1,01,x,y,z,t)=cmplx(1.0,kind=dp)
            old(2,1,02,x,y,z,t)=cmplx(1.0,kind=dp)
            old(3,1,03,x,y,z,t)=cmplx(1.0,kind=dp)
            old(1,2,04,x,y,z,t)=cmplx(1.0,kind=dp)
            old(2,2,05,x,y,z,t)=cmplx(1.0,kind=dp)
            old(3,2,06,x,y,z,t)=cmplx(1.0,kind=dp)
            old(1,3,07,x,y,z,t)=cmplx(1.0,kind=dp)
            old(2,3,08,x,y,z,t)=cmplx(1.0,kind=dp)
            old(3,3,09,x,y,z,t)=cmplx(1.0,kind=dp)
            old(1,4,10,x,y,z,t)=cmplx(1.0,kind=dp)
            old(2,4,11,x,y,z,t)=cmplx(1.0,kind=dp)
            old(3,4,12,x,y,z,t)=cmplx(1.0,kind=dp)
            call app_wils_dp(old,new,V,F,csw,0.0,'NcNsNv')
            old(:,:, :,x,y,z,t)=cmplx(0.0,kind=dp)
            A(:,(n-1)*12+01)=reshape(new(:,:,01,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+02)=reshape(new(:,:,02,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+03)=reshape(new(:,:,03,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+04)=reshape(new(:,:,04,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+05)=reshape(new(:,:,05,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+06)=reshape(new(:,:,06,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+07)=reshape(new(:,:,07,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+08)=reshape(new(:,:,08,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+09)=reshape(new(:,:,09,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+10)=reshape(new(:,:,10,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+11)=reshape(new(:,:,11,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
            A(:,(n-1)*12+12)=reshape(new(:,:,12,:,:,:,:),[Nc*4*Nx*Ny*Nz*Nt])
         end do
         end do
         end do
         end do
      else
         write(*,*) 'eig_wils: [Nc,Nv]==[3,12] required'; return
      end if
      write(*,'(a,f8.3,a)') ' eig_wils: filling of matrix end'
      deallocate(old,new)
      write(*,'(a,f6.4,a)') ' eig_wils: eigenvalue computation with csw=',csw,' begins'
      allocate(eig(Nc*4*Nx*Ny*Nz*Nt),VL(1,Nc*4*Nx*Ny*Nz*Nt),VR(1,Nc*4*Nx*Ny*Nz*Nt),WORK(2*Nc*4*Nx*Ny*Nz*Nt),RWORK(2*Nc*4*Nx*Ny*Nz*Nt))
      call mkl_set_num_threads(mkl_nthreads)
      call ZGEEV('n','n',Nc*4*Nx*Ny*Nz*Nt,A,Nc*4*Nx*Ny*Nz*Nt,eig,VL,1,VR,1,WORK,2*Nc*4*Nx*Ny*Nz*Nt,RWORK,INFO)
      write(*,*) 'eig_wils: ZGEEV terminated with INFO=',INFO
      deallocate(A)
      write(filestr,'(a,4i0,a,i0,a,i3.3)') 'eig_wils_',Nx,Ny,Nz,Nt,'_csw',int(csw),'.',int(1000*int(csw-int(csw)))
      open(99,file=trim(filestr),form='formatted',status='new') !!! note: status='new' prevents overwriting
      do n=1,Nc*4*Nx*Ny*Nz*Nt
         write(99,'(2f16.8)') eig(n)
      end do
      close(99)
      deallocate(eig,VL,VR,WORK,RWORK)
   end subroutine eig_wils

   subroutine app_wilsdagwils_sp(old,new,tmp,V,F,csw,mass,shifts,str_layout)
      implicit none
      !!! note: use "tmp" provided by calling routine to avoid lots of allocate/unallocate operations
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: new,tmp
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass,shifts(:)
      character(len=6),intent(in) :: str_layout
      !!! note: tmp contains gamma5*wils*old
      call app_wils_sp(old,tmp,V,F,csw,mass,str_layout)
      call app_gamma5_sp(tmp,str_layout)
      call app_wils_sp(tmp,new,V,F,csw,mass,str_layout)
      call app_gamma5_sp(new,str_layout)
      if (any(shifts>1e-6)) then
         call vec_incr_rsp(new,old,str_layout,real(shifts,kind=sp))
      end if
   end subroutine app_wilsdagwils_sp
   subroutine app_wilsdagwils_dp(old,new,tmp,V,F,csw,mass,shifts,str_layout)
      implicit none
      !!! note: use "tmp" provided by calling routine to avoid lots of allocate/unallocate operations
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: new,tmp
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass,shifts(:)
      character(len=6),intent(in) :: str_layout
      !!! note: tmp contains gamma5*wils*old
      call app_wils_dp(old,tmp,V,F,csw,mass,str_layout)
      call app_gamma5_dp(tmp,str_layout)
      call app_wils_dp(tmp,new,V,F,csw,mass,str_layout)
      call app_gamma5_dp(new,str_layout)
      if (any(shifts>1e-6)) then
         call vec_incr_rdp(new,old,str_layout,real(shifts,kind=dp))
      end if
   end subroutine app_wilsdagwils_dp

   subroutine hop_wils_sp(old,new,V,F,csw,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      character(len=6),intent(in) :: str_layout
      !!! note: D/(4+mass) has onehop(!) structure 1+eps
      !!! note: D/(4+mass) has approximate inverse 1-eps=2-(1+eps)=2-D/(4+mass)
      !!! note:          D has approximate inverse 2/(4+mass)-D/(4+mass)^2
      !!! note:          D has approximate inverse 1-D/(8+2*mass) modulo rescaling
      call app_wils_sp(old,new,V,F,csw,mass,str_layout)
      call vec_anti_rsp(old,new,str_layout,[-1.0_sp/(8.0+2.0*mass)])
   end subroutine hop_wils_sp
   subroutine hop_wils_dp(old,new,V,F,csw,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass
      character(len=6),intent(in) :: str_layout
      !!! note: D/(4+mass) has onehop(!) structure 1+eps
      !!! note: D/(4+mass) has approximate inverse 1-eps=2-(1+eps)=2-D/(4+mass)
      !!! note:          D has approximate inverse 2/(4+mass)-D/(4+mass)^2
      !!! note:          D has approximate inverse 1-D/(8+2*mass) modulo rescaling
      call app_wils_dp(old,new,V,F,csw,mass,str_layout)
      call vec_anti_rdp(old,new,str_layout,[-1.0_dp/(8.0+2.0*mass)])
   end subroutine hop_wils_dp

   subroutine hop_wilsdagwils_sp(old,new,tmp,V,F,csw,mass,shifts,str_layout)
      implicit none
      !!! note: use "tmp" provided by calling routine to avoid lots of allocate/unallocate operations
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: new,tmp
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass,shifts(:)
      character(len=6),intent(in) :: str_layout
      select case(2)
       case(1) !!! note: wrong order works
         call hop_wils_sp(old,tmp,V,F,csw,mass,str_layout)
         call app_gamma5_sp(tmp,str_layout)
         call hop_wils_sp(tmp,new,V,F,csw,mass,str_layout)
         call app_gamma5_sp(new,str_layout)
       case(2) !!! note: hop_wilsdag first
         call vec_copy_sp(old,new,str_layout)
         call app_gamma5_sp(new,str_layout)
         call hop_wils_sp(new,tmp,V,F,csw,mass,str_layout)
         call app_gamma5_sp(tmp,str_layout)
         call hop_wils_sp(tmp,new,V,F,csw,mass,str_layout)
      end select
      if (any(shifts>1e-6)) then
         call vec_incr_rsp(new,old,str_layout,real(shifts,kind=sp))
      end if
   end subroutine hop_wilsdagwils_sp
   subroutine hop_wilsdagwils_dp(old,new,tmp,V,F,csw,mass,shifts,str_layout)
      implicit none
      !!! note: use "tmp" provided by calling routine to avoid lots of allocate/unallocate operations
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: new,tmp
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass,shifts(:)
      character(len=6),intent(in) :: str_layout
      select case(2)
       case(1) !!! note: wrong order works
         call hop_wils_dp(old,tmp,V,F,csw,mass,str_layout)
         call app_gamma5_dp(tmp,str_layout)
         call hop_wils_dp(tmp,new,V,F,csw,mass,str_layout)
         call app_gamma5_dp(new,str_layout)
       case(2) !!! note: hop_wilsdag first
         call vec_copy_dp(old,new,str_layout)
         call app_gamma5_dp(new,str_layout)
         call hop_wils_dp(new,tmp,V,F,csw,mass,str_layout)
         call app_gamma5_dp(tmp,str_layout)
         call hop_wils_dp(tmp,new,V,F,csw,mass,str_layout)
      end select
      if (any(shifts>1e-6)) then
         call vec_incr_rdp(new,old,str_layout,real(shifts,kind=dp))
      end if
   end subroutine hop_wilsdagwils_dp

   subroutine cg_wilsdagwils_sp(b,x,V,F,csw,mass,shifts,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass,shifts(:),tol
      character(len=6),intent(in) :: str_layout
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: r,p,tmp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable,target :: q !!! note: total of 6 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=sp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=sp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call vec_shapecheck_sp(b,str_layout,' cg_wilsdagwils_sp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_sp(x,str_layout,' cg_wilsdagwils_sp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,tmp,mold=b)
      normb=sqrt(vec_normsqu_sp(b,str_layout))
      call vec_zero_sp(x,str_layout)
      call vec_copy_sp(b,r,str_layout)
      !!! run CG with A=(D_wils^dag+mass)*(D_wils+mass)+shifts
      if (do_precond) then
         y => q
         call hop_wilsdagwils_sp(r,y,tmp,V,F,csw,mass,shifts,str_layout)
         call vec_copy_sp(y,p,str_layout)
         ydagr_old=real(vec_dotdiag_sp(y,r,str_layout),kind=sp)
      else
         call vec_copy_sp(r,p,str_layout)
         ydagr_old=vec_normsqu_sp(r,str_layout)
      end if
      do iter=1,maxit
         call app_wilsdagwils_sp(p,q,tmp,V,F,csw,mass,shifts,str_layout)
         pdagq=real(vec_dotdiag_sp(p,q,str_layout),kind=sp) !!! note: identical to vec_dotdiag(D*p,D*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call vec_incr_rsp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call vec_incr_rsp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(vec_normsqu_sp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,20)==0)) then
            call app_wilsdagwils_sp(x,r,tmp,V,F,csw,mass,shifts,str_layout) !!! note: overwrites standard r
            call vec_anti_rsp(b,r,str_layout,[-1.0_sp])                     !!! note: r=b-A*x
            call vec_residualnormadjust_sp(iter,maxit,' cg_wilsdagwils_'//str_layout//'_sp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_sp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_sp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_wilsdagwils_'//str_layout//'_sp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call hop_wilsdagwils_sp(r,y,tmp,V,F,csw,mass,shifts,str_layout)
            ydagr_new=real(vec_dotdiag_sp(y,r,str_layout),kind=sp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rsp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rsp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q,tmp)
   end subroutine cg_wilsdagwils_sp

   subroutine cg_wilsdagwils_dp(b,x,V,F,csw,mass,shifts,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass,shifts(:),tol
      character(len=6),intent(in) :: str_layout
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r,p,tmp
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable,target :: q !!! note: total of 6 vectors_dp
      complex(kind=dp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call vec_shapecheck_dp(b,str_layout,' cg_wilsdagwils_dp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' cg_wilsdagwils_dp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,tmp,mold=b)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout)
      !!! run CG with A=(D_wils^dag+mass)*(D_wils+mass)+shifts
      if (do_precond) then
         y => q
         call hop_wilsdagwils_dp(r,y,tmp,V,F,csw,mass,shifts,str_layout)
         call vec_copy_dp(y,p,str_layout)
         ydagr_old=real(vec_dotdiag_dp(y,r,str_layout),kind=dp)
      else
         call vec_copy_dp(r,p,str_layout)
         ydagr_old=vec_normsqu_dp(r,str_layout)
      end if
      do iter=1,maxit
         call app_wilsdagwils_dp(p,q,tmp,V,F,csw,mass,shifts,str_layout)
         pdagq=real(vec_dotdiag_dp(p,q,str_layout),kind=dp) !!! note: identical to vec_dotdiag(D*p,D*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call vec_incr_rdp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call vec_incr_rdp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,50)==0)) then
            call app_wilsdagwils_dp(x,r,tmp,V,F,csw,mass,shifts,str_layout) !!! note: overwrites standard r
            call vec_anti_rdp(b,r,str_layout,[-1.0_dp])                     !!! note: r=b-A*x
            call vec_residualnormadjust_dp(iter,maxit,' cg_wilsdagwils_'//str_layout//'_dp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_wilsdagwils_'//str_layout//'_dp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call hop_wilsdagwils_dp(r,y,tmp,V,F,csw,mass,shifts,str_layout)
            ydagr_new=real(vec_dotdiag_dp(y,r,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rdp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rdp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q,tmp)
   end subroutine cg_wilsdagwils_dp

   subroutine cg_wilsdagwils_vp(b,x,V,F,csw,mass,shifts,str_layout,tol,maxit,do_precond,iter_used)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      real(kind=sp),intent(in) :: csw,mass,shifts(:),tol
      character(len=6),intent(in) :: str_layout
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      integer,intent(out),optional :: iter_used
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r,tmp_dp !!! note: total of 4 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: p,tmp_sp !!! note: tmp_sp does not count
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable,target :: q !!! note: total of 2 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: r_sp     !!! note: r_sp does not count ==> combined footprint of 10 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr,normr_last
      integer :: iter,iter_last
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call vec_shapecheck_dp(b,str_layout,' cg_wilsdagwils_vp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' cg_wilsdagwils_vp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(p(size(b,dim=1),size(b,dim=2),size(b,dim=3),Nx,Ny,Nz,Nt)); allocate(q,tmp_sp,mold=p)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout)
      !!! run CG with A=(D_wils^dag+mass)*(D_wils+mass)+shifts
      if (do_precond) then
         y => q
         allocate(r_sp,mold=p)
         call vec_cast_dp2sp(r,r_sp,str_layout); call hop_wilsdagwils_sp(r_sp,y,tmp_sp,V,F,csw,mass,shifts,str_layout)
         call vec_copy_sp(y,p,str_layout)
         ydagr_old=real(vec_dotdiag_vp(r,y,str_layout),kind=dp)
      else
         call vec_cast_dp2sp(r,p,str_layout)
         ydagr_old=vec_normsqu_dp(r,str_layout)
      end if
      iter_last=0; normr_last=normb
      do iter=1,maxit; if (present(iter_used)) iter_used=iter
         call app_wilsdagwils_sp(p,q,tmp_sp,V,F,csw,mass,shifts,str_layout)
         pdagq=real(vec_dotdiag_sp(p,q,str_layout),kind=dp) !!! note: identical to vec_dotdiag(D*p,D*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call vec_incr_rvp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call vec_incr_rvp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter-iter_last,50)==0).or.(minval(normr/normr_last)<1e-3)) then
            deallocate(tmp_sp); if (do_precond) deallocate(r_sp); allocate(tmp_dp,mold=b)
            call app_wilsdagwils_dp(x,r,tmp_dp,V,F,csw,mass,shifts,str_layout) !!! note: overwrites standard r
            call vec_anti_rdp(b,r,str_layout,[-1.0_dp])                        !!! note: r=b-A*x
            call vec_residualnormadjust_dp(iter,maxit,' cg_wilsdagwils_'//str_layout//'_vp:',str_layout,r,tol,normr,normb,do_precond)
            deallocate(tmp_dp); if (do_precond) allocate(r_sp,mold=p); allocate(tmp_sp,mold=p)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
            iter_last=iter; normr_last=normr
         else if (modulo(iter-iter_last,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_wilsdagwils_'//str_layout//'_vp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call vec_cast_dp2sp(r,r_sp,str_layout); call hop_wilsdagwils_sp(r_sp,y,tmp_sp,V,F,csw,mass,shifts,str_layout)
            ydagr_new=real(vec_dotdiag_vp(r,y,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rsp(y,p,str_layout,sngl(beta)) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rvp(r,p,str_layout,     beta ) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (allocated(r_sp)) deallocate(r_sp)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q,tmp_sp)
   end subroutine cg_wilsdagwils_vp

   subroutine cg_wilsdagwils_mp(b,x,V,F,csw,mass,shifts,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: csw,mass,shifts(:),tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r,tmp     !!! note: total of 4 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: r_cg,x_cg !!! note: total of 6 vectors_sp in CG ==> combined footprint of 14 vectors_sp
      real(kind=dp),dimension(Nv) :: normb,normr
      integer :: iter
      call vec_shapecheck_dp(b,str_layout,' cg_wilsdagwils_mp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' cg_wilsdagwils_mp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,tmp,mold=b); allocate(r_cg(size(b,dim=1),size(b,dim=2),size(b,dim=3),Nx,Ny,Nz,Nt)); allocate(x_cg,mold=r_cg)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout)
      do iter=1,15
         call vec_cast_dp2sp(r,r_cg,str_layout)
         call cg_wilsdagwils_sp(r_cg,x_cg,V,F,csw,mass,shifts,str_layout,max(tol**0.1,1e-2),maxit/10,do_precond)
         call vec_incr_rvp(x,x_cg,str_layout,[1.0_dp])                   !!! note: x=x+dble(x_cg)
         call app_wilsdagwils_dp(x,r,tmp,V,F,csw,mass,shifts,str_layout) !!! note: overwrites standard r
         call vec_anti_rdp(b,r,str_layout,[-1.0_dp])                     !!! note: r=b-A*x
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if (maxval(normr/normb)<tol) exit
      end do ! iter=1,15
      if (maxval(normr/normb)<tol) then
         write(*,'(a,i6,a,es22.4,a)') ' cg_wilsdagwils_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=attained'
      else
         write(*,'(a,i6,a,es22.4,a)') ' cg_wilsdagwils_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=max_iter'
      end if
      deallocate(r,tmp,r_cg,x_cg)
   end subroutine cg_wilsdagwils_mp

   subroutine bicgstab_wils_sp(b,x,V,F,csw,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in),target,contiguous :: b
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: csw,mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable,target :: r
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: p,q,t         !!! note: total of 2+4=6 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: y             !!! note: total of 1 new vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: s,rhat !!! note: bound to point to r and b
      complex(kind=sp),dimension(Nv) :: alpha,beta,omega,rho_old,rho_new
      real(kind=sp),dimension(Nv)    :: normb,normr
      integer :: iter
      call vec_shapecheck_sp(b,str_layout,' bicgstab_wils_sp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_sp(x,str_layout,' bicgstab_wils_sp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,t,mold=b)
      normb=sqrt(vec_normsqu_sp(b,str_layout))
      call vec_zero_sp(x,str_layout)
      call vec_copy_sp(b,r,str_layout) !!! note: r=b-D*x
      call vec_copy_sp(r,p,str_layout)
      s => r
      rhat => b
      rho_new=vec_dotdiag_sp(rhat,r,str_layout) !!! note: result in "bicgstab" is complex
      if (do_precond) then
         allocate(y,mold=b)
      end if
      do iter=1,maxit
         if (do_precond) then
            call hop_wils_sp(p,y,V,F,csw,mass,str_layout)                        !!! solve (D_wils+mass)*y=p approximately
            call app_wils_sp(y,q,V,F,csw,mass,str_layout)                        !!! q=(D_wils+mass)*y
            alpha(:)=rho_new/vec_dotdiag_sp(rhat,q,str_layout)                   !!! alpha=rho_new/(rhat'*q)
            call vec_incr_csp(x,y,str_layout,+alpha)                             !!! note: x=x+y*alpha
         else
            call app_wils_sp(p,q,V,F,csw,mass,str_layout)                        !!! q=(D_wils+mass)*p
            alpha(:)=rho_new/vec_dotdiag_sp(rhat,q,str_layout)                   !!! alpha=rho_new/(rhat'*q)
            call vec_incr_csp(x,p,str_layout,+alpha)                             !!! note: x=x+p*alpha
         end if
         call vec_incr_csp(r,q,str_layout,-alpha)                                !!! note: s=r-q*alpha (remember "r=s" in memory)
         if (do_precond) then
            call hop_wils_sp(s,y,V,F,csw,mass,str_layout)                        !!! solve (D_wils+mass)*y=s approximately
            call app_wils_sp(y,t,V,F,csw,mass,str_layout)                        !!! t=(D_wils+mass)*y
            omega(:)=vec_dotdiag_sp(t,s,str_layout)/vec_normsqu_sp(t,str_layout) !!! omega=(t'*s)/(t'*t)
            call vec_incr_csp(x,y,str_layout,+omega)                             !!! note: x=x+y*omega
         else
            call app_wils_sp(s,t,V,F,csw,mass,str_layout)                        !!! t=(D_wils+mass)*s
            omega(:)=vec_dotdiag_sp(t,s,str_layout)/vec_normsqu_sp(t,str_layout) !!! omega=(t'*s)/(t'*t)
            call vec_incr_csp(x,s,str_layout,+omega)                             !!! note: x=x+s*omega
         end if
         call vec_incr_csp(r,t,str_layout,-omega)                                !!! note: r=s-t*omega (remember "r=s" in memory)
         normr=sqrt(vec_normsqu_sp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,20)==0)) then
            call app_wils_sp(x,r,V,F,csw,mass,str_layout) !!! note: overwrites standard r
            call vec_anti_rsp(b,r,str_layout,[-1.0_sp])   !!! note: r=b-D*x
            call vec_residualnormadjust_sp(iter,maxit,' bicgstab_wils_'//str_layout//'_sp:',str_layout,r,tol,normr,normb,do_precond)
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' bicgstab_wils_'//str_layout//'_sp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         rho_old=rho_new
         rho_new=vec_dotdiag_sp(rhat,r,str_layout) !!! note: result in "bicgstab" is complex
         beta(:)=(rho_new(:)/rho_old(:))*(alpha(:)/omega(:))
         call vec_incr_csp(p,q,str_layout,-omega); call vec_anti_csp(r,p,str_layout,+beta) !!! note: p=r+(p-q*omega)*beta
      end do ! iter=1,maxit
      nullify(s,rhat)
      deallocate(r,p,q,t); if (allocated(y)) deallocate(y)
   end subroutine bicgstab_wils_sp

   subroutine bicgstab_wils_dp(b,x,V,F,csw,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in),target,contiguous :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: csw,mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable,target :: r
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: p,q,t         !!! note: total of 2+4=6 vectors_dp
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: y             !!! note: total of 1 new vectors_dp
      complex(kind=dp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: s,rhat !!! note: bound to point to r and b
      complex(kind=dp),dimension(Nv) :: alpha,beta,omega,rho_old,rho_new
      real(kind=dp),dimension(Nv)    :: normb,normr
      integer :: iter
      call vec_shapecheck_dp(b,str_layout,' bicgstab_wils_dp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' bicgstab_wils_dp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,t,mold=b)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout) !!! note: r=b-D*x
      call vec_copy_dp(r,p,str_layout)
      s => r
      rhat => b
      rho_new=vec_dotdiag_dp(rhat,r,str_layout) !!! note: result in "bicgstab" is complex
      if (do_precond) then
         allocate(y,mold=b)
      end if
      do iter=1,maxit
         if (do_precond) then
            call hop_wils_dp(p,y,V,F,csw,mass,str_layout)                        !!! solve (D_wils+mass)*y=p approximately
            call app_wils_dp(y,q,V,F,csw,mass,str_layout)                        !!! q=(D_wils+mass)*y
            alpha(:)=rho_new/vec_dotdiag_dp(rhat,q,str_layout)                   !!! alpha=rho_new/(rhat'*q)
            call vec_incr_cdp(x,y,str_layout,+alpha)                             !!! note: x=x+y*alpha
         else
            call app_wils_dp(p,q,V,F,csw,mass,str_layout)                        !!! q=(D_wils+mass)*p
            alpha(:)=rho_new/vec_dotdiag_dp(rhat,q,str_layout)                   !!! alpha=rho_new/(rhat'*q)
            call vec_incr_cdp(x,p,str_layout,+alpha)                             !!! note: x=x+p*alpha
         end if
         call vec_incr_cdp(r,q,str_layout,-alpha)                                !!! note: s=r-q*alpha (remember "r=s" in memory)
         if (do_precond) then
            call hop_wils_dp(s,y,V,F,csw,mass,str_layout)                        !!! solve (D_wils+mass)*y=s approximately
            call app_wils_dp(y,t,V,F,csw,mass,str_layout)                        !!! t=(D_wils+mass)*y
            omega(:)=vec_dotdiag_dp(t,s,str_layout)/vec_normsqu_dp(t,str_layout) !!! omega=(t'*s)/(t'*t)
            call vec_incr_cdp(x,y,str_layout,+omega)                             !!! note: x=x+y*omega
         else
            call app_wils_dp(s,t,V,F,csw,mass,str_layout)                        !!! t=(D_wils+mass)*s
            omega(:)=vec_dotdiag_dp(t,s,str_layout)/vec_normsqu_dp(t,str_layout) !!! omega=(t'*s)/(t'*t)
            call vec_incr_cdp(x,s,str_layout,+omega)                             !!! note: x=x+s*omega
         end if
         call vec_incr_cdp(r,t,str_layout,-omega)                                !!! note: r=s-t*omega (remember "r=s" in memory)
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,50)==0)) then
            call app_wils_dp(x,r,V,F,csw,mass,str_layout) !!! note: overwrites standard r
            call vec_anti_rdp(b,r,str_layout,[-1.0_dp])   !!! note: r=b-D*x
            call vec_residualnormadjust_dp(iter,maxit,' bicgstab_wils_'//str_layout//'_dp:',str_layout,r,tol,normr,normb,do_precond)
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' bicgstab_wils_'//str_layout//'_dp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         rho_old=rho_new
         rho_new=vec_dotdiag_dp(rhat,r,str_layout) !!! note: result in "bicgstab" is complex
         beta(:)=(rho_new(:)/rho_old(:))*(alpha(:)/omega(:))
         call vec_incr_cdp(p,q,str_layout,-omega); call vec_anti_cdp(r,p,str_layout,+beta) !!! note: p=r+(p-q*omega)*beta
      end do ! iter=1,maxit
      nullify(s,rhat)
      deallocate(r,p,q,t); if (allocated(y)) deallocate(y)
   end subroutine bicgstab_wils_dp

   subroutine bicgstab_wils_vp(b,x,V,F,csw,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in),target,contiguous :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: csw,mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r           !!! note: total of 2+1=3 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: p,q,s,t,y   !!! note: total of 5 new vectors_sp
      complex(kind=dp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: rhat !!! note: bound to point to b
      complex(kind=dp),dimension(Nv) :: alpha,beta,omega,rho_old,rho_new
      real(kind=dp),dimension(Nv)    :: normb,normr,normr_last
      integer :: iter,iter_last
      call vec_shapecheck_dp(b,str_layout,' bicgstab_wils_vp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' bicgstab_wils_vp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(p(size(b,dim=1),size(b,dim=2),size(b,dim=3),Nx,Ny,Nz,Nt)); allocate(q,s,t,mold=p)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout) !!! note: r=b-D*x
      call vec_cast_dp2sp(r,p,str_layout)
      rhat => b
      rho_new=vec_dotdiag_dp(rhat,r,str_layout) !!! note: result in "bicgstab" is complex
      if (do_precond) then
         allocate(y,mold=p)
      end if
      iter_last=0; normr_last=normb
      do iter=1,maxit
         if (do_precond) then
            call hop_wils_sp(p,y,V,F,csw,mass,str_layout)                                       !!! solve (D_wils+mass)*y=p approximately
            call app_wils_sp(y,q,V,F,csw,mass,str_layout)                                       !!! q=(D_wils+mass)*y
            alpha(:)=rho_new/vec_dotdiag_vp(rhat,q,str_layout)                                  !!! alpha=rho_new/(rhat'*q)
            call vec_incr_cvp(x,y,str_layout,+alpha)                                            !!! note: x=x+y*alpha
         else
            call app_wils_sp(p,q,V,F,csw,mass,str_layout)                                       !!! q=(D_wils+mass)*p
            alpha(:)=rho_new/vec_dotdiag_vp(rhat,q,str_layout)                                  !!! alpha=rho_new/(rhat'*q)
            call vec_incr_cvp(x,p,str_layout,+alpha)                                            !!! note: x=x+p*alpha
         end if
         call vec_incr_cvp(r,q,str_layout,-alpha); call vec_cast_dp2sp(r,s,str_layout)          !!! note: s=r-q*alpha (remember "r=s" in memory)
         if (do_precond) then
            call hop_wils_sp(s,y,V,F,csw,mass,str_layout)                                       !!! solve (D_wils+mass)*y=s approximately
            call app_wils_sp(y,t,V,F,csw,mass,str_layout)                                       !!! t=(D_wils+mass)*y
            omega(:)=cmplx(vec_dotdiag_sp(t,s,str_layout)/vec_normsqu_sp(t,str_layout),kind=dp) !!! omega=(t'*s)/(t'*t)
            call vec_incr_cvp(x,y,str_layout,+omega)                                            !!! note: x=x+y*omega
         else
            call app_wils_sp(s,t,V,F,csw,mass,str_layout)                                       !!! t=(D_wils+mass)*s
            omega(:)=cmplx(vec_dotdiag_sp(t,s,str_layout)/vec_normsqu_sp(t,str_layout),kind=dp) !!! omega=(t'*s)/(t'*t)
            call vec_incr_cvp(x,s,str_layout,+omega)                                            !!! note: x=x+s*omega
         end if
         call vec_incr_cvp(r,t,str_layout,-omega)                                               !!! note: r=s-t*omega (remember "r=s" in memory)
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter-iter_last,50)==0).or.(minval(normr/normr_last)<1e-3)) then
            call app_wils_dp(x,r,V,F,csw,mass,str_layout) !!! note: overwrites standard r
            call vec_anti_rdp(b,r,str_layout,[-1.0_dp])   !!! note: r=b-D*x
            call vec_residualnormadjust_dp(iter,maxit,' bicgstab_wils_'//str_layout//'_vp:',str_layout,r,tol,normr,normb,do_precond)
            if (maxval(normr/normb)<tol) exit
            iter_last=iter; normr_last=normr
         else if (modulo(iter-iter_last,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' bicgstab_wils_'//str_layout//'_vp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         rho_old=rho_new
         rho_new=vec_dotdiag_dp(rhat,r,str_layout) !!! note: result in "bicgstab" is complex
         beta(:)=rho_new(:)/rho_old(:)*alpha(:)/omega(:)
         call vec_incr_csp(p,q,str_layout,cmplx(-omega,kind=sp)); call vec_anti_cvp(r,p,str_layout,+beta) !!! note: p=r+(p-q*omega)*beta
      end do ! iter=1,maxit
      nullify(rhat)
      deallocate(r,p,q,s,t); if (allocated(y)) deallocate(y)
   end subroutine bicgstab_wils_vp

   subroutine bicgstab_wils_mp(b,x,V,F,csw,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      complex(kind=sp),dimension(Nc,Nc,06,Nx,Ny,Nz,Nt),intent( in) :: F
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: csw,mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r         !!! note: total of 3 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: r_cg,x_cg !!! note: total of 6_OR_7 vectors_sp in BiCGstab ==> combined footprint of 12_OR_13 vectors_sp
      real(kind=dp),dimension(Nv) :: normb,normr
      integer :: iter
      call vec_shapecheck_dp(b,str_layout,' bicgstab_wils_mp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' bicgstab_wils_mp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(r_cg(size(b,dim=1),size(b,dim=2),size(b,dim=3),Nx,Ny,Nz,Nt)); allocate(x_cg,mold=r_cg)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout)
      do iter=1,15
         call vec_cast_dp2sp(r,r_cg,str_layout)
         call bicgstab_wils_sp(r_cg,x_cg,V,F,csw,mass,str_layout,max(tol**0.1,1e-2),maxit/10,do_precond)
         call vec_incr_rvp(x,x_cg,str_layout,[1.0_dp]) !!! note: x=x+dble(x_cg)
         call app_wils_dp(x,r,V,F,csw,mass,str_layout) !!! note: overwrites standard r
         call vec_anti_rdp(b,r,str_layout,[-1.0_dp])   !!! note: r=b-A*x
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if (maxval(normr/normb)<tol) exit
      end do ! iter=1,15
      if (maxval(normr/normb)<tol) then
         write(*,'(a,i6,a,es22.4,a)') ' bicgstab_wils_'//str_layout//'_mp: exit=',min(iter,12),', relres=',maxval(normr/normb),', reason=attained'
      else
         write(*,'(a,i6,a,es22.4,a)') ' bicgstab_wils_'//str_layout//'_mp: exit=',min(iter,12),', relres=',maxval(normr/normb),', reason=max_iter'
      end if
      deallocate(r,r_cg,x_cg)
   end subroutine bicgstab_wils_mp

end module testknl_wils


==> anc/testknl_wlap.f90 <==
module testknl_wlap

   !!! creator: stephan durr -- you are welcome to use this with appropriate citation(s)
   !!! compile: ifort -implicitnone -stand f08 -fpp -diag-disable 5268 -warn all -nogen-interfaces -qopenmp -O2 -xcore-avx512 -c testknl_wlap.f90

   use testknl_globals, only: Nc,Nv, Nx,Ny,Nz,Nt, sp,dp, Nthr,Nlev
   use testknl_cond, only: lanczos_ritzvalues_sp,lanczos_ritzvalues_dp
   use testknl_vec, only: vec_zero_sp,vec_copy_sp,vec_cast_sp2dp, vec_normsqu_sp,vec_dotdiag_sp,vec_dotdiag_vp, vec_incr_rsp,vec_incr_rvp,vec_incr_rdp, vec_shapecheck_sp,vec_residualnormadjust_sp
   use testknl_vec, only: vec_zero_dp,vec_copy_dp,vec_cast_dp2sp, vec_normsqu_dp,vec_dotdiag_dp,                vec_anti_rsp,vec_anti_rvp,vec_anti_rdp, vec_shapecheck_dp,vec_residualnormadjust_dp

   implicit none
   private !!! private by default, overwrites for specific functions/subroutines follow
   public :: app_wlap_sp, resultcheck_wlap_sp, cg_wlap_sp,cg_wlap_mp
   public :: app_wlap_dp, resultcheck_wlap_dp, cg_wlap_dp,cg_wlap_vp

   integer :: m
   integer,dimension(0:Nx+1),parameter :: list_x=[Nx,(m,m=1,Nx),1]
   integer,dimension(0:Ny+1),parameter :: list_y=[Ny,(m,m=1,Ny),1]
   integer,dimension(0:Nz+1),parameter :: list_z=[Nz,(m,m=1,Nz),1]
   integer,dimension(0:Nt+1),parameter :: list_t=[Nt,(m,m=1,Nt),1]

contains

   subroutine app_wlap_sp(old,new,V,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
       case('NcNsNv'); if (all(shape(old)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call app_wlap_NcNsNv_sp(old,new,V,mass) !!! [Nc,04,Nv]=case_1
      !case('NsNcNv'); if (all(shape(old)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call app_wlap_NsNcNv_sp(old,new,V,mass) !!! [04,Nc,Nv]=case_2
      !case('NcNvNs'); if (all(shape(old)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call app_wlap_NcNvNs_sp(old,new,V,mass) !!! [Nc,Nv,04]=case_3
       case('NvNcNs'); if (all(shape(old)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call app_wlap_NvNcNs_sp(old,new,V,mass) !!! [Nv,Nc,04]=case_4
      !case('NsNvNc'); if (all(shape(old)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call app_wlap_NsNvNc_sp(old,new,V,mass) !!! [04,Nv,Nc]=case_5
       case('NvNsNc'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call app_wlap_NvNsNc_sp(old,new,V,mass) !!! [Nv,04,Nc]=case_6
       case default  ; write(*,*) 'app_wlap_xyzt_sp: unknown str_layout: '//str_layout
      end select
   end subroutine app_wlap_sp

   subroutine app_wlap_NcNsNv_sp(old,new,V,mass) ! #1_sp
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs
      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets mass term
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+mass**2,kind=sp)*old(col,spi,rhs,x,y,z,t) !!! note: factor 0.5_sp follows below
         !!! add non-trivial directions
         !$OMP SIMD
         do rhs=1,Nv
            do spi=1,04
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(conjg(V(:,col,4,x,y,z,t_min))*old(:,spi,rhs,x,y,z,t_min)) !!! direction -4 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(conjg(V(:,col,3,x,y,z_min,t))*old(:,spi,rhs,x,y,z_min,t)) !!! direction -3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(conjg(V(:,col,2,x,y_min,z,t))*old(:,spi,rhs,x,y_min,z,t)) !!! direction -2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(conjg(V(:,col,1,x_min,y,z,t))*old(:,spi,rhs,x_min,y,z,t)) !!! direction -1 gets factor -1/2
            end do
         end do
         !$OMP SIMD
         do rhs=1,Nv
            do spi=1,04
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(      V(col,:,1,x    ,y,z,t) *old(:,spi,rhs,x_plu,y,z,t)) !!! direction +1 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(      V(col,:,2,x,y    ,z,t) *old(:,spi,rhs,x,y_plu,z,t)) !!! direction +2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(      V(col,:,3,x,y,z    ,t) *old(:,spi,rhs,x,y,z_plu,t)) !!! direction +3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(      V(col,:,4,x,y,z,t    ) *old(:,spi,rhs,x,y,z,t_plu)) !!! direction +4 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=0.5_sp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wlap_NcNsNv_sp

!   subroutine app_wlap_NsNcNv_sp(old,new,V,mass) ! #2_sp
!      implicit none
!      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
!      complex(kind=sp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
!      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
!      real(kind=sp),intent(in) :: mass
!      complex(kind=sp),dimension(Nv,04,Nc) :: site
!      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
!      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
!      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
!      do t=1,Nt
!      do z=1,Nz
!      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
!      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
!         !!! direction 0 gets mass term
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+mass**2,kind=sp)*old(spi,col,rhs,x,y,z,t) !!! note: factor 0.5_sp follows below
!         !!! add non-trivial directions
!         do concurrent(ccc=1:Nc,spi=1:04)
!            !$OMP SIMD
!            do rhs=1,Nv
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,4,x,y,z,t_min))*old(spi,ccc,rhs,x,y,z,t_min) !!! direction -4 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,3,x,y,z_min,t))*old(spi,ccc,rhs,x,y,z_min,t) !!! direction -3 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,2,x,y_min,z,t))*old(spi,ccc,rhs,x,y_min,z,t) !!! direction -2 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,1,x_min,y,z,t))*old(spi,ccc,rhs,x_min,y,z,t) !!! direction -1 gets factor -1/2
!            end do
!         end do
!         do concurrent(ccc=1:Nc,spi=1:04)
!            !$OMP SIMD
!            do rhs=1,Nv
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,1,x    ,y,z,t) *old(spi,ccc,rhs,x_plu,y,z,t) !!! direction +1 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,2,x,y    ,z,t) *old(spi,ccc,rhs,x,y_plu,z,t) !!! direction +2 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,3,x,y,z    ,t) *old(spi,ccc,rhs,x,y,z_plu,t) !!! direction +3 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,4,x,y,z,t    ) *old(spi,ccc,rhs,x,y,z,t_plu) !!! direction +4 gets factor -1/2
!            end do
!         end do
!         !!! plug site into new vector
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(spi,col,rhs,x,y,z,t)=0.5_sp*site(rhs,spi,col)
!      end do ! x=1,Nx
!      end do ! y=1,Ny
!      end do ! z=1,Nz
!      end do ! t=1,Nt
!      !$OMP END PARALLEL DO
!   end subroutine app_wlap_NsNcNv_sp

!   subroutine app_wlap_NcNvNs_sp(old,new,V,mass) ! #3_sp
!      implicit none
!      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent( in) :: old
!      complex(kind=sp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(out) :: new
!      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
!      real(kind=sp),intent(in) :: mass
!      complex(kind=sp),dimension(Nv,04,Nc) :: site
!      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
!      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
!      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
!      do t=1,Nt
!      do z=1,Nz
!      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
!      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
!         !!! direction 0 gets mass term
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+mass**2,kind=sp)*old(col,rhs,spi,x,y,z,t) !!! note: factor 0.5_sp follows below
!         !!! add non-trivial directions
!         do concurrent(ccc=1:Nc,spi=1:04)
!            !$OMP SIMD
!            do rhs=1,Nv
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,4,x,y,z,t_min))*old(ccc,rhs,spi,x,y,z,t_min) !!! direction -4 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,3,x,y,z_min,t))*old(ccc,rhs,spi,x,y,z_min,t) !!! direction -3 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,2,x,y_min,z,t))*old(ccc,rhs,spi,x,y_min,z,t) !!! direction -2 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,1,x_min,y,z,t))*old(ccc,rhs,spi,x_min,y,z,t) !!! direction -1 gets factor -1/2
!            end do
!         end do
!         do concurrent(ccc=1:Nc,spi=1:04)
!            !$OMP SIMD
!            do rhs=1,Nv
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,1,x    ,y,z,t) *old(ccc,rhs,spi,x_plu,y,z,t) !!! direction +1 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,2,x,y    ,z,t) *old(ccc,rhs,spi,x,y_plu,z,t) !!! direction +2 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,3,x,y,z    ,t) *old(ccc,rhs,spi,x,y,z_plu,t) !!! direction +3 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,4,x,y,z,t    ) *old(ccc,rhs,spi,x,y,z,t_plu) !!! direction +4 gets factor -1/2
!            end do
!         end do
!         !!! plug site into new vector
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,rhs,spi,x,y,z,t)=0.5_sp*site(rhs,spi,col)
!      end do ! x=1,Nx
!      end do ! y=1,Ny
!      end do ! z=1,Nz
!      end do ! t=1,Nt
!      !$OMP END PARALLEL DO
!   end subroutine app_wlap_NcNvNs_sp

   subroutine app_wlap_NvNcNs_sp(old,new,V,mass) ! #4_sp
      implicit none
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets mass term
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+mass**2,kind=sp)*old(rhs,col,spi,x,y,z,t) !!! note: factor 0.5_sp follows below
         !!! add non-trivial directions
         do concurrent(spi=1:04,ccc=1:Nc)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,4,x,y,z,t_min))*old(rhs,ccc,spi,x,y,z,t_min) !!! direction -4 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,3,x,y,z_min,t))*old(rhs,ccc,spi,x,y,z_min,t) !!! direction -3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,2,x,y_min,z,t))*old(rhs,ccc,spi,x,y_min,z,t) !!! direction -2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,1,x_min,y,z,t))*old(rhs,ccc,spi,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do concurrent(spi=1:04,ccc=1:Nc)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,1,x    ,y,z,t) *old(rhs,ccc,spi,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,2,x,y    ,z,t) *old(rhs,ccc,spi,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,3,x,y,z    ,t) *old(rhs,ccc,spi,x,y,z_plu,t) !!! direction +3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,4,x,y,z,t    ) *old(rhs,ccc,spi,x,y,z,t_plu) !!! direction +4 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,col,spi,x,y,z,t)=0.5_sp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wlap_NvNcNs_sp

!   subroutine app_wlap_NsNvNc_sp(old,new,V,mass) ! #5_sp
!      implicit none
!      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
!      complex(kind=sp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
!      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
!      real(kind=sp),intent(in) :: mass
!      complex(kind=sp),dimension(Nv,04,Nc) :: site
!      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
!      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
!      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
!      do t=1,Nt
!      do z=1,Nz
!      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
!      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
!         !!! direction 0 gets mass term
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+mass**2,kind=sp)*old(spi,rhs,col,x,y,z,t) !!! note: factor 0.5_sp follows below
!         !!! add non-trivial directions
!         do concurrent(ccc=1:Nc,spi=1:04)
!            !$OMP SIMD
!            do rhs=1,Nv
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,4,x,y,z,t_min))*old(spi,rhs,ccc,x,y,z,t_min) !!! direction -4 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,3,x,y,z_min,t))*old(spi,rhs,ccc,x,y,z_min,t) !!! direction -3 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,2,x,y_min,z,t))*old(spi,rhs,ccc,x,y_min,z,t) !!! direction -2 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,1,x_min,y,z,t))*old(spi,rhs,ccc,x_min,y,z,t) !!! direction -1 gets factor -1/2
!            end do
!         end do
!         do concurrent(ccc=1:Nc,spi=1:04)
!            !$OMP SIMD
!            do rhs=1,Nv
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,1,x    ,y,z,t) *old(spi,rhs,ccc,x_plu,y,z,t) !!! direction +1 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,2,x,y    ,z,t) *old(spi,rhs,ccc,x,y_plu,z,t) !!! direction +2 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,3,x,y,z    ,t) *old(spi,rhs,ccc,x,y,z_plu,t) !!! direction +3 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,4,x,y,z,t    ) *old(spi,rhs,ccc,x,y,z,t_plu) !!! direction +4 gets factor -1/2
!            end do
!         end do
!         !!! plug site into new vector
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(spi,rhs,col,x,y,z,t)=0.5_sp*site(rhs,spi,col)
!      end do ! x=1,Nx
!      end do ! y=1,Ny
!      end do ! z=1,Nz
!      end do ! t=1,Nt
!      !$OMP END PARALLEL DO
!   end subroutine app_wlap_NsNvNc_sp

   subroutine app_wlap_NvNsNc_sp(old,new,V,mass) ! #6_sp
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets mass term
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+mass**2,kind=sp)*old(rhs,spi,col,x,y,z,t) !!! note: factor 0.5_sp follows below
         !!! add non-trivial directions
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,4,x,y,z,t_min))*old(rhs,spi,ccc,x,y,z,t_min) !!! direction -4 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,3,x,y,z_min,t))*old(rhs,spi,ccc,x,y,z_min,t) !!! direction -3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,2,x,y_min,z,t))*old(rhs,spi,ccc,x,y_min,z,t) !!! direction -2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,1,x_min,y,z,t))*old(rhs,spi,ccc,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,1,x    ,y,z,t) *old(rhs,spi,ccc,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,2,x,y    ,z,t) *old(rhs,spi,ccc,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,3,x,y,z    ,t) *old(rhs,spi,ccc,x,y,z_plu,t) !!! direction +3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,4,x,y,z,t    ) *old(rhs,spi,ccc,x,y,z,t_plu) !!! direction +4 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=0.5_sp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wlap_NvNsNc_sp

!   subroutine app_wlap_nnnn_sp(old,new,V,mass)
!      implicit none
!      complex(kind=sp),dimension(Nv,04,Nc,Nx*Ny*Nz*Nt),intent( in) :: old
!      complex(kind=sp),dimension(Nv,04,Nc,Nx*Ny*Nz*Nt),intent(out) :: new
!      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
!      real(kind=sp),intent(in) :: mass
!      complex(kind=sp),dimension(Nv,04,Nc) :: site
!      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, n, col,spi,rhs,ccc
!      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
!      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
!      do t=1,Nt
!      do z=1,Nz
!      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
!      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
!         n=sum([x,y-1,z-1,t-1]*[1,Nx,Nx*Ny,Nx*Ny*Nz])
!         !!! direction 0 gets mass term
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+mass**2,kind=sp)*old(rhs,spi,col,n) !!! note: factor 0.5_sp follows below
!         !!! add non-trivial directions
!         do concurrent(ccc=1:Nc,spi=1:04)
!            !$OMP SIMD
!            do rhs=1,Nv
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,4,x,y,z,t_min))*old(rhs,spi,ccc,n+Nx*Ny*Nz*(t_min-t)) !!! direction -4 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,3,x,y,z_min,t))*old(rhs,spi,ccc,n+Nx*Ny*   (z_min-z)) !!! direction -3 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,2,x,y_min,z,t))*old(rhs,spi,ccc,n+Nx*      (y_min-y)) !!! direction -2 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,1,x_min,y,z,t))*old(rhs,spi,ccc,n+         (x_min-x)) !!! direction -1 gets factor -1/2
!            end do
!         end do
!         do concurrent(ccc=1:Nc,spi=1:04)
!            !$OMP SIMD
!            do rhs=1,Nv
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,1,x    ,y,z,t) *old(rhs,spi,ccc,n+         (x_plu-x)) !!! direction +1 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,2,x,y    ,z,t) *old(rhs,spi,ccc,n+Nx*      (y_plu-y)) !!! direction +2 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,3,x,y,z    ,t) *old(rhs,spi,ccc,n+Nx*Ny*   (z_plu-z)) !!! direction +3 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,4,x,y,z,t    ) *old(rhs,spi,ccc,n+Nx*Ny*Nz*(t_plu-t)) !!! direction +4 gets factor -1/2
!            end do
!         end do
!         !!! plug site into new vector
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,n)=0.5_sp*site(rhs,spi,col)
!      end do ! x=1,Nx
!      end do ! y=1,Ny
!      end do ! z=1,Nz
!      end do ! t=1,Nt
!      !$OMP END PARALLEL DO
!   end subroutine app_wlap_nnnn_sp

   subroutine app_wlap_dp(old,new,V,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
       case('NcNsNv'); if (all(shape(old)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call app_wlap_NcNsNv_dp(old,new,V,mass) !!! [Nc,04,Nv]=case_1
      !case('NsNcNv'); if (all(shape(old)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call app_wlap_NsNcNv_dp(old,new,V,mass) !!! [04,Nc,Nv]=case_2
      !case('NcNvNs'); if (all(shape(old)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call app_wlap_NcNvNs_dp(old,new,V,mass) !!! [Nc,Nv,04]=case_3
       case('NvNcNs'); if (all(shape(old)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call app_wlap_NvNcNs_dp(old,new,V,mass) !!! [Nv,Nc,04]=case_4
      !case('NsNvNc'); if (all(shape(old)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call app_wlap_NsNvNc_dp(old,new,V,mass) !!! [04,Nv,Nc]=case_5
       case('NvNsNc'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call app_wlap_NvNsNc_dp(old,new,V,mass) !!! [Nv,04,Nc]=case_6
       case default  ; write(*,*) 'app_wlap_dp: unknown str_layout: '//str_layout
      end select
   end subroutine app_wlap_dp

   subroutine app_wlap_NcNsNv_dp(old,new,V,mass) ! #1_dp
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs
      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets mass term
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+mass**2,kind=dp)*old(col,spi,rhs,x,y,z,t) !!! note: factor 0.5_dp follows below
         !!! add non-trivial directions
         !$OMP SIMD
         do rhs=1,Nv
            do spi=1,04
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(conjg(V(:,col,4,x,y,z,t_min))*old(:,spi,rhs,x,y,z,t_min)) !!! direction -4 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(conjg(V(:,col,3,x,y,z_min,t))*old(:,spi,rhs,x,y,z_min,t)) !!! direction -3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(conjg(V(:,col,2,x,y_min,z,t))*old(:,spi,rhs,x,y_min,z,t)) !!! direction -2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(conjg(V(:,col,1,x_min,y,z,t))*old(:,spi,rhs,x_min,y,z,t)) !!! direction -1 gets factor -1/2
            end do
         end do
         !$OMP SIMD
         do rhs=1,Nv
            do spi=1,04
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(      V(col,:,1,x    ,y,z,t) *old(:,spi,rhs,x_plu,y,z,t)) !!! direction +1 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(      V(col,:,2,x,y    ,z,t) *old(:,spi,rhs,x,y_plu,z,t)) !!! direction +2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(      V(col,:,3,x,y,z    ,t) *old(:,spi,rhs,x,y,z_plu,t)) !!! direction +3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(      V(col,:,4,x,y,z,t    ) *old(:,spi,rhs,x,y,z,t_plu)) !!! direction +4 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=0.5_dp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wlap_NcNsNv_dp

!   subroutine app_wlap_NsNcNv_dp(old,new,V,mass) ! #2_dp
!      implicit none
!      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
!      complex(kind=dp),dimension(04,Nc,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
!      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
!      real(kind=sp),intent(in) :: mass
!      complex(kind=dp),dimension(Nv,04,Nc) :: site
!      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
!      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
!      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
!      do t=1,Nt
!      do z=1,Nz
!      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
!      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
!         !!! direction 0 gets mass term
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+mass**2,kind=dp)*old(spi,col,rhs,x,y,z,t) !!! note: factor 0.5_dp follows below
!         !!! add non-trivial directions
!         do concurrent(ccc=1:Nc,spi=1:04)
!            !$OMP SIMD
!            do rhs=1,Nv
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,4,x,y,z,t_min))*old(spi,ccc,rhs,x,y,z,t_min) !!! direction -4 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,3,x,y,z_min,t))*old(spi,ccc,rhs,x,y,z_min,t) !!! direction -3 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,2,x,y_min,z,t))*old(spi,ccc,rhs,x,y_min,z,t) !!! direction -2 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,1,x_min,y,z,t))*old(spi,ccc,rhs,x_min,y,z,t) !!! direction -1 gets factor -1/2
!            end do
!         end do
!         do concurrent(ccc=1:Nc,spi=1:04)
!            !$OMP SIMD
!            do rhs=1,Nv
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,1,x    ,y,z,t) *old(spi,ccc,rhs,x_plu,y,z,t) !!! direction +1 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,2,x,y    ,z,t) *old(spi,ccc,rhs,x,y_plu,z,t) !!! direction +2 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,3,x,y,z    ,t) *old(spi,ccc,rhs,x,y,z_plu,t) !!! direction +3 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,4,x,y,z,t    ) *old(spi,ccc,rhs,x,y,z,t_plu) !!! direction +4 gets factor -1/2
!            end do
!         end do
!         !!! plug site into new vector
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(spi,col,rhs,x,y,z,t)=0.5_dp*site(rhs,spi,col)
!      end do ! x=1,Nx
!      end do ! y=1,Ny
!      end do ! z=1,Nz
!      end do ! t=1,Nt
!      !$OMP END PARALLEL DO
!   end subroutine app_wlap_NsNcNv_dp

!   subroutine app_wlap_NcNvNs_dp(old,new,V,mass) ! #3_dp
!      implicit none
!      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent( in) :: old
!      complex(kind=dp),dimension(Nc,Nv,04,Nx,Ny,Nz,Nt),intent(out) :: new
!      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
!      real(kind=sp),intent(in) :: mass
!      complex(kind=dp),dimension(Nv,04,Nc) :: site
!      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
!      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
!      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
!      do t=1,Nt
!      do z=1,Nz
!      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
!      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
!         !!! direction 0 gets mass term
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+mass**2,kind=dp)*old(col,rhs,spi,x,y,z,t) !!! note: factor 0.5_dp follows below
!         !!! add non-trivial directions
!         do concurrent(ccc=1:Nc,spi=1:04)
!            !$OMP SIMD
!            do rhs=1,Nv
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,4,x,y,z,t_min))*old(ccc,rhs,spi,x,y,z,t_min) !!! direction -4 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,3,x,y,z_min,t))*old(ccc,rhs,spi,x,y,z_min,t) !!! direction -3 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,2,x,y_min,z,t))*old(ccc,rhs,spi,x,y_min,z,t) !!! direction -2 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,1,x_min,y,z,t))*old(ccc,rhs,spi,x_min,y,z,t) !!! direction -1 gets factor -1/2
!            end do
!         end do
!         do concurrent(ccc=1:Nc,spi=1:04)
!            !$OMP SIMD
!            do rhs=1,Nv
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,1,x    ,y,z,t) *old(ccc,rhs,spi,x_plu,y,z,t) !!! direction +1 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,2,x,y    ,z,t) *old(ccc,rhs,spi,x,y_plu,z,t) !!! direction +2 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,3,x,y,z    ,t) *old(ccc,rhs,spi,x,y,z_plu,t) !!! direction +3 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,4,x,y,z,t    ) *old(ccc,rhs,spi,x,y,z,t_plu) !!! direction +4 gets factor -1/2
!            end do
!         end do
!         !!! plug site into new vector
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,rhs,spi,x,y,z,t)=0.5_dp*site(rhs,spi,col)
!      end do ! x=1,Nx
!      end do ! y=1,Ny
!      end do ! z=1,Nz
!      end do ! t=1,Nt
!      !$OMP END PARALLEL DO
!   end subroutine app_wlap_NcNvNs_dp

   subroutine app_wlap_NvNcNs_dp(old,new,V,mass) ! #4_dp
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets mass term
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+mass**2,kind=dp)*old(rhs,col,spi,x,y,z,t) !!! note: factor 0.5_dp follows below
         !!! add non-trivial directions
         do concurrent(spi=1:04,ccc=1:Nc)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,4,x,y,z,t_min))*old(rhs,ccc,spi,x,y,z,t_min) !!! direction -4 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,3,x,y,z_min,t))*old(rhs,ccc,spi,x,y,z_min,t) !!! direction -3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,2,x,y_min,z,t))*old(rhs,ccc,spi,x,y_min,z,t) !!! direction -2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,1,x_min,y,z,t))*old(rhs,ccc,spi,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do concurrent(spi=1:04,ccc=1:Nc)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,1,x    ,y,z,t) *old(rhs,ccc,spi,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,2,x,y    ,z,t) *old(rhs,ccc,spi,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,3,x,y,z    ,t) *old(rhs,ccc,spi,x,y,z_plu,t) !!! direction +3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,4,x,y,z,t    ) *old(rhs,ccc,spi,x,y,z,t_plu) !!! direction +4 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,col,spi,x,y,z,t)=0.5_dp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wlap_NvNcNs_dp

!   subroutine app_wlap_NsNvNc_dp(old,new,V,mass) ! #5_dp
!      implicit none
!      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
!      complex(kind=dp),dimension(04,Nv,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
!      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
!      real(kind=sp),intent(in) :: mass
!      complex(kind=dp),dimension(Nv,04,Nc) :: site
!      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
!      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
!      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
!      do t=1,Nt
!      do z=1,Nz
!      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
!      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
!         !!! direction 0 gets mass term
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+mass**2,kind=dp)*old(spi,rhs,col,x,y,z,t) !!! note: factor 0.5_dp follows below
!         !!! add non-trivial directions
!         do concurrent(ccc=1:Nc,spi=1:04)
!            !$OMP SIMD
!            do rhs=1,Nv
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,4,x,y,z,t_min))*old(spi,rhs,ccc,x,y,z,t_min) !!! direction -4 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,3,x,y,z_min,t))*old(spi,rhs,ccc,x,y,z_min,t) !!! direction -3 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,2,x,y_min,z,t))*old(spi,rhs,ccc,x,y_min,z,t) !!! direction -2 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,1,x_min,y,z,t))*old(spi,rhs,ccc,x_min,y,z,t) !!! direction -1 gets factor -1/2
!            end do
!         end do
!         do concurrent(ccc=1:Nc,spi=1:04)
!            !$OMP SIMD
!            do rhs=1,Nv
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,1,x    ,y,z,t) *old(spi,rhs,ccc,x_plu,y,z,t) !!! direction +1 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,2,x,y    ,z,t) *old(spi,rhs,ccc,x,y_plu,z,t) !!! direction +2 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,3,x,y,z    ,t) *old(spi,rhs,ccc,x,y,z_plu,t) !!! direction +3 gets factor -1/2
!               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,4,x,y,z,t    ) *old(spi,rhs,ccc,x,y,z,t_plu) !!! direction +4 gets factor -1/2
!            end do
!         end do
!         !!! plug site into new vector
!         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(spi,rhs,col,x,y,z,t)=0.5_dp*site(rhs,spi,col)
!      end do ! x=1,Nx
!      end do ! y=1,Ny
!      end do ! z=1,Nz
!      end do ! t=1,Nt
!      !$OMP END PARALLEL DO
!   end subroutine app_wlap_NsNvNc_dp

   subroutine app_wlap_NvNsNc_dp(old,new,V,mass) ! #6_dp
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,spi,rhs,ccc
      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets mass term
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(8.0+mass**2,kind=dp)*old(rhs,spi,col,x,y,z,t) !!! note: factor 0.5_dp follows below
         !!! add non-trivial directions
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,4,x,y,z,t_min))*old(rhs,spi,ccc,x,y,z,t_min) !!! direction -4 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,3,x,y,z_min,t))*old(rhs,spi,ccc,x,y,z_min,t) !!! direction -3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,2,x,y_min,z,t))*old(rhs,spi,ccc,x,y_min,z,t) !!! direction -2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,1,x_min,y,z,t))*old(rhs,spi,ccc,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,1,x    ,y,z,t) *old(rhs,spi,ccc,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,2,x,y    ,z,t) *old(rhs,spi,ccc,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,3,x,y,z    ,t) *old(rhs,spi,ccc,x,y,z_plu,t) !!! direction +3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,4,x,y,z,t    ) *old(rhs,spi,ccc,x,y,z,t_plu) !!! direction +4 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=0.5_dp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wlap_NvNsNc_dp

   function suspicious_wlap(dotdiag_dp)
      implicit none
      logical :: suspicious_wlap
      complex(kind=dp),dimension(Nv),intent(in) :: dotdiag_dp
      complex(kind=dp),dimension(12),parameter :: reference=[ &
       cmplx(31354.12,0.0,kind=dp),cmplx(119727.6,0.0,kind=dp),cmplx(143166.4,0.0,kind=dp),cmplx(129808.0,0.0,kind=dp), &
       cmplx(44129.73,0.0,kind=dp),cmplx(55482.25,0.0,kind=dp),cmplx(43697.64,0.0,kind=dp),cmplx(169997.4,0.0,kind=dp), &
       cmplx(142113.9,0.0,kind=dp),cmplx(138288.3,0.0,kind=dp),cmplx(176636.1,0.0,kind=dp),cmplx(146298.4,0.0,kind=dp)]
      suspicious_wlap=.true.
      if (Nv==12) suspicious_wlap=any(abs(dotdiag_dp(1:min(Nv,12))/reference(1:min(Nv,12))-1.0_dp).gt.1e-6)
      if (suspicious_wlap) write(*,*) cmplx(dotdiag_dp,kind=sp)
   end function suspicious_wlap

   subroutine resultcheck_wlap_sp(old_sp,new_sp,str_layout,mass)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(in) :: old_sp,new_sp
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv) :: dotdiag_dp
      logical,save :: done_NcNsNv=.false.
      logical,save :: done_NsNcNv=.false.
      logical,save :: done_NcNvNs=.false.
      logical,save :: done_NvNcNs=.false.
      logical,save :: done_NsNvNc=.false.
      logical,save :: done_NvNsNc=.false.
      logical      :: done_flag
      if (any(shape(old_sp).ne.shape(new_sp))) stop ' resultcheck_wlap_sp: shape(old_sp).ne.shape(new_sp)'
      select case(str_layout)
         case('NcNsNv'); if (all(shape(old_sp)==[Nc,04,Nv,Nx,Ny,Nz,Nt]).and.done_NcNsNv) return
         case('NsNcNv'); if (all(shape(old_sp)==[04,Nc,Nv,Nx,Ny,Nz,Nt]).and.done_NsNcNv) return
         case('NcNvNs'); if (all(shape(old_sp)==[Nc,Nv,04,Nx,Ny,Nz,Nt]).and.done_NcNvNs) return
         case('NvNcNs'); if (all(shape(old_sp)==[Nv,Nc,04,Nx,Ny,Nz,Nt]).and.done_NvNcNs) return
         case('NsNvNc'); if (all(shape(old_sp)==[04,Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NsNvNc) return
         case('NvNsNc'); if (all(shape(old_sp)==[Nv,04,Nc,Nx,Ny,Nz,Nt]).and.done_NvNsNc) return
         case default  ; write(*,*) 'resultcheck_wlap_sp: unknown str_layout: '//str_layout
      end select
      dotdiag_dp=cmplx(vec_dotdiag_sp(new_sp,old_sp,str_layout),kind=dp)
      if (all([Nc,Nv,Nx,Ny,Nz,Nt].eq.[3,12,34,34,34,68]).and.(abs(mass-0.01).lt.1e-6)) then
         done_flag=suspicious_wlap(dotdiag_dp)
      else
         done_flag=.true.; write(*,'(a,2es13.5)') ' resultcheck_wlap_sp: unavailable for these parameters:',sum(dotdiag_dp)
      end if
      select case(str_layout)
         case('NcNsNv'); done_NcNsNv=done_flag
         case('NsNcNv'); done_NsNcNv=done_flag
         case('NcNvNs'); done_NcNvNs=done_flag
         case('NvNcNs'); done_NvNcNs=done_flag
         case('NsNvNc'); done_NsNvNc=done_flag
         case('NvNsNc'); done_NvNsNc=done_flag
      end select
   end subroutine resultcheck_wlap_sp
   subroutine resultcheck_wlap_dp(old_dp,new_dp,str_layout,mass)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(in) :: old_dp,new_dp
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv) :: dotdiag_dp
      logical,save :: done_NcNsNv=.false.
      logical,save :: done_NsNcNv=.false.
      logical,save :: done_NcNvNs=.false.
      logical,save :: done_NvNcNs=.false.
      logical,save :: done_NsNvNc=.false.
      logical,save :: done_NvNsNc=.false.
      logical      :: done_flag
      if (any(shape(old_dp).ne.shape(new_dp))) stop ' resultcheck_wlap_dp: shape(old_dp).ne.shape(new_dp)'
      select case(str_layout)
         case('NcNsNv'); if (all(shape(old_dp)==[Nc,04,Nv,Nx,Ny,Nz,Nt]).and.done_NcNsNv) return
         case('NsNcNv'); if (all(shape(old_dp)==[04,Nc,Nv,Nx,Ny,Nz,Nt]).and.done_NsNcNv) return
         case('NcNvNs'); if (all(shape(old_dp)==[Nc,Nv,04,Nx,Ny,Nz,Nt]).and.done_NcNvNs) return
         case('NvNcNs'); if (all(shape(old_dp)==[Nv,Nc,04,Nx,Ny,Nz,Nt]).and.done_NvNcNs) return
         case('NsNvNc'); if (all(shape(old_dp)==[04,Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NsNvNc) return
         case('NvNsNc'); if (all(shape(old_dp)==[Nv,04,Nc,Nx,Ny,Nz,Nt]).and.done_NvNsNc) return
         case default  ; write(*,*) 'resultcheck_wlap_dp: unknown str_layout: '//str_layout
      end select
      dotdiag_dp=vec_dotdiag_dp(new_dp,old_dp,str_layout)
      if (all([Nc,Nv,Nx,Ny,Nz,Nt].eq.[3,12,34,34,34,68]).and.(abs(mass-0.01).lt.1e-6)) then
         done_flag=suspicious_wlap(dotdiag_dp)
      else
         done_flag=.true.; write(*,'(a,2es13.5)') ' resultcheck_wlap_dp: unavailable for these parameters:',sum(dotdiag_dp)
      end if
      select case(str_layout)
         case('NcNsNv'); done_NcNsNv=done_flag
         case('NsNcNv'); done_NsNcNv=done_flag
         case('NcNvNs'); done_NcNvNs=done_flag
         case('NvNcNs'); done_NvNcNs=done_flag
         case('NsNvNc'); done_NsNvNc=done_flag
         case('NvNsNc'); done_NvNsNc=done_flag
      end select
   end subroutine resultcheck_wlap_dp

   subroutine polyinv_wlap(mass,const,slope)
      implicit none
      real(kind=sp),intent( in) :: mass
      real(kind=sp),intent(out) :: const,slope
      !!! note: A=0.5*mass^2-0.5*laplacian and spec(A)=[0.5*mass^2,8+0.5*mass^2]
      !!! note: demand f(0.5*mass^2)=2.0/mass^2 and f(8+0.5*mass^2)=0
      !!! f:=x->const+slope*x; lprint(solve({f(0.5*mass^2)=2/mass^2,f(8+0.5*mass^2)=0},{const,slope}));
      !!! {const = .1250000000*(mass^2+16.)/mass^2, slope = -.2500000000/mass^2}
      const=0.5*mass**2+8.0; slope=-1.0
   end subroutine polyinv_wlap

   subroutine precond_wlap_sp(r,y,V,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: r
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: y
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      real(kind=sp) :: const,slope
      !!! note: y(:,:,:,n)=const*r(:,:,:,n)+slope*y(:,:,:,n) modulo length of y
      call polyinv_wlap(mass,const,slope)
      call app_wlap_sp(r,y,V,mass,str_layout)
      call vec_incr_rsp(y,r,str_layout,[const/slope])
   end subroutine precond_wlap_sp
   subroutine precond_wlap_dp(r,y,V,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: r
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: y
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      real(kind=sp) :: const,slope
      !!! note: y(:,:,:,n)=const*r(:,:,:,n)+slope*y(:,:,:,n) modulo length of y
      call polyinv_wlap(mass,const,slope)
      call app_wlap_dp(r,y,V,mass,str_layout)
      call vec_incr_rdp(y,r,str_layout,[dble(const/slope)])
   end subroutine precond_wlap_dp

   subroutine cg_wlap_sp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: r,p
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable,target :: q !!! note: total of 5 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=sp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=sp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call vec_shapecheck_sp(b,str_layout,' cg_wlap_sp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_sp(x,str_layout,' cg_wlap_sp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,mold=b)
      normb=sqrt(vec_normsqu_sp(b,str_layout))
      call vec_zero_sp(x,str_layout)
      call vec_copy_sp(b,r,str_layout)
      !!! run CG with A=wlap=-0.5*wilslaplacian+0.5*mass^2
      if (do_precond) then
         y => q
         call precond_wlap_sp(r,y,V,mass,str_layout)
         call vec_copy_sp(y,p,str_layout)
         ydagr_old=real(vec_dotdiag_sp(y,r,str_layout),kind=sp)
      else
         call vec_copy_sp(r,p,str_layout)
         ydagr_old=vec_normsqu_sp(r,str_layout)
      end if
      do iter=1,maxit
         call app_wlap_sp(p,q,V,mass,str_layout)
         pdagq=real(vec_dotdiag_sp(p,q,str_layout),kind=sp) !!! note: identical to vec_dotdiag(p,A*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call vec_incr_rsp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call vec_incr_rsp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(vec_normsqu_sp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,20)==0)) then
            call app_wlap_sp(x,r,V,mass,str_layout)     !!! note: overwrites standard r
            call vec_anti_rsp(b,r,str_layout,[-1.0_sp]) !!! note: r=b-A*x
            call vec_residualnormadjust_sp(iter,maxit,' cg_wlap_'//str_layout//'_sp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_sp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_sp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_wlap_'//str_layout//'_sp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call precond_wlap_sp(r,y,V,mass,str_layout)
            ydagr_new=real(vec_dotdiag_sp(y,r,str_layout),kind=sp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rsp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rsp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q)
   end subroutine cg_wlap_sp

   subroutine cg_wlap_dp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r,p
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable,target :: q !!! note: total of 5 vectors_dp
      complex(kind=dp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call vec_shapecheck_dp(b,str_layout,' cg_wlap_dp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' cg_wlap_dp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,mold=b)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout)
      !!! run CG with A=wlap=-0.5*wilslaplacian+0.5*mass^2
      if (do_precond) then
         y => q
         call precond_wlap_dp(r,y,V,mass,str_layout)
         call vec_copy_dp(y,p,str_layout)
         ydagr_old=real(vec_dotdiag_dp(y,r,str_layout),kind=dp)
      else
         call vec_copy_dp(r,p,str_layout)
         ydagr_old=vec_normsqu_dp(r,str_layout)
      end if
      do iter=1,maxit
         call app_wlap_dp(p,q,V,mass,str_layout)
         pdagq=real(vec_dotdiag_dp(p,q,str_layout),kind=dp) !!! note: identical to vec_dotdiag(p,A*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call vec_incr_rdp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call vec_incr_rdp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,50)==0)) then
            call app_wlap_dp(x,r,V,mass,str_layout)     !!! note: overwrites standard r
            call vec_anti_rdp(b,r,str_layout,[-1.0_dp]) !!! note: r=b-A*x
            call vec_residualnormadjust_dp(iter,maxit,' cg_wlap_'//str_layout//'_dp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_wlap_'//str_layout//'_dp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call precond_wlap_dp(r,y,V,mass,str_layout)
            ydagr_new=real(vec_dotdiag_dp(y,r,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rdp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rdp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q)
   end subroutine cg_wlap_dp

   subroutine cg_wlap_vp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r        !!! note: total of 3 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: p
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable,target :: q !!! note: total of 2 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: r_sp     !!! note: extra of 1 vectors_sp (precond only) ==> combined footprint of 8+1 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr,normr_last
      integer :: iter,iter_last
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call vec_shapecheck_dp(b,str_layout,' cg_wlap_vp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' cg_wlap_vp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(p(size(b,dim=1),size(b,dim=2),size(b,dim=3),Nx,Ny,Nz,Nt)); allocate(q,mold=p)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout)
      !!! run CG with A=wlap=-0.5*wilslaplacian+0.5*mass^2
      if (do_precond) then
         y => q
         allocate(r_sp,mold=p)
         call vec_cast_dp2sp(r,r_sp,str_layout); call precond_wlap_sp(r_sp,y,V,mass,str_layout)
         call vec_copy_sp(y,p,str_layout)
         ydagr_old=real(vec_dotdiag_vp(r,y,str_layout),kind=dp)
      else
         call vec_cast_dp2sp(r,p,str_layout)
         ydagr_old=vec_normsqu_dp(r,str_layout)
      end if
      iter_last=0; normr_last=normb
      do iter=1,maxit
         call app_wlap_sp(p,q,V,mass,str_layout)
         pdagq=real(vec_dotdiag_sp(p,q,str_layout),kind=dp) !!! note: identical to vec_dotdiag(p,A*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call vec_incr_rvp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call vec_incr_rvp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter-iter_last,50)==0).or.(minval(normr/normr_last)<1e-3)) then
            call app_wlap_dp(x,r,V,mass,str_layout)     !!! note: overwrites standard r
            call vec_anti_rdp(b,r,str_layout,[-1.0_dp]) !!! note: r=b-A*x
            call vec_residualnormadjust_dp(iter,maxit,' cg_wlap_'//str_layout//'_vp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
            iter_last=iter; normr_last=normr
         else if (modulo(iter-iter_last,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_wlap_'//str_layout//'_vp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call vec_cast_dp2sp(r,r_sp,str_layout); call precond_wlap_sp(r_sp,y,V,mass,str_layout)
            ydagr_new=real(vec_dotdiag_vp(r,y,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rsp(y,p,str_layout,sngl(beta)) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rvp(r,p,str_layout,     beta ) !!! p=r+p*ydagr_new/ydagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (allocated(r_sp)) deallocate(r_sp)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q)
   end subroutine cg_wlap_vp

   subroutine cg_wlap_mp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r         !!! note: total of 3 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: r_cg,x_cg !!! note: total of 5 vectors_sp in CG ==> combined footprint of 11 vectors_sp
      real(kind=dp),dimension(Nv) :: normb,normr
      integer :: iter
      call vec_shapecheck_dp(b,str_layout,' cg_wlap_mp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' cg_wlap_mp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(r_cg(size(b,dim=1),size(b,dim=2),size(b,dim=3),Nx,Ny,Nz,Nt)); allocate(x_cg,mold=r_cg)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout)
      do iter=1,15
         call vec_cast_dp2sp(r,r_cg,str_layout)
         call cg_wlap_sp(r_cg,x_cg,V,mass,str_layout,max(tol**0.1,1e-2),maxit/10,do_precond)
         call vec_incr_rvp(x,x_cg,str_layout,[1.0_dp]) !!! note: x=x+dble(x_cg)
         call app_wlap_dp(x,r,V,mass,str_layout)       !!! note: overwrites standard r
         call vec_anti_rdp(b,r,str_layout,[-1.0_dp])   !!! note: r=b-A*x
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if (maxval(normr/normb)<tol) exit
      end do ! iter=1,15
      if (maxval(normr/normb)<tol) then
         write(*,'(a,i6,a,es22.4,a)') ' cg_wlap_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=attained'
      else
         write(*,'(a,i6,a,es22.4,a)') ' cg_wlap_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=max_iter'
      end if
      deallocate(r,r_cg,x_cg)
   end subroutine cg_wlap_mp

end module testknl_wlap


==> anc/testknl_wlap3d.f90 <==
module testknl_wlap3d

   !!! creator: stephan durr -- you are welcome to use this with appropriate citation(s)
   !!! compile: ifort -implicitnone -stand f08 -fpp -diag-disable 5268 -warn all -nogen-interfaces -qopenmp -O2 -xknl -c testknl_wlap3d.f90

   use testknl_globals, only: Nc,Nv, Nx,Ny,Nz,Nt, sp,dp, Nthr,Nlev
   use testknl_globals, only: xneighbors,yneighbors,zneighbors
   use testknl_vec, only: vec_zero_sp,vec_copy_sp,vec_cast_dp2sp, vec_normsqu_sp,vec_dotdiag_sp,vec_dotdiag_vp, vec_incr_rsp,vec_incr_rvp,vec_incr_rdp, vec_shapecheck_sp,vec_residualnormadjust_sp
   use testknl_vec, only: vec_zero_dp,vec_copy_dp,vec_cast_sp2dp, vec_normsqu_dp,vec_dotdiag_dp,                vec_anti_rsp,vec_anti_rvp,vec_anti_rdp, vec_shapecheck_dp,vec_residualnormadjust_dp

   implicit none
   private !!! private by default, overwrites for specific functions/subroutines follow
   public :: app_wlap3d_sp, cg_wlap3d_sp,cg_wlap3d_vp, cgwrap_wlap3d_sp,cgwrap_wlap3d_vp
   public :: app_wlap3d_dp, cg_wlap3d_dp,cg_wlap3d_mp, cgwrap_wlap3d_dp,cgwrap_wlap3d_mp

contains

   subroutine app_wlap3d_sp(old,new,V,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
       case('NcNsNv'); if (all(shape(old)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call app_wlap3d_NcNsNv_sp(old,new,V,mass) !!! [Nc,04,Nv]=case_1
      !case('NsNcNv'); if (all(shape(old)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call app_wlap3d_NsNcNv_sp(old,new,V,mass) !!! [04,Nc,Nv]=case_2
      !case('NcNvNs'); if (all(shape(old)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call app_wlap3d_NcNvNs_sp(old,new,V,mass) !!! [Nc,Nv,04]=case_3
       case('NvNcNs'); if (all(shape(old)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call app_wlap3d_NvNcNs_sp(old,new,V,mass) !!! [Nv,Nc,04]=case_4
      !case('NsNvNc'); if (all(shape(old)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call app_wlap3d_NsNvNc_sp(old,new,V,mass) !!! [04,Nv,Nc]=case_5
       case('NvNsNc'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call app_wlap3d_NvNsNc_sp(old,new,V,mass) !!! [Nv,04,Nc]=case_6
       case default  ; write(*,*) 'app_wlap3d_sp: unknown str_layout: '//str_layout
      end select
   end subroutine app_wlap3d_sp

   subroutine app_wlap3d_NcNsNv_sp(old,new,V,mass) ! #1_sp
      implicit none
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu, col,spi,rhs
      !!! note: acts with -0.5*wlap3d+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; call yneighbors(y,y_min,y_plu); call zneighbors(z,z_min,z_plu)
      do x=1,Nx; call xneighbors(x,x_min,x_plu)
         !!! direction 0 gets mass term
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(6.0+mass**2,kind=sp)*old(col,spi,rhs,x,y,z,t)
         !!! add non-trivial directions
         !$OMP SIMD
         do rhs=1,Nv
            do spi=1,04
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(conjg(V(:,col,3,x,y,z_min,t))*old(:,spi,rhs,x,y,z_min,t)) !!! direction -3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(conjg(V(:,col,2,x,y_min,z,t))*old(:,spi,rhs,x,y_min,z,t)) !!! direction -2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(conjg(V(:,col,1,x_min,y,z,t))*old(:,spi,rhs,x_min,y,z,t)) !!! direction -1 gets factor -1/2
            end do
         end do
         !$OMP SIMD
         do rhs=1,Nv
            do spi=1,04
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(      V(col,:,1,x    ,y,z,t) *old(:,spi,rhs,x_plu,y,z,t)) !!! direction +1 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(      V(col,:,2,x,y    ,z,t) *old(:,spi,rhs,x,y_plu,z,t)) !!! direction +2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(      V(col,:,3,x,y,z    ,t) *old(:,spi,rhs,x,y,z_plu,t)) !!! direction +3 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=0.5_sp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wlap3d_NcNsNv_sp

   subroutine app_wlap3d_NvNcNs_sp(old,new,V,mass) ! #4_sp
      implicit none
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu, col,spi,rhs,ccc
      !!! note: acts with -0.5*wlap3d+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; call yneighbors(y,y_min,y_plu); call zneighbors(z,z_min,z_plu)
      do x=1,Nx; call xneighbors(x,x_min,x_plu)
         !!! direction 0 gets mass term
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(6.0+mass**2,kind=sp)*old(rhs,col,spi,x,y,z,t)
         !!! add non-trivial directions
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,3,x,y,z_min,t))*old(rhs,ccc,spi,x,y,z_min,t) !!! direction -3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,2,x,y_min,z,t))*old(rhs,ccc,spi,x,y_min,z,t) !!! direction -2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,1,x_min,y,z,t))*old(rhs,ccc,spi,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,1,x    ,y,z,t) *old(rhs,ccc,spi,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,2,x,y    ,z,t) *old(rhs,ccc,spi,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,3,x,y,z    ,t) *old(rhs,ccc,spi,x,y,z_plu,t) !!! direction +3 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,col,spi,x,y,z,t)=0.5_sp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wlap3d_NvNcNs_sp

   subroutine app_wlap3d_NvNsNc_sp(old,new,V,mass) ! #6_sp
      implicit none
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu, col,spi,rhs,ccc
      !!! note: acts with -0.5*wlap3d+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; call yneighbors(y,y_min,y_plu); call zneighbors(z,z_min,z_plu)
      do x=1,Nx; call xneighbors(x,x_min,x_plu)
         !!! direction 0 gets mass term
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(6.0+mass**2,kind=sp)*old(rhs,spi,col,x,y,z,t)
         !!! add non-trivial directions
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,3,x,y,z_min,t))*old(rhs,spi,ccc,x,y,z_min,t) !!! direction -3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,2,x,y_min,z,t))*old(rhs,spi,ccc,x,y_min,z,t) !!! direction -2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,1,x_min,y,z,t))*old(rhs,spi,ccc,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,1,x    ,y,z,t) *old(rhs,spi,ccc,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,2,x,y    ,z,t) *old(rhs,spi,ccc,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,3,x,y,z    ,t) *old(rhs,spi,ccc,x,y,z_plu,t) !!! direction +3 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=0.5_sp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wlap3d_NvNsNc_sp

   subroutine app_wlap3d_dp(old,new,V,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
       case('NcNsNv'); if (all(shape(old)==[Nc,04,Nv,Nx,Ny,Nz,Nt])) call app_wlap3d_NcNsNv_dp(old,new,V,mass) !!! [Nc,04,Nv]=case_1
      !case('NsNcNv'); if (all(shape(old)==[04,Nc,Nv,Nx,Ny,Nz,Nt])) call app_wlap3d_NsNcNv_dp(old,new,V,mass) !!! [04,Nc,Nv]=case_2
      !case('NcNvNs'); if (all(shape(old)==[Nc,Nv,04,Nx,Ny,Nz,Nt])) call app_wlap3d_NcNvNs_dp(old,new,V,mass) !!! [Nc,Nv,04]=case_3
       case('NvNcNs'); if (all(shape(old)==[Nv,Nc,04,Nx,Ny,Nz,Nt])) call app_wlap3d_NvNcNs_dp(old,new,V,mass) !!! [Nv,Nc,04]=case_4
      !case('NsNvNc'); if (all(shape(old)==[04,Nv,Nc,Nx,Ny,Nz,Nt])) call app_wlap3d_NsNvNc_dp(old,new,V,mass) !!! [04,Nv,Nc]=case_5
       case('NvNsNc'); if (all(shape(old)==[Nv,04,Nc,Nx,Ny,Nz,Nt])) call app_wlap3d_NvNsNc_dp(old,new,V,mass) !!! [Nv,04,Nc]=case_6
       case default  ; write(*,*) 'app_wlap3d_dp: unknown str_layout: '//str_layout
      end select
   end subroutine app_wlap3d_dp

   subroutine app_wlap3d_NcNsNv_dp(old,new,V,mass) ! #1_dp
      implicit none
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nc,04,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu, col,spi,rhs
      !!! note: acts with -0.5*wlap3d+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; call yneighbors(y,y_min,y_plu); call zneighbors(z,z_min,z_plu)
      do x=1,Nx; call xneighbors(x,x_min,x_plu)
         !!! direction 0 gets mass term
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(6.0+mass**2,kind=dp)*old(col,spi,rhs,x,y,z,t)
         !!! add non-trivial directions
         !$OMP SIMD
         do rhs=1,Nv
            do spi=1,04
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(conjg(V(:,col,3,x,y,z_min,t))*old(:,spi,rhs,x,y,z_min,t)) !!! direction -3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(conjg(V(:,col,2,x,y_min,z,t))*old(:,spi,rhs,x,y_min,z,t)) !!! direction -2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(conjg(V(:,col,1,x_min,y,z,t))*old(:,spi,rhs,x_min,y,z,t)) !!! direction -1 gets factor -1/2
            end do
         end do
         !$OMP SIMD
         do rhs=1,Nv
            do spi=1,04
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(      V(col,:,1,x    ,y,z,t) *old(:,spi,rhs,x_plu,y,z,t)) !!! direction +1 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(      V(col,:,2,x,y    ,z,t) *old(:,spi,rhs,x,y_plu,z,t)) !!! direction +2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-sum(      V(col,:,3,x,y,z    ,t) *old(:,spi,rhs,x,y,z_plu,t)) !!! direction +3 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(col,spi,rhs,x,y,z,t)=0.5_dp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wlap3d_NcNsNv_dp

   subroutine app_wlap3d_NvNcNs_dp(old,new,V,mass) ! #4_dp
      implicit none
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nv,Nc,04,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu, col,spi,rhs,ccc
      !!! note: acts with -0.5*wlap3d+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; call yneighbors(y,y_min,y_plu); call zneighbors(z,z_min,z_plu)
      do x=1,Nx; call xneighbors(x,x_min,x_plu)
         !!! direction 0 gets mass term
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(6.0+mass**2,kind=dp)*old(rhs,col,spi,x,y,z,t)
         !!! add non-trivial directions
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,3,x,y,z_min,t))*old(rhs,ccc,spi,x,y,z_min,t) !!! direction -3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,2,x,y_min,z,t))*old(rhs,ccc,spi,x,y_min,z,t) !!! direction -2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,1,x_min,y,z,t))*old(rhs,ccc,spi,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,1,x    ,y,z,t) *old(rhs,ccc,spi,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,2,x,y    ,z,t) *old(rhs,ccc,spi,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,3,x,y,z    ,t) *old(rhs,ccc,spi,x,y,z_plu,t) !!! direction +3 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,col,spi,x,y,z,t)=0.5_dp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wlap3d_NvNcNs_dp

   subroutine app_wlap3d_NvNsNc_dp(old,new,V,mass) ! #6_dp
      implicit none
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nv,04,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv,04,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu, col,spi,rhs,ccc
      !!! note: acts with -0.5*wlap3d+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; call yneighbors(y,y_min,y_plu); call zneighbors(z,z_min,z_plu)
      do x=1,Nx; call xneighbors(x,x_min,x_plu)
         !!! direction 0 gets mass term
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) site(rhs,spi,col)=real(6.0+mass**2,kind=dp)*old(rhs,spi,col,x,y,z,t)
         !!! add non-trivial directions
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,3,x,y,z_min,t))*old(rhs,spi,ccc,x,y,z_min,t) !!! direction -3 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,2,x,y_min,z,t))*old(rhs,spi,ccc,x,y_min,z,t) !!! direction -2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-conjg(V(ccc,col,1,x_min,y,z,t))*old(rhs,spi,ccc,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do concurrent(ccc=1:Nc,spi=1:04)
            !$OMP SIMD
            do rhs=1,Nv
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,1,x    ,y,z,t) *old(rhs,spi,ccc,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,2,x,y    ,z,t) *old(rhs,spi,ccc,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               forall(col=1:Nc) site(rhs,spi,col)=site(rhs,spi,col)-      V(col,ccc,3,x,y,z    ,t) *old(rhs,spi,ccc,x,y,z_plu,t) !!! direction +3 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,spi=1:04,rhs=1:Nv) new(rhs,spi,col,x,y,z,t)=0.5_dp*site(rhs,spi,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wlap3d_NvNsNc_dp

   subroutine polyinv_wlap3d(mass,const,slope)
      implicit none
      real(kind=sp),intent( in) :: mass
      real(kind=sp),intent(out) :: const,slope
      !!! note: A=0.5*mass^2-0.5*laplacian and spec(A)=[0.5*mass^2,6+0.5*mass^2]
      !!! note: demand f(0.5*mass^2)=2.0/mass^2 and f(6+0.5*mass^2)=0
      !!! f:=x->const+slope*x; lprint(solve({f(0.5*mass^2)=2/mass^2,f(6+0.5*mass^2)=0},{const,slope}));
      !!! {const = .1666666667*(mass^2+12.)/mass^2, slope = -.3333333333/mass^2}
      const=0.5*mass**2+6.0; slope=-1.0
   end subroutine polyinv_wlap3d

   subroutine precond_wlap3d_sp(r,y,V,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: r
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: y
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      real(kind=sp) :: const,slope
      !!! note: y(:,:,:,n)=const*r(:,:,:,n)+slope*y(:,:,:,n) modulo length of y
      call polyinv_wlap3d(mass,const,slope)
      call app_wlap3d_sp(r,y,V,mass,str_layout)
      call vec_incr_rsp(y,r,str_layout,[const/slope])
   end subroutine precond_wlap3d_sp
   subroutine precond_wlap3d_dp(r,y,V,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: r
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: y
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      real(kind=sp) :: const,slope
      !!! note: y(:,:,:,n)=const*r(:,:,:,n)+slope*y(:,:,:,n) modulo length of y
      call polyinv_wlap3d(mass,const,slope)
      call app_wlap3d_dp(r,y,V,mass,str_layout)
      call vec_incr_rdp(y,r,str_layout,[dble(const/slope)])
   end subroutine precond_wlap3d_dp

   subroutine cg_wlap3d_sp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: r,p
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable,target :: q !!! note: total of 5 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=sp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      call vec_shapecheck_sp(b,str_layout,' cg_wlap3d_sp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_sp(x,str_layout,' cg_wlap3d_sp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,mold=b)
      normb=sqrt(vec_normsqu_sp(b,str_layout))
      call vec_zero_sp(x,str_layout)
      call vec_copy_sp(b,r,str_layout)
      !!! run CG with A=wlap3d=-0.5*wilslaplacian3d+0.5*mass^2
      if (do_precond) then
         y => q
         call precond_wlap3d_sp(r,y,V,mass,str_layout)
         call vec_copy_sp(y,p,str_layout)
         ydagr_old=real(vec_dotdiag_sp(y,r,str_layout),kind=sp)
      else
         call vec_copy_sp(r,p,str_layout)
         ydagr_old=vec_normsqu_sp(r,str_layout)
      end if
      do iter=1,maxit
         call app_wlap3d_sp(p,q,V,mass,str_layout)
         pdagq=real(vec_dotdiag_sp(p,q,str_layout),kind=sp) !!! note: identical to vec_dotdiag(p,A*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call vec_incr_rsp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call vec_incr_rsp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(vec_normsqu_sp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,20)==0)) then
            call app_wlap3d_sp(x,r,V,mass,str_layout)   !!! note: overwrites standard r
            call vec_anti_rsp(b,r,str_layout,[-1.0_sp]) !!! note: r=b-A*x
            call vec_residualnormadjust_sp(iter,maxit,' cg_wlap3d_'//str_layout//'_sp:',str_layout,r,tol,normr,normb,do_precond)
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_wlap3d_'//str_layout//'_sp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call precond_wlap3d_sp(r,y,V,mass,str_layout)
            ydagr_new=real(vec_dotdiag_sp(y,r,str_layout),kind=sp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rsp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rsp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      deallocate(r,p,q)
   end subroutine cg_wlap3d_sp

   subroutine cg_wlap3d_dp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r,p
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable,target :: q !!! note: total of 5 vectors_dp
      complex(kind=dp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      call vec_shapecheck_dp(b,str_layout,' cg_wlap3d_dp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' cg_wlap3d_dp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,mold=b)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout)
      !!! run CG with A=wlap3d=-0.5*wilslaplacian3d+0.5*mass^2
      if (do_precond) then
         y => q
         call precond_wlap3d_dp(r,y,V,mass,str_layout)
         call vec_copy_dp(y,p,str_layout)
         ydagr_old=real(vec_dotdiag_dp(y,r,str_layout),kind=dp)
      else
         call vec_copy_dp(r,p,str_layout)
         ydagr_old=vec_normsqu_dp(r,str_layout)
      end if
      do iter=1,maxit
         call app_wlap3d_dp(p,q,V,mass,str_layout)
         pdagq=real(vec_dotdiag_dp(p,q,str_layout),kind=dp) !!! note: identical to vec_dotdiag(p,A*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call vec_incr_rdp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call vec_incr_rdp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,50)==0)) then
            call app_wlap3d_dp(x,r,V,mass,str_layout)   !!! note: overwrites standard r
            call vec_anti_rdp(b,r,str_layout,[-1.0_dp]) !!! note: r=b-A*x
            call vec_residualnormadjust_dp(iter,maxit,' cg_wlap3d_'//str_layout//'_dp:',str_layout,r,tol,normr,normb,do_precond)
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_wlap3d_'//str_layout//'_dp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call precond_wlap3d_dp(r,y,V,mass,str_layout)
            ydagr_new=real(vec_dotdiag_dp(y,r,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rdp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rdp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      deallocate(r,p,q)
   end subroutine cg_wlap3d_dp

   subroutine cg_wlap3d_vp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r        !!! note: total of 3 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: p
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable,target :: q !!! note: total of 2 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: r_sp     !!! note: extra of 1 vectors_sp (precond only) ==> combined footprint of 8+1 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr,normr_last
      integer :: iter,iter_last
      call vec_shapecheck_dp(b,str_layout,' cg_wlap3d_vp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' cg_wlap3d_vp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(p(size(b,dim=1),size(b,dim=2),size(b,dim=3),Nx,Ny,Nz,Nt)); allocate(q,mold=p)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout)
      !!! run CG with A=wlap3d=-0.5*wilslaplacian3d+0.5*mass^2
      if (do_precond) then
         y => q
         allocate(r_sp,mold=p)
         call vec_cast_dp2sp(r,r_sp,str_layout); call precond_wlap3d_sp(r_sp,y,V,mass,str_layout)
         call vec_copy_sp(y,p,str_layout)
         ydagr_old=real(vec_dotdiag_vp(r,y,str_layout),kind=dp)
      else
         call vec_cast_dp2sp(r,p,str_layout)
         ydagr_old=vec_normsqu_dp(r,str_layout)
      end if
      iter_last=0; normr_last=normb
      do iter=1,maxit
         call app_wlap3d_sp(p,q,V,mass,str_layout)
         pdagq=real(vec_dotdiag_sp(p,q,str_layout),kind=dp) !!! note: identical to vec_dotdiag(p,A*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call vec_incr_rvp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call vec_incr_rvp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter-iter_last,50)==0).or.(minval(normr/normr_last)<1e-3)) then
            call app_wlap3d_dp(x,r,V,mass,str_layout)   !!! note: overwrites standard r
            call vec_anti_rdp(b,r,str_layout,[-1.0_dp]) !!! note: r=b-A*x
            call vec_residualnormadjust_dp(iter,maxit,' cg_wlap3d_'//str_layout//'_vp:',str_layout,r,tol,normr,normb,do_precond)
            if (maxval(normr/normb)<tol) exit
            iter_last=iter; normr_last=normr
         else if (modulo(iter-iter_last,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_wlap3d_'//str_layout//'_vp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call vec_cast_dp2sp(r,r_sp,str_layout); call precond_wlap3d_sp(r_sp,y,V,mass,str_layout)
            ydagr_new=real(vec_dotdiag_vp(r,y,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rsp(y,p,str_layout,sngl(beta)) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call vec_anti_rvp(r,p,str_layout,     beta ) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (allocated(r_sp)) deallocate(r_sp)
      deallocate(r,p,q)
   end subroutine cg_wlap3d_vp

   subroutine cg_wlap3d_mp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:,:),allocatable :: r         !!! note: total of 3 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:,:),allocatable :: r_cg,x_cg !!! note: total of 5 vectors_sp in CG ==> combined footprint of 11 vectors_sp
      real(kind=dp),dimension(Nv) :: normb,normr
      integer :: iter
      call vec_shapecheck_dp(b,str_layout,' cg_wlap3d_mp: shape(b) inconsistent with layout='//str_layout)
      call vec_shapecheck_dp(x,str_layout,' cg_wlap3d_mp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(r_cg(size(b,dim=1),size(b,dim=2),size(b,dim=3),Nx,Ny,Nz,Nt)); allocate(x_cg,mold=r_cg)
      normb=sqrt(vec_normsqu_dp(b,str_layout))
      call vec_zero_dp(x,str_layout)
      call vec_copy_dp(b,r,str_layout)
      do iter=1,15
         call vec_cast_dp2sp(r,r_cg,str_layout)
         call cg_wlap3d_sp(r_cg,x_cg,V,mass,str_layout,max(tol**0.1,1e-2),maxit/10,do_precond)
         call vec_incr_rvp(x,x_cg,str_layout,[1.0_dp]) !!! note: x=x+dble(x_cg)
         call app_wlap3d_dp(x,r,V,mass,str_layout)     !!! note: overwrites standard r
         call vec_anti_rdp(b,r,str_layout,[-1.0_dp])   !!! note: r=b-A*x
         normr=sqrt(vec_normsqu_dp(r,str_layout))
         if (maxval(normr/normb)<tol) exit
      end do ! iter=1,15
      if (maxval(normr/normb)<tol) then
         write(*,'(a,i6,a,es22.4,a)') ' cg_wlap3d_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=attained'
      else
         write(*,'(a,i6,a,es22.4,a)') ' cg_wlap3d_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=max_iter'
      end if
      deallocate(r,r_cg,x_cg)
   end subroutine cg_wlap3d_mp

   subroutine cgwrap_wlap3d_sp(b,x,V,mass,str_layout,do_wlap3d)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=sp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      logical,intent(in) :: do_wlap3d
      if (do_wlap3d) then
         call cg_wlap3d_sp(b,x,V,mass,str_layout,1e-06,1000,.true.)
      else
         call vec_copy_sp(b,x,str_layout)
      end if
   end subroutine cgwrap_wlap3d_sp

   subroutine cgwrap_wlap3d_dp(b,x,V,mass,str_layout,do_wlap3d)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      logical,intent(in) :: do_wlap3d
      if (do_wlap3d) then
         call cg_wlap3d_dp(b,x,V,mass,str_layout,1e-12,1000,.true.)
      else
         call vec_copy_dp(b,x,str_layout)
      end if
   end subroutine cgwrap_wlap3d_dp

   subroutine cgwrap_wlap3d_vp(b,x,V,mass,str_layout,do_wlap3d)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      logical,intent(in) :: do_wlap3d
      if (do_wlap3d) then
         call cg_wlap3d_vp(b,x,V,mass,str_layout,1e-12,1000,.true.)
      else
         call vec_copy_dp(b,x,str_layout)
      end if
   end subroutine cgwrap_wlap3d_vp

   subroutine cgwrap_wlap3d_mp(b,x,V,mass,str_layout,do_wlap3d)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      logical,intent(in) :: do_wlap3d
      if (do_wlap3d) then
         call cg_wlap3d_mp(b,x,V,mass,str_layout,1e-12,1000,.true.)
      else
         call vec_copy_dp(b,x,str_layout)
      end if
   end subroutine cgwrap_wlap3d_mp

end module testknl_wlap3d


==> anc/testknl_wsuv.f90 <==
module testknl_wsuv

   !!! creator: stephan durr -- you are welcome to use this with appropriate citation(s)
   !!! compile: ifort -implicitnone -stand f08 -fpp -diag-disable 5268 -warn all -nogen-interfaces -qopenmp -O2 -xcore-avx512 -c testknl_wsuv.f90

   use testknl_globals, only: Nc,Nv, Nx,Ny,Nz,Nt, sp,dp, Nthr,Nlev
   use testknl_cond, only: lanczos_ritzvalues_sp,lanczos_ritzvalues_dp
   use testknl_suv, only: suv_zero_sp,suv_copy_sp,suv_cast_sp2dp, suv_normsqu_sp,suv_dotdiag_sp,suv_dotdiag_vp, suv_incr_rsp,suv_incr_rvp,suv_incr_rdp, suv_shapecheck_sp,suv_residualnormadjust_sp
   use testknl_suv, only: suv_zero_dp,suv_copy_dp,suv_cast_dp2sp, suv_normsqu_dp,suv_dotdiag_dp,                suv_anti_rsp,suv_anti_rvp,suv_anti_rdp, suv_shapecheck_dp,suv_residualnormadjust_dp

   implicit none
   private !!! private by default, overwrites for specific functions/subroutines follow
   public :: app_wsuv_sp, resultcheck_wsuv_sp, cg_wsuv_sp,cg_wsuv_vp
   public :: app_wsuv_dp, resultcheck_wsuv_dp, cg_wsuv_dp,cg_wsuv_mp

   integer :: m
   integer,dimension(0:Nx+1),parameter :: list_x=[Nx,(m,m=1,Nx),1]
   integer,dimension(0:Ny+1),parameter :: list_y=[Ny,(m,m=1,Ny),1]
   integer,dimension(0:Nz+1),parameter :: list_z=[Nz,(m,m=1,Nz),1]
   integer,dimension(0:Nt+1),parameter :: list_t=[Nt,(m,m=1,Nt),1]

contains

   subroutine app_wsuv_sp(old,new,V,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
       case('_NcNv_'); if (all(shape(old)==[Nc,Nv,Nx,Ny,Nz,Nt])) call app_wsuv_NcNv_sp(old,new,V,mass) !!! [Nc,Nv]
       case('_NvNc_'); if (all(shape(old)==[Nv,Nc,Nx,Ny,Nz,Nt])) call app_wsuv_NvNc_sp(old,new,V,mass) !!! [Nv,Nc]
       case('_NEST_'); if (all(shape(old)==[Nv,Nc,Nx,Ny,Nz,Nt])) call app_wsuv_NEST_sp(old,new,V,mass) !!! [Nv,Nc]
      end select
   end subroutine app_wsuv_sp

   subroutine app_wsuv_NcNv_sp(old,new,V,mass) ! #1_sp
      implicit none
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nv,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,rhs,ccc
      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets mass term
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=real(8.0+mass**2,kind=sp)*old(col,rhs,x,y,z,t) !!! note: factor 0.5_sp follows below
         !!! add non-trivial directions
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,4,x,y,z,t_min))*old(ccc,rhs,x,y,z,t_min) !!! direction -4 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,3,x,y,z_min,t))*old(ccc,rhs,x,y,z_min,t) !!! direction -3 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,2,x,y_min,z,t))*old(ccc,rhs,x,y_min,z,t) !!! direction -2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,1,x_min,y,z,t))*old(ccc,rhs,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-      V(:,ccc,1,x    ,y,z,t) *old(ccc,rhs,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,2,x,y    ,z,t) *old(ccc,rhs,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,3,x,y,z    ,t) *old(ccc,rhs,x,y,z_plu,t) !!! direction +3 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,4,x,y,z,t    ) *old(ccc,rhs,x,y,z,t_plu) !!! direction +4 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,rhs=1:Nv) new(col,rhs,x,y,z,t)=0.5_sp*site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wsuv_NcNv_sp

   subroutine app_wsuv_NvNc_sp(old,new,V,mass) ! #2_sp
      implicit none
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nv,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,rhs,ccc
      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets mass term
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=real(8.0+mass**2,kind=sp)*old(rhs,col,x,y,z,t) !!! note: factor 0.5_sp follows below
         !!! add non-trivial directions
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,4,x,y,z,t_min))*old(rhs,ccc,x,y,z,t_min) !!! direction -4 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,3,x,y,z_min,t))*old(rhs,ccc,x,y,z_min,t) !!! direction -3 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,2,x,y_min,z,t))*old(rhs,ccc,x,y_min,z,t) !!! direction -2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,1,x_min,y,z,t))*old(rhs,ccc,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-      V(:,ccc,1,x    ,y,z,t) *old(rhs,ccc,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,2,x,y    ,z,t) *old(rhs,ccc,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,3,x,y,z    ,t) *old(rhs,ccc,x,y,z_plu,t) !!! direction +3 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,4,x,y,z,t    ) *old(rhs,ccc,x,y,z,t_plu) !!! direction +4 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,rhs=1:Nv) new(rhs,col,x,y,z,t)=0.5_sp*site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wsuv_NvNc_sp

   subroutine app_wsuv_NEST_sp(old,new,V,mass) ! #NEST_sp
      implicit none
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nv,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,rhs,ccc
      integer :: Nthr_inner; Nthr_inner=Nthr/min(Nt,Nthr)
      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
      call omp_set_max_active_levels(2)
      !$OMP PARALLEL DO DEFAULT(private) FIRSTPRIVATE(mass, Nthr_inner )  SHARED(old,new,V) NUM_THREADS(min(Nt,Nthr)) SCHEDULE(static)
      do t=1,Nt; t_min=list_t(t-1);t_plu=list_t(t+1)
      !$OMP PARALLEL DO DEFAULT(private) FIRSTPRIVATE(mass,t,t_min,t_plu) SHARED(old,new,V) NUM_THREADS( Nthr_inner ) SCHEDULE(static)
      do z=1,Nz; z_min=list_z(z-1);z_plu=list_z(z+1)
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets mass term
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=real(8.0+mass**2,kind=sp)*old(rhs,col,x,y,z,t) !!! note: factor 0.5_sp follows below
         !!! add non-trivial directions
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,4,x,y,z,t_min))*old(rhs,ccc,x,y,z,t_min) !!! direction -4 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,3,x,y,z_min,t))*old(rhs,ccc,x,y,z_min,t) !!! direction -3 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,2,x,y_min,z,t))*old(rhs,ccc,x,y_min,z,t) !!! direction -2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,1,x_min,y,z,t))*old(rhs,ccc,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-      V(:,ccc,1,x    ,y,z,t) *old(rhs,ccc,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,2,x,y    ,z,t) *old(rhs,ccc,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,3,x,y,z    ,t) *old(rhs,ccc,x,y,z_plu,t) !!! direction +3 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,4,x,y,z,t    ) *old(rhs,ccc,x,y,z,t_plu) !!! direction +4 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,rhs=1:Nv) new(rhs,col,x,y,z,t)=0.5_sp*site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      !$OMP END PARALLEL DO
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
      call omp_set_max_active_levels(1)
   end subroutine app_wsuv_NEST_sp

   subroutine app_wsuv_dp(old,new,V,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
       case('_NcNv_'); if (all(shape(old)==[Nc,Nv,Nx,Ny,Nz,Nt])) call app_wsuv_NcNv_dp(old,new,V,mass) !!! [Nc,Nv]
       case('_NvNc_'); if (all(shape(old)==[Nv,Nc,Nx,Ny,Nz,Nt])) call app_wsuv_NvNc_dp(old,new,V,mass) !!! [Nv,Nc]
       case('_NEST_'); if (all(shape(old)==[Nv,Nc,Nx,Ny,Nz,Nt])) call app_wsuv_NEST_dp(old,new,V,mass) !!! [Nv,Nc]
      end select
   end subroutine app_wsuv_dp

   subroutine app_wsuv_NcNv_dp(old,new,V,mass) ! #1_dp
      implicit none
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,rhs,ccc
      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets mass term
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=real(8.0+mass**2,kind=dp)*old(col,rhs,x,y,z,t) !!! note: factor 0.5_dp follows below
         !!! add non-trivial directions
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,4,x,y,z,t_min))*old(ccc,rhs,x,y,z,t_min) !!! direction -4 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,3,x,y,z_min,t))*old(ccc,rhs,x,y,z_min,t) !!! direction -3 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,2,x,y_min,z,t))*old(ccc,rhs,x,y_min,z,t) !!! direction -2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,1,x_min,y,z,t))*old(ccc,rhs,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-      V(:,ccc,1,x    ,y,z,t) *old(ccc,rhs,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,2,x,y    ,z,t) *old(ccc,rhs,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,3,x,y,z    ,t) *old(ccc,rhs,x,y,z_plu,t) !!! direction +3 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,4,x,y,z,t    ) *old(ccc,rhs,x,y,z,t_plu) !!! direction +4 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,rhs=1:Nv) new(col,rhs,x,y,z,t)=0.5_dp*site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wsuv_NcNv_dp

   subroutine app_wsuv_NvNc_dp(old,new,V,mass) ! #2_dp
      implicit none
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,rhs,ccc
      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1); z_min=list_z(z-1);z_plu=list_z(z+1); t_min=list_t(t-1);t_plu=list_t(t+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets mass term
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=real(8.0+mass**2,kind=dp)*old(rhs,col,x,y,z,t) !!! note: factor 0.5_dp follows below
         !!! add non-trivial directions
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,4,x,y,z,t_min))*old(rhs,ccc,x,y,z,t_min) !!! direction -4 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,3,x,y,z_min,t))*old(rhs,ccc,x,y,z_min,t) !!! direction -3 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,2,x,y_min,z,t))*old(rhs,ccc,x,y_min,z,t) !!! direction -2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,1,x_min,y,z,t))*old(rhs,ccc,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-      V(:,ccc,1,x    ,y,z,t) *old(rhs,ccc,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,2,x,y    ,z,t) *old(rhs,ccc,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,3,x,y,z    ,t) *old(rhs,ccc,x,y,z_plu,t) !!! direction +3 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,4,x,y,z,t    ) *old(rhs,ccc,x,y,z,t_plu) !!! direction +4 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,rhs=1:Nv) new(rhs,col,x,y,z,t)=0.5_dp*site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wsuv_NvNc_dp

   subroutine app_wsuv_NEST_dp(old,new,V,mass) ! #NEST_dp
      implicit none
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu,t_min,t_plu, col,rhs,ccc
      integer :: Nthr_inner; Nthr_inner=Nthr/min(Nt,Nthr)
      !!! note: acts with -0.5*wlap+0.5*m^2>0 on old
      call omp_set_max_active_levels(2)
      !$OMP PARALLEL DO DEFAULT(private) FIRSTPRIVATE(mass, Nthr_inner )  SHARED(old,new,V) NUM_THREADS(min(Nt,Nthr)) SCHEDULE(static)
      do t=1,Nt; t_min=list_t(t-1);t_plu=list_t(t+1)
      !$OMP PARALLEL DO DEFAULT(private) FIRSTPRIVATE(mass,t,t_min,t_plu) SHARED(old,new,V) NUM_THREADS( Nthr_inner ) SCHEDULE(static)
      do z=1,Nz; z_min=list_z(z-1);z_plu=list_z(z+1)
      do y=1,Ny; y_min=list_y(y-1);y_plu=list_y(y+1)
      do x=1,Nx; x_min=list_x(x-1);x_plu=list_x(x+1)
         !!! direction 0 gets mass term
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=real(8.0+mass**2,kind=dp)*old(rhs,col,x,y,z,t) !!! note: factor 0.5_dp follows below
         !!! add non-trivial directions
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,4,x,y,z,t_min))*old(rhs,ccc,x,y,z,t_min) !!! direction -4 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,3,x,y,z_min,t))*old(rhs,ccc,x,y,z_min,t) !!! direction -3 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,2,x,y_min,z,t))*old(rhs,ccc,x,y_min,z,t) !!! direction -2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,1,x_min,y,z,t))*old(rhs,ccc,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-      V(:,ccc,1,x    ,y,z,t) *old(rhs,ccc,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,2,x,y    ,z,t) *old(rhs,ccc,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,3,x,y,z    ,t) *old(rhs,ccc,x,y,z_plu,t) !!! direction +3 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,4,x,y,z,t    ) *old(rhs,ccc,x,y,z,t_plu) !!! direction +4 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,rhs=1:Nv) new(rhs,col,x,y,z,t)=0.5_dp*site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      !$OMP END PARALLEL DO
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
      call omp_set_max_active_levels(1)
   end subroutine app_wsuv_NEST_dp

   function suspicious_wsuv(dotdiag_dp)
      implicit none
      logical :: suspicious_wsuv
      complex(kind=dp),dimension(Nv),intent(in) :: dotdiag_dp
      complex(kind=dp),dimension(12),parameter :: reference=[ &
       cmplx(36675.61,0.0,kind=dp),cmplx(58853.98,0.0,kind=dp),cmplx(64587.47,0.0,kind=dp),cmplx(61376.84,0.0,kind=dp), &
       cmplx(39927.01,0.0,kind=dp),cmplx(42770.57,0.0,kind=dp),cmplx(39754.25,0.0,kind=dp),cmplx(71288.72,0.0,kind=dp), &
       cmplx(64456.53,0.0,kind=dp),cmplx(63369.20,0.0,kind=dp),cmplx(72946.88,0.0,kind=dp),cmplx(65369.69,0.0,kind=dp)]
      suspicious_wsuv=.true.
      if (Nv==12) suspicious_wsuv=any(abs(dotdiag_dp(1:min(Nv,12))/reference(1:min(Nv,12))-1.0_dp).gt.1e-6)
      if (suspicious_wsuv) write(*,*) cmplx(dotdiag_dp,kind=sp)
   end function suspicious_wsuv

   subroutine resultcheck_wsuv_sp(old_sp,new_sp,str_layout,mass)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(in) :: old_sp,new_sp
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv) :: dotdiag_dp
      logical,save :: done_NcNv=.false.
      logical,save :: done_NvNc=.false.
      logical,save :: done_NEST=.false.
      if (any(shape(old_sp).ne.shape(new_sp))) stop ' resultcheck_wsuv_sp: shape(old_sp).ne.shape(new_sp)'
      select case(str_layout)
         case('_NcNv_'); if (all(shape(old_sp)==[Nc,Nv,Nx,Ny,Nz,Nt]).and.done_NcNv) return
         case('_NvNc_'); if (all(shape(old_sp)==[Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NvNc) return
         case('_NEST_'); if (all(shape(old_sp)==[Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NEST) return
         case default  ; write(*,*) 'resultcheck_wsuv_sp: unknown str_layout: '//str_layout
      end select
      dotdiag_dp=cmplx(suv_dotdiag_sp(new_sp,old_sp,str_layout),kind=dp)
      if (all([Nc,Nv,Nx,Ny,Nz,Nt].eq.[3,12,34,34,34,68]).and.(abs(mass-0.01).lt.1e-6)) then
         if (str_layout=='_NcNv_') done_NcNv=suspicious_wsuv(dotdiag_dp)
         if (str_layout=='_NvNc_') done_NvNc=suspicious_wsuv(dotdiag_dp)
         if (str_layout=='_NEST_') done_NEST=suspicious_wsuv(dotdiag_dp)
      else
         write(*,'(a,2es13.5)') ' resultcheck_wsuv_sp: unavailable for these parameters:',sum(dotdiag_dp)
         if (str_layout=='_NcNv_') done_NcNv=.true.
         if (str_layout=='_NvNc_') done_NvNc=.true.
         if (str_layout=='_NEST_') done_NEST=.true.
      end if
   end subroutine resultcheck_wsuv_sp
   subroutine resultcheck_wsuv_dp(old_dp,new_dp,str_layout,mass)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(in) :: old_dp,new_dp
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv) :: dotdiag_dp
      logical,save :: done_NcNv=.false.
      logical,save :: done_NvNc=.false.
      logical,save :: done_NEST=.false.
      if (any(shape(old_dp).ne.shape(new_dp))) stop ' resultcheck_wsuv_dp: shape(old_dp).ne.shape(new_dp)'
      select case(str_layout)
         case('_NcNv_'); if (all(shape(old_dp)==[Nc,Nv,Nx,Ny,Nz,Nt]).and.done_NcNv) return
         case('_NvNc_'); if (all(shape(old_dp)==[Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NvNc) return
         case('_NEST_'); if (all(shape(old_dp)==[Nv,Nc,Nx,Ny,Nz,Nt]).and.done_NEST) return
         case default  ; write(*,*) 'resultcheck_wsuv_dp: unknown str_layout: '//str_layout
      end select
      dotdiag_dp=suv_dotdiag_dp(new_dp,old_dp,str_layout)
      if (all([Nc,Nv,Nx,Ny,Nz,Nt].eq.[3,12,34,34,34,68]).and.(abs(mass-0.01).lt.1e-6)) then
         if (str_layout=='_NcNv_') done_NcNv=suspicious_wsuv(cmplx(dotdiag_dp,kind=dp))
         if (str_layout=='_NvNc_') done_NvNc=suspicious_wsuv(cmplx(dotdiag_dp,kind=dp))
         if (str_layout=='_NEST_') done_NEST=suspicious_wsuv(cmplx(dotdiag_dp,kind=dp))
      else
         write(*,'(a,2es13.5)') ' resultcheck_wsuv_dp: unavailable for these parameters:',sum(dotdiag_dp)
         if (str_layout=='_NcNv_') done_NcNv=.true.
         if (str_layout=='_NvNc_') done_NvNc=.true.
         if (str_layout=='_NEST_') done_NEST=.true.
      end if
   end subroutine resultcheck_wsuv_dp

   subroutine polyinv_wsuv(mass,const,slope)
      implicit none
      real(kind=sp),intent( in) :: mass
      real(kind=sp),intent(out) :: const,slope
      !!! note: A=0.5*mass^2-0.5*laplacian and spec(A)=[0.5*mass^2,8+0.5*mass^2]
      !!! note: demand f(0.5*mass^2)=2.0/mass^2 and f(8+0.5*mass^2)=0
      !!! f:=x->const+slope*x; lprint(solve({f(0.5*mass^2)=2/mass^2,f(8+0.5*mass^2)=0},{const,slope}));
      !!! {const = .1250000000*(mass^2+16.)/mass^2, slope = -.2500000000/mass^2}
      const=0.5*mass**2+8.0; slope=-1.0
   end subroutine polyinv_wsuv

   subroutine precond_wsuv_sp(r,y,V,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: r
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: y
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      real(kind=sp) :: const,slope
      !!! note: y(:,:,n)=const*r(:,:,n)+slope*y(:,:,n) modulo length of y
      call polyinv_wsuv(mass,const,slope)
      call app_wsuv_sp(r,y,V,mass,str_layout)
      call suv_incr_rsp(y,r,str_layout,[const/slope])
   end subroutine precond_wsuv_sp
   subroutine precond_wsuv_dp(r,y,V,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: r
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: y
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      real(kind=sp) :: const,slope
      !!! note: y(:,:,n)=const*r(:,:,n)+slope*y(:,:,n) modulo length of y
      call polyinv_wsuv(mass,const,slope)
      call app_wsuv_dp(r,y,V,mass,str_layout)
      call suv_incr_rdp(y,r,str_layout,[dble(const/slope)])
   end subroutine precond_wsuv_dp

   subroutine cg_wsuv_sp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: r,p
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable,target :: q !!! note: total of 5 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=sp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=sp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call suv_shapecheck_sp(b,str_layout,' cg_wsuv_sp: shape(b) inconsistent with layout='//str_layout)
      call suv_shapecheck_sp(x,str_layout,' cg_wsuv_sp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,mold=b)
      normb=sqrt(suv_normsqu_sp(b,str_layout))
      call suv_zero_sp(x,str_layout)
      call suv_copy_sp(b,r,str_layout)
      !!! run CG with A=wsuv=-0.5*wilslaplacian+0.5*mass^2
      if (do_precond) then
         y => q
         call precond_wsuv_sp(r,y,V,mass,str_layout)
         call suv_copy_sp(y,p,str_layout)
         ydagr_old=real(suv_dotdiag_sp(y,r,str_layout),kind=sp)
      else
         call suv_copy_sp(r,p,str_layout)
         ydagr_old=suv_normsqu_sp(r,str_layout)
      end if
      do iter=1,maxit
         call app_wsuv_sp(p,q,V,mass,str_layout)
         pdagq=real(suv_dotdiag_sp(p,q,str_layout),kind=sp) !!! note: identical to suv_dotdiag(p,A*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call suv_incr_rsp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call suv_incr_rsp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(suv_normsqu_sp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,20)==0)) then
            call app_wsuv_sp(x,r,V,mass,str_layout)     !!! note: overwrites standard r
            call suv_anti_rsp(b,r,str_layout,[-1.0_sp]) !!! note: r=b-A*x
            call suv_residualnormadjust_sp(iter,maxit,' cg_wsuv_'//str_layout//'_sp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_sp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_sp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_wsuv_'//str_layout//'_sp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call precond_wsuv_sp(r,y,V,mass,str_layout)
            ydagr_new=real(suv_dotdiag_sp(y,r,str_layout),kind=sp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rsp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rsp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q)
   end subroutine cg_wsuv_sp

   subroutine cg_wsuv_dp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: r,p
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable,target :: q !!! note: total of 5 vectors_dp
      complex(kind=dp),dimension(:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call suv_shapecheck_dp(b,str_layout,' cg_wsuv_dp: shape(b) inconsistent with layout='//str_layout)
      call suv_shapecheck_dp(x,str_layout,' cg_wsuv_dp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,mold=b)
      normb=sqrt(suv_normsqu_dp(b,str_layout))
      call suv_zero_dp(x,str_layout)
      call suv_copy_dp(b,r,str_layout)
      !!! run CG with A=wsuv=-0.5*wilslaplacian+0.5*mass^2
      if (do_precond) then
         y => q
         call precond_wsuv_dp(r,y,V,mass,str_layout)
         call suv_copy_dp(y,p,str_layout)
         ydagr_old=real(suv_dotdiag_dp(y,r,str_layout),kind=dp)
      else
         call suv_copy_dp(r,p,str_layout)
         ydagr_old=suv_normsqu_dp(r,str_layout)
      end if
      do iter=1,maxit
         call app_wsuv_dp(p,q,V,mass,str_layout)
         pdagq=real(suv_dotdiag_dp(p,q,str_layout),kind=dp) !!! note: identical to suv_dotdiag(p,A*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call suv_incr_rdp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call suv_incr_rdp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(suv_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,50)==0)) then
            call app_wsuv_dp(x,r,V,mass,str_layout)     !!! note: overwrites standard r
            call suv_anti_rdp(b,r,str_layout,[-1.0_dp]) !!! note: r=b-A*x
            call suv_residualnormadjust_dp(iter,maxit,' cg_wsuv_'//str_layout//'_dp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_wsuv_'//str_layout//'_dp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call precond_wsuv_dp(r,y,V,mass,str_layout)
            ydagr_new=real(suv_dotdiag_dp(y,r,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rdp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rdp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q)
   end subroutine cg_wsuv_dp

  subroutine cg_wsuv_vp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: r        !!! note: total of 3 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: p
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable,target :: q !!! note: total of 2 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: r_sp     !!! note: extra of 1 vectors_sp (precond only) ==> combined footprint of 8+1 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(:,:),allocatable :: history_alpha,history_beta
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr,normr_last
      integer :: iter,iter_last
      logical,parameter :: do_ritzvalues=.false.
      if (do_ritzvalues) allocate(history_alpha(Nv,maxit),history_beta(Nv,maxit))
      call suv_shapecheck_dp(b,str_layout,' cg_wsuv_vp: shape(b) inconsistent with layout='//str_layout)
      call suv_shapecheck_dp(x,str_layout,' cg_wsuv_vp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(p(size(b,dim=1),size(b,dim=2),Nx,Ny,Nz,Nt)); allocate(q,mold=p)
      normb=sqrt(suv_normsqu_dp(b,str_layout))
      call suv_zero_dp(x,str_layout)
      call suv_copy_dp(b,r,str_layout)
      !!! run CG with A=wsuv=-0.5*wilslaplacian+0.5*mass^2
      if (do_precond) then
         y => q
         allocate(r_sp,mold=p)
         call suv_cast_dp2sp(r,r_sp,str_layout); call precond_wsuv_sp(r_sp,y,V,mass,str_layout)
         call suv_copy_sp(y,p,str_layout)
         ydagr_old=real(suv_dotdiag_vp(r,y,str_layout),kind=dp)
      else
         call suv_cast_dp2sp(r,p,str_layout)
         ydagr_old=suv_normsqu_dp(r,str_layout)
      end if
      iter_last=0; normr_last=normb
      do iter=1,maxit
         call app_wsuv_sp(p,q,V,mass,str_layout)
         pdagq=real(suv_dotdiag_sp(p,q,str_layout),kind=dp) !!! note: identical to suv_dotdiag(p,A*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call suv_incr_rvp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call suv_incr_rvp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(suv_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter-iter_last,50)==0).or.(minval(normr/normr_last)<1e-3)) then
            call app_wsuv_dp(x,r,V,mass,str_layout)     !!! note: overwrites standard r
            call suv_anti_rdp(b,r,str_layout,[-1.0_dp]) !!! note: r=b-A*x
            call suv_residualnormadjust_dp(iter,maxit,' cg_wsuv_'//str_layout//'_vp:',str_layout,r,tol,normr,normb,do_precond)
           !if (do_ritzvalues.and.(tol<3e-4).and.any(iter==[1,3,6,10,30,60,100]*100)) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (do_ritzvalues.and.(tol<3e-4).and.(maxval(normr/normb)<tol)          ) call lanczos_ritzvalues_dp(iter-1,history_alpha(:,1:iter-1),history_beta(:,1:iter-2))
            if (maxval(normr/normb)<tol) exit
            iter_last=iter; normr_last=normr
         else if (modulo(iter-iter_last,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_wsuv_'//str_layout//'_vp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call suv_cast_dp2sp(r,r_sp,str_layout); call precond_wsuv_sp(r_sp,y,V,mass,str_layout)
            ydagr_new=real(suv_dotdiag_vp(r,y,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rsp(y,p,str_layout,sngl(beta)) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rvp(r,p,str_layout,     beta ) !!! p=r+p*ydagr_new/ydagr_old
         end if
         ydagr_old=ydagr_new
         if (do_ritzvalues) history_alpha(:,iter)=alpha(:) !!! note: lanczos needs equal length for both
         if (do_ritzvalues) history_beta (:,iter)=beta (:) !!! note: lanczos needs equal length for both
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (allocated(r_sp)) deallocate(r_sp)
      if (do_ritzvalues) deallocate(history_alpha,history_beta)
      deallocate(r,p,q)
   end subroutine cg_wsuv_vp

   subroutine cg_wsuv_mp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: r         !!! note: total of 3 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: r_cg,x_cg !!! note: total of 5 vectors_sp in CG ==> combined footprint of 11 vectors_sp
      real(kind=dp),dimension(Nv) :: normb,normr
      integer :: iter
      call suv_shapecheck_dp(b,str_layout,' cg_wsuv_mp: shape(b) inconsistent with layout='//str_layout)
      call suv_shapecheck_dp(x,str_layout,' cg_wsuv_mp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(r_cg(size(b,dim=1),size(b,dim=2),Nx,Ny,Nz,Nt)); allocate(x_cg,mold=r_cg)
      normb=sqrt(suv_normsqu_dp(b,str_layout))
      call suv_zero_dp(x,str_layout)
      call suv_copy_dp(b,r,str_layout)
      do iter=1,15
         call suv_cast_dp2sp(r,r_cg,str_layout)
         call cg_wsuv_sp(r_cg,x_cg,V,mass,str_layout,max(tol**0.1,1e-2),maxit/10,do_precond)
         call suv_incr_rvp(x,x_cg,str_layout,[1.0_dp]) !!! note: x=x+dble(x_cg)
         call app_wsuv_dp(x,r,V,mass,str_layout)       !!! note: overwrites standard r
         call suv_anti_rdp(b,r,str_layout,[-1.0_dp])   !!! note: r=b-A*x
         normr=sqrt(suv_normsqu_dp(r,str_layout))
         if (maxval(normr/normb)<tol) exit
      end do ! iter=1,15
      if (maxval(normr/normb)<tol) then
         write(*,'(a,i6,a,es22.4,a)') ' cg_wsuv_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=attained'
      else
         write(*,'(a,i6,a,es22.4,a)') ' cg_wsuv_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=max_iter'
      end if
      deallocate(r,r_cg,x_cg)
   end subroutine cg_wsuv_mp

end module testknl_wsuv


==> anc/testknl_wsuv3d.f90 <==
module testknl_wsuv3d

   !!! creator: stephan durr -- you are welcome to use this with appropriate citation(s)
   !!! compile: ifort -implicitnone -stand f08 -fpp -diag-disable 5268 -warn all -nogen-interfaces -qopenmp -O2 -xknl -c testknl_wsuv3d.f90

   use testknl_globals, only: Nc,Nv, Nx,Ny,Nz,Nt, sp,dp, Nthr,Nlev
   use testknl_globals, only: xneighbors,yneighbors,zneighbors
   use testknl_suv, only: suv_zero_sp,suv_copy_sp,suv_cast_sp2dp, suv_normsqu_sp,suv_dotdiag_sp,suv_dotdiag_vp, suv_incr_rsp,suv_incr_rvp,suv_incr_rdp, suv_shapecheck_sp,suv_residualnormadjust_sp
   use testknl_suv, only: suv_zero_dp,suv_copy_dp,suv_cast_dp2sp, suv_normsqu_dp,suv_dotdiag_dp,                suv_anti_rsp,suv_anti_rvp,suv_anti_rdp, suv_shapecheck_dp,suv_residualnormadjust_dp

   implicit none
   private !!! private by default, overwrites for specific functions/subroutines follow
   public :: app_wsuv3d_sp, cg_wsuv3d_sp,cg_wsuv3d_vp, cgwrap_wsuv3d_sp,cgwrap_wsuv3d_vp
   public :: app_wsuv3d_dp, cg_wsuv3d_dp,cg_wsuv3d_mp, cgwrap_wsuv3d_dp,cgwrap_wsuv3d_mp

contains

   subroutine app_wsuv3d_sp(old,new,V,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: old
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
       case('_NcNv_'); if (all(shape(old)==[Nc,Nv,Nx,Ny,Nz,Nt])) call app_wsuv3d_NcNv_sp(old,new,V,mass) !!! [Nc,Nv]
       case('_NvNc_'); if (all(shape(old)==[Nv,Nc,Nx,Ny,Nz,Nt])) call app_wsuv3d_NvNc_sp(old,new,V,mass) !!! [Nv,Nc]
      end select
   end subroutine app_wsuv3d_sp

   subroutine app_wsuv3d_NcNv_sp(old,new,V,mass) ! #1_sp
      implicit none
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nv,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu, col,rhs,ccc
      !!! note: acts with -0.5*wsuv3d+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; call yneighbors(y,y_min,y_plu); call zneighbors(z,z_min,z_plu)
      do x=1,Nx; call xneighbors(x,x_min,x_plu)
         !!! direction 0 gets mass term
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=(6.0+mass**2)*old(col,rhs,x,y,z,t)
         !!! add non-trivial directions
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,3,x,y,z_min,t))*old(ccc,rhs,x,y,z_min,t) !!! direction -3 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,2,x,y_min,z,t))*old(ccc,rhs,x,y_min,z,t) !!! direction -2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,1,x_min,y,z,t))*old(ccc,rhs,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-      V(:,ccc,1,x    ,y,z,t) *old(ccc,rhs,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,2,x,y    ,z,t) *old(ccc,rhs,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,3,x,y,z    ,t) *old(ccc,rhs,x,y,z_plu,t) !!! direction +3 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,rhs=1:Nv) new(col,rhs,x,y,z,t)=0.5_sp*site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wsuv3d_NcNv_sp

   subroutine app_wsuv3d_NvNc_sp(old,new,V,mass) ! #2_sp
      implicit none
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=sp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=sp),dimension(Nv,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu, col,rhs,ccc
      !!! note: acts with -0.5*wsuv3d+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; call yneighbors(y,y_min,y_plu); call zneighbors(z,z_min,z_plu)
      do x=1,Nx; call xneighbors(x,x_min,x_plu)
         !!! direction 0 gets mass term
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=(6.0+mass**2)*old(rhs,col,x,y,z,t)
         !!! add non-trivial directions
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,3,x,y,z_min,t))*old(rhs,ccc,x,y,z_min,t) !!! direction -3 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,2,x,y_min,z,t))*old(rhs,ccc,x,y_min,z,t) !!! direction -2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,1,x_min,y,z,t))*old(rhs,ccc,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-      V(:,ccc,1,x    ,y,z,t) *old(rhs,ccc,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,2,x,y    ,z,t) *old(rhs,ccc,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,3,x,y,z    ,t) *old(rhs,ccc,x,y,z_plu,t) !!! direction +3 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,rhs=1:Nv) new(rhs,col,x,y,z,t)=0.5_sp*site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wsuv3d_NvNc_sp

   subroutine app_wsuv3d_dp(old,new,V,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: old
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      select case(str_layout)
       case('_NcNv_'); if (all(shape(old)==[Nc,Nv,Nx,Ny,Nz,Nt])) call app_wsuv3d_NcNv_dp(old,new,V,mass) !!! [Nc,Nv]
       case('_NvNc_'); if (all(shape(old)==[Nv,Nc,Nx,Ny,Nz,Nt])) call app_wsuv3d_NvNc_dp(old,new,V,mass) !!! [Nv,Nc]
      end select
   end subroutine app_wsuv3d_dp

   subroutine app_wsuv3d_NcNv_dp(old,new,V,mass) ! #1_dp
      implicit none
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nc,Nv,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu, col,rhs,ccc
      !!! note: acts with -0.5*wsuv3d+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; call yneighbors(y,y_min,y_plu); call zneighbors(z,z_min,z_plu)
      do x=1,Nx; call xneighbors(x,x_min,x_plu)
         !!! direction 0 gets mass term
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=dble(6.0+mass**2)*old(col,rhs,x,y,z,t)
         !!! add non-trivial directions
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,3,x,y,z_min,t))*old(ccc,rhs,x,y,z_min,t) !!! direction -3 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,2,x,y_min,z,t))*old(ccc,rhs,x,y_min,z,t) !!! direction -2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,1,x_min,y,z,t))*old(ccc,rhs,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-      V(:,ccc,1,x    ,y,z,t) *old(ccc,rhs,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,2,x,y    ,z,t) *old(ccc,rhs,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,3,x,y,z    ,t) *old(ccc,rhs,x,y,z_plu,t) !!! direction +3 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,rhs=1:Nv) new(col,rhs,x,y,z,t)=0.5_dp*site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wsuv3d_NcNv_dp

   subroutine app_wsuv3d_NvNc_dp(old,new,V,mass) ! #2_dp
      implicit none
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent( in) :: old
      complex(kind=dp),dimension(Nv,Nc,Nx,Ny,Nz,Nt),intent(out) :: new
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      complex(kind=dp),dimension(Nv,Nc) :: site
      integer :: x,y,z,t, x_min,x_plu,y_min,y_plu,z_min,z_plu, col,rhs,ccc
      !!! note: acts with -0.5*wsuv3d+0.5*m^2>0 on old
      !$OMP PARALLEL DO COLLAPSE(Nlev) DEFAULT(private) FIRSTPRIVATE(mass) SHARED(old,new,V) NUM_THREADS(Nthr) SCHEDULE(static)
      do t=1,Nt
      do z=1,Nz
      do y=1,Ny; call yneighbors(y,y_min,y_plu); call zneighbors(z,z_min,z_plu)
      do x=1,Nx; call xneighbors(x,x_min,x_plu)
         !!! direction 0 gets mass term
         forall(col=1:Nc,rhs=1:Nv) site(rhs,col)=dble(6.0+mass**2)*old(rhs,col,x,y,z,t)
         !!! add non-trivial directions
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,3,x,y,z_min,t))*old(rhs,ccc,x,y,z_min,t) !!! direction -3 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,2,x,y_min,z,t))*old(rhs,ccc,x,y_min,z,t) !!! direction -2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-conjg(V(ccc,:,1,x_min,y,z,t))*old(rhs,ccc,x_min,y,z,t) !!! direction -1 gets factor -1/2
            end do
         end do
         do ccc=1,Nc
            !$OMP SIMD
            do rhs=1,Nv
               site(rhs,:)=site(rhs,:)-      V(:,ccc,1,x    ,y,z,t) *old(rhs,ccc,x_plu,y,z,t) !!! direction +1 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,2,x,y    ,z,t) *old(rhs,ccc,x,y_plu,z,t) !!! direction +2 gets factor -1/2
               site(rhs,:)=site(rhs,:)-      V(:,ccc,3,x,y,z    ,t) *old(rhs,ccc,x,y,z_plu,t) !!! direction +3 gets factor -1/2
            end do
         end do
         !!! plug site into new vector
         forall(col=1:Nc,rhs=1:Nv) new(rhs,col,x,y,z,t)=0.5_dp*site(rhs,col)
      end do ! x=1,Nx
      end do ! y=1,Ny
      end do ! z=1,Nz
      end do ! t=1,Nt
      !$OMP END PARALLEL DO
   end subroutine app_wsuv3d_NvNc_dp

   subroutine polyinv_wsuv3d(mass,const,slope)
      implicit none
      real(kind=sp),intent( in) :: mass
      real(kind=sp),intent(out) :: const,slope
      !!! note: A=0.5*mass^2-0.5*laplacian and spec(A)=[0.5*mass^2,6+0.5*mass^2]
      !!! note: demand f(0.5*mass^2)=2.0/mass^2 and f(6+0.5*mass^2)=0
      !!! f:=x->const+slope*x; lprint(solve({f(0.5*mass^2)=2/mass^2,f(6+0.5*mass^2)=0},{const,slope}));
      !!! {const = .1666666667*(mass^2+12.)/mass^2, slope = -.3333333333/mass^2}
      const=0.5*mass**2+6.0; slope=-1.0
   end subroutine polyinv_wsuv3d

   subroutine precond_wsuv3d_sp(r,y,V,mass,str_layout)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: r
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: y
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      real(kind=sp) :: const,slope
      !!! note: y(:,:,n)=const*r(:,:,n)+slope*y(:,:,n) modulo length of y
      call polyinv_wsuv3d(mass,const,slope)
      call app_wsuv3d_sp(r,y,V,mass,str_layout)
      call suv_incr_rsp(y,r,str_layout,[const/slope])
   end subroutine precond_wsuv3d_sp
   subroutine precond_wsuv3d_dp(r,y,V,mass,str_layout)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: r
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: y
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      real(kind=sp),intent(in) :: mass
      character(len=6),intent(in) :: str_layout
      real(kind=sp) :: const,slope
      !!! note: y(:,:,n)=const*r(:,:,n)+slope*y(:,:,n) modulo length of y
      call polyinv_wsuv3d(mass,const,slope)
      call app_wsuv3d_dp(r,y,V,mass,str_layout)
      call suv_incr_rdp(y,r,str_layout,[dble(const/slope)])
   end subroutine precond_wsuv3d_dp

   subroutine cg_wsuv3d_sp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: r,p
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable,target :: q !!! note: total of 5 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=sp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      call suv_shapecheck_sp(b,str_layout,' cg_wsuv3d_sp: shape(b) inconsistent with layout='//str_layout)
      call suv_shapecheck_sp(x,str_layout,' cg_wsuv3d_sp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,mold=b)
      normb=sqrt(suv_normsqu_sp(b,str_layout))
      call suv_zero_sp(x,str_layout)
      call suv_copy_sp(b,r,str_layout)
      !!! run CG with A=wsuv3d=-0.5*wilslaplacian3d+0.5*mass^2
      if (do_precond) then
         y => q
         call precond_wsuv3d_sp(r,y,V,mass,str_layout)
         call suv_copy_sp(y,p,str_layout)
         ydagr_old=real(suv_dotdiag_sp(y,r,str_layout),kind=sp)
      else
         call suv_copy_sp(r,p,str_layout)
         ydagr_old=suv_normsqu_sp(r,str_layout)
      end if
      do iter=1,maxit
         call app_wsuv3d_sp(p,q,V,mass,str_layout)
         pdagq=real(suv_dotdiag_sp(p,q,str_layout),kind=sp) !!! note: identical to suv_dotdiag(p,A*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call suv_incr_rsp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call suv_incr_rsp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(suv_normsqu_sp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,20)==0)) then
            call app_wsuv3d_sp(x,r,V,mass,str_layout)   !!! note: overwrites standard r
            call suv_anti_rsp(b,r,str_layout,[-1.0_sp]) !!! note: r=b-A*x
            call suv_residualnormadjust_sp(iter,maxit,' cg_wsuv3d_'//str_layout//'_sp:',str_layout,r,tol,normr,normb,do_precond)
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_wsuv3d_'//str_layout//'_sp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call precond_wsuv3d_sp(r,y,V,mass,str_layout)
            ydagr_new=real(suv_dotdiag_sp(y,r,str_layout),kind=sp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rsp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rsp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      deallocate(r,p,q)
   end subroutine cg_wsuv3d_sp

   subroutine cg_wsuv3d_dp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: r,p
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable,target :: q !!! note: total of 5 vectors_dp
      complex(kind=dp),dimension(:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr
      integer :: iter
      call suv_shapecheck_dp(b,str_layout,' cg_wsuv3d_dp: shape(b) inconsistent with layout='//str_layout)
      call suv_shapecheck_dp(x,str_layout,' cg_wsuv3d_dp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,p,q,mold=b)
      normb=sqrt(suv_normsqu_dp(b,str_layout))
      call suv_zero_dp(x,str_layout)
      call suv_copy_dp(b,r,str_layout)
      !!! run CG with A=wsuv3d=-0.5*wilslaplacian3d+0.5*mass^2
      if (do_precond) then
         y => q
         call precond_wsuv3d_dp(r,y,V,mass,str_layout)
         call suv_copy_dp(y,p,str_layout)
         ydagr_old=real(suv_dotdiag_dp(y,r,str_layout),kind=dp)
      else
         call suv_copy_dp(r,p,str_layout)
         ydagr_old=suv_normsqu_dp(r,str_layout)
      end if
      do iter=1,maxit
         call app_wsuv3d_dp(p,q,V,mass,str_layout)
         pdagq=real(suv_dotdiag_dp(p,q,str_layout),kind=dp) !!! note: identical to suv_dotdiag(p,A*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call suv_incr_rdp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call suv_incr_rdp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(suv_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter,50)==0)) then
            call app_wsuv3d_dp(x,r,V,mass,str_layout)   !!! note: overwrites standard r
            call suv_anti_rdp(b,r,str_layout,[-1.0_dp]) !!! note: r=b-A*x
            call suv_residualnormadjust_dp(iter,maxit,' cg_wsuv3d_'//str_layout//'_dp:',str_layout,r,tol,normr,normb,do_precond)
            if (maxval(normr/normb)<tol) exit
         else if (modulo(iter,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_wsuv3d_'//str_layout//'_dp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call precond_wsuv3d_dp(r,y,V,mass,str_layout)
            ydagr_new=real(suv_dotdiag_dp(y,r,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rdp(y,p,str_layout,beta) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rdp(r,p,str_layout,beta) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      deallocate(r,p,q)
   end subroutine cg_wsuv3d_dp

   subroutine cg_wsuv3d_vp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: r        !!! note: total of 3 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: p
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable,target :: q !!! note: total of 2 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: r_sp     !!! note: extra of 1 vectors_sp (precond only) ==> combined footprint of 8+1 vectors_sp
      complex(kind=sp),dimension(:,:,:,:,:,:),pointer,contiguous :: y
      real(kind=dp),dimension(Nv) :: pdagq,ydagr_old,ydagr_new, alpha,beta, normb,normr,normr_last
      integer :: iter,iter_last
      call suv_shapecheck_dp(b,str_layout,' cg_wsuv3d_vp: shape(b) inconsistent with layout='//str_layout)
      call suv_shapecheck_dp(x,str_layout,' cg_wsuv3d_vp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(p(size(b,dim=1),size(b,dim=2),Nx,Ny,Nz,Nt)); allocate(q,mold=p)
      normb=sqrt(suv_normsqu_dp(b,str_layout))
      call suv_zero_dp(x,str_layout)
      call suv_copy_dp(b,r,str_layout)
      !!! run CG with A=wsuv3d=-0.5*wilslaplacian3d+0.5*mass^2
      if (do_precond) then
         y => q
         allocate(r_sp,mold=p)
         call suv_cast_dp2sp(r,r_sp,str_layout); call precond_wsuv3d_sp(r_sp,y,V,mass,str_layout)
         call suv_copy_sp(y,p,str_layout)
         ydagr_old=real(suv_dotdiag_vp(r,y,str_layout),kind=dp)
      else
         call suv_cast_dp2sp(r,p,str_layout)
         ydagr_old=suv_normsqu_dp(r,str_layout)
      end if
      iter_last=0; normr_last=normb
      do iter=1,maxit
         call app_wsuv3d_sp(p,q,V,mass,str_layout)
         pdagq=real(suv_dotdiag_sp(p,q,str_layout),kind=dp) !!! note: identical to suv_dotdiag(p,A*p)
         alpha(:)=ydagr_old(:)/pdagq(:)
         call suv_incr_rvp(x,p,str_layout,+alpha) !!! note: x=x+p*alpha
         call suv_incr_rvp(r,q,str_layout,-alpha) !!! note: r=r-q*alpha
         normr=sqrt(suv_normsqu_dp(r,str_layout))
         if ((iter==maxit).or.(maxval(normr/normb)<tol).or.(modulo(iter-iter_last,50)==0).or.(minval(normr/normr_last)<1e-3)) then
            call app_wsuv3d_dp(x,r,V,mass,str_layout)   !!! note: overwrites standard r
            call suv_anti_rdp(b,r,str_layout,[-1.0_dp]) !!! note: r=b-A*x
            call suv_residualnormadjust_dp(iter,maxit,' cg_wsuv3d_'//str_layout//'_vp:',str_layout,r,tol,normr,normb,do_precond)
            if (maxval(normr/normb)<tol) exit
            iter_last=iter; normr_last=normr
         else if (modulo(iter-iter_last,10)==0.and.(tol<3e-4)) then
            write(*,'(a,i6,a,es11.4)') ' cg_wsuv3d_'//str_layout//'_vp: iter=',iter,', relres=',maxval(normr/normb)
         end if
         if (do_precond) then
            call suv_cast_dp2sp(r,r_sp,str_layout); call precond_wsuv3d_sp(r_sp,y,V,mass,str_layout)
            ydagr_new=real(suv_dotdiag_vp(r,y,str_layout),kind=dp)
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rsp(y,p,str_layout,sngl(beta)) !!! p=y+p*ydagr_new/ydagr_old
         else
            ydagr_new=normr**2
            beta(:)=ydagr_new(:)/ydagr_old(:)
            call suv_anti_rvp(r,p,str_layout,     beta ) !!! p=r+p*rdagr_new/rdagr_old
         end if
         ydagr_old=ydagr_new
      end do ! iter=1,maxit
      if (associated(y)) nullify(y)
      if (allocated(r_sp)) deallocate(r_sp)
      deallocate(r,p,q)
   end subroutine cg_wsuv3d_vp

   subroutine cg_wsuv3d_mp(b,x,V,mass,str_layout,tol,maxit,do_precond)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass,tol
      integer,intent(in) :: maxit
      logical,intent(in) :: do_precond
      complex(kind=dp),dimension(:,:,:,:,:,:),allocatable :: r         !!! note: total of 3 vectors_dp
      complex(kind=sp),dimension(:,:,:,:,:,:),allocatable :: r_cg,x_cg !!! note: total of 5 vectors_sp in CG ==> combined footprint of 11 vectors_sp
      real(kind=dp),dimension(Nv) :: normb,normr
      integer :: iter
      call suv_shapecheck_dp(b,str_layout,' cg_wsuv3d_mp: shape(b) inconsistent with layout='//str_layout)
      call suv_shapecheck_dp(x,str_layout,' cg_wsuv3d_mp: shape(x) inconsistent with layout='//str_layout)
      allocate(r,mold=b); allocate(r_cg(size(b,dim=1),size(b,dim=2),Nx,Ny,Nz,Nt)); allocate(x_cg,mold=r_cg)
      normb=sqrt(suv_normsqu_dp(b,str_layout))
      call suv_zero_dp(x,str_layout)
      call suv_copy_dp(b,r,str_layout)
      do iter=1,15
         call suv_cast_dp2sp(r,r_cg,str_layout)
         call cg_wsuv3d_sp(r_cg,x_cg,V,mass,str_layout,max(tol**0.1,1e-2),maxit/10,do_precond)
         call suv_incr_rvp(x,x_cg,str_layout,[1.0_dp]) !!! note: x=x+dble(x_cg)
         call app_wsuv3d_dp(x,r,V,mass,str_layout)     !!! note: overwrites standard r
         call suv_anti_rdp(b,r,str_layout,[-1.0_dp])   !!! note: r=b-A*x
         normr=sqrt(suv_normsqu_dp(r,str_layout))
         if (maxval(normr/normb)<tol) exit
      end do ! iter=1,15
      if (maxval(normr/normb)<tol) then
         write(*,'(a,i6,a,es22.4,a)') ' cg_wsuv3d_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=attained'
      else
         write(*,'(a,i6,a,es22.4,a)') ' cg_wsuv3d_'//str_layout//'_mp: exit=',min(iter,15),', relres=',maxval(normr/normb),', reason=max_iter'
      end if
      deallocate(r,r_cg,x_cg)
   end subroutine cg_wsuv3d_mp

   subroutine cgwrap_wsuv3d_sp(b,x,V,mass,str_layout,do_wsuv3d)
      implicit none
      complex(kind=sp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=sp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      logical,intent(in) :: do_wsuv3d
      if (do_wsuv3d) then
         call cg_wsuv3d_sp(b,x,V,mass,str_layout,1e-06,1000,.true.)
      else
         call suv_copy_sp(b,x,str_layout)
      end if
   end subroutine cgwrap_wsuv3d_sp

   subroutine cgwrap_wsuv3d_dp(b,x,V,mass,str_layout,do_wsuv3d)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      logical,intent(in) :: do_wsuv3d
      if (do_wsuv3d) then
         call cg_wsuv3d_dp(b,x,V,mass,str_layout,1e-12,1000,.true.)
      else
         call suv_copy_dp(b,x,str_layout)
      end if
   end subroutine cgwrap_wsuv3d_dp

   subroutine cgwrap_wsuv3d_vp(b,x,V,mass,str_layout,do_wsuv3d)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      logical,intent(in) :: do_wsuv3d
      if (do_wsuv3d) then
         call cg_wsuv3d_vp(b,x,V,mass,str_layout,1e-12,1000,.true.)
      else
         call suv_copy_dp(b,x,str_layout)
      end if
   end subroutine cgwrap_wsuv3d_vp

   subroutine cgwrap_wsuv3d_mp(b,x,V,mass,str_layout,do_wsuv3d)
      implicit none
      complex(kind=dp),dimension(:,:,:,:,:,:),intent( in) :: b
      complex(kind=dp),dimension(:,:,:,:,:,:),intent(out) :: x
      complex(kind=sp),dimension(Nc,Nc,04,Nx,Ny,Nz,Nt),intent( in) :: V
      character(len=6),intent(in) :: str_layout
      real(kind=sp),intent(in) :: mass
      logical,intent(in) :: do_wsuv3d
      if (do_wsuv3d) then
         call cg_wsuv3d_mp(b,x,V,mass,str_layout,1e-12,1000,.true.)
      else
         call suv_copy_dp(b,x,str_layout)
      end if
   end subroutine cgwrap_wsuv3d_mp

end module testknl_wsuv3d

